The expected performance of stellar parametrization with Gaia spectrophotometry

Gaia will obtain astrometry and spectrophotometry for essentially all sources in the sky down to a broad band magnitude limit of G=20, an expected yield of 10^9 stars. Its main scientific objective is to reveal the formation and evolution of our Galaxy through chemo-dynamical analysis. In addition to inferring positions, parallaxes and proper motions from the astrometry, we must also infer the astrophysical parameters of the stars from the spectrophotometry, the BP/RP spectrum. Here we investigate the performance of three different algorithms (SVM, ILIUM, Aeneas) for estimating the effective temperature, line-of-sight interstellar extinction, metallicity and surface gravity of A-M stars over a wide range of these parameters and over the full magnitude range Gaia will observe (G=6-20mag). One of the algorithms, Aeneas, infers the posterior probability density function over all parameters, and can optionally take into account the parallax and the Hertzsprung-Russell diagram to improve the estimates. For all algorithms the accuracy of estimation depends on G and on the value of the parameters themselves, so a broad summary of performance is only approximate. For stars at G=15 with less than two magnitudes extinction, we expect to be able to estimate Teff to within 1%, logg to 0.1-0.2dex, and [Fe/H] (for FGKM stars) to 0.1-0.2dex, just using the BP/RP spectrum (mean absolute error statistics are quoted). Performance degrades at larger extinctions, but not always by a large amount. Extinction can be estimated to an accuracy of 0.05-0.2mag for stars across the full parameter range with a priori unknown extinction between 0 and 10mag. Performance degrades at fainter magnitudes, but even at G=19 we can estimate logg to better than 0.2dex for all spectral types, and [Fe/H] to within 0.35dex for FGKM stars, for extinctions below 1mag.

==> anc/TableA1_g15.csv <==
id,G,Teff(true),A0(true),logg(true),feh(true),MG,AG,varpi,varpierr,teff(svm),tefferr(svm),A0(svm),A0err(svm),logg(svm),loggerr(svm),feh(svm),feherr(svm),teff(ilium),tefferr(ilium),A0(ilium),A0err(ilium),logg(ilium),loggerr(ilium),feh(ilium),feherr(ilium),teff(aeneas_p),tefferr(aeneas_p),A0(aeneas_p),A0err(aeneas_p),logg(aeneas_p),loggerr(aeneas_p),feh(aeneas_p),feherr(aeneas_p),teff(aeneas_pq),tefferr(aeneas_pq),A0(aeneas_pq),A0err(aeneas_pq),logg(aeneas_pq),loggerr(aeneas_pq),feh(aeneas_pq),feherr(aeneas_pq)
1,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3888,0,3.615,0.062,5.00,0.42,-0.91,0.30,3734,53,3.502,0.073,4.45,0.40,-0.81,0.19,3906,11,3.658,0.020,5.23,0.06,-0.39,0.02,3911,16,3.665,0.026,5.15,0.03,-0.38,0.02
2,14.984,3956,8.933,5.15,-0.78,10.38800,5.70700,166.80152,0.02030,3951,0,8.983,0.122,4.93,0.27,-0.90,0.30,3850,6,8.813,0.092,5.20,1.80,-0.87,0.74,3950,0,8.985,0.009,5.62,0.36,-1.03,0.08,3950,2,8.980,0.025,5.17,0.02,-0.86,0.15
3,15.012,7507,0.149,4.42,-2.00,3.69800,0.13900,0.58210,0.02030,7430,67,0.145,0.077,4.44,0.22,-1.41,0.40,7560,389,0.181,0.160,4.33,0.35,-2.50,1.09,7419,23,0.134,0.009,4.35,0.03,-1.68,0.12,7401,34,0.127,0.014,4.33,0.05,-1.76,0.15
4,15.004,4759,0.454,5.06,-2.18,7.77000,0.37300,4.24424,0.02030,4728,257,0.442,0.077,4.78,0.22,-1.84,0.40,4783,177,0.465,0.200,5.41,1.40,-2.13,0.52,4723,17,0.414,0.016,4.87,0.16,-2.28,0.05,4717,20,0.415,0.019,4.79,0.12,-2.25,0.02
5,15.010,7186,8.230,3.81,-2.12,2.25900,6.04600,4.55827,0.02030,6477,108,7.678,0.226,4.58,0.22,-0.97,0.32,7190,1537,8.245,0.475,3.92,1.80,-1.23,3.94,6728,22,8.092,0.012,3.18,0.05,-0.87,0.16,6725,6,8.106,0.023,3.47,0.20,-0.70,0.60
6,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4605,244,6.600,0.122,4.76,0.27,-0.49,0.30,4251,18,6.293,0.053,4.00,1.24,-0.72,0.68,4656,33,6.716,0.033,5.01,0.17,-0.04,0.05,4659,28,6.721,0.028,5.04,0.13,-0.05,0.05
7,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4568,244,4.949,0.062,4.77,0.27,-1.36,0.27,4750,28,5.039,0.095,5.50,1.52,-1.70,0.94,4507,10,4.806,0.015,5.22,0.08,-2.08,0.06,4510,23,4.810,0.026,5.14,0.05,-2.09,0.06
8,15.005,5074,9.267,4.63,0.19,5.75500,6.23300,24.92298,0.02030,4765,257,8.912,0.226,4.67,0.22,-0.31,0.32,4675,240,9.001,0.174,4.21,0.98,0.13,0.64,4890,11,9.203,0.010,5.22,0.07,0.60,0.04,4873,25,9.172,0.022,4.62,0.03,0.20,0.00
9,15.004,6241,6.944,4.41,-1.92,4.77000,5.11100,9.44931,0.02030,6037,108,6.763,0.226,4.59,0.22,-1.33,0.40,5902,932,6.765,0.576,4.38,3.89,-2.50,8.70,6119,30,6.888,0.016,4.17,0.14,-2.34,0.14,6092,30,6.876,0.017,4.26,0.12,-2.17,0.10
10,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3677,0,0.873,0.077,5.04,0.58,-0.21,0.32,3693,110,0.844,0.219,5.40,0.48,-0.33,0.22,3644,12,0.776,0.012,5.10,0.15,-0.43,0.02,3648,13,0.776,0.011,5.11,0.11,-0.43,0.03
11,15.001,4594,2.357,4.75,-1.82,7.52100,1.81500,7.36207,0.02030,4625,257,2.465,0.077,4.77,0.22,-1.43,0.40,4756,203,2.510,0.116,5.50,1.87,-1.64,0.70,4587,10,2.359,0.012,4.96,0.05,-1.70,0.03,4575,21,2.349,0.020,4.90,0.11,-1.72,0.04
12,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5030,241,3.966,0.121,4.71,0.22,-0.64,0.32,4959,665,3.932,0.575,4.68,1.65,-0.55,1.50,5035,25,3.982,0.019,4.74,0.11,-0.38,0.04,5025,5,3.973,0.007,4.77,0.16,-0.43,0.08
13,15.015,5593,2.909,4.59,0.00,5.11400,2.31100,3.03389,0.02030,5504,241,2.863,0.077,4.52,0.22,-0.38,0.32,5624,498,2.990,0.327,4.86,2.05,0.13,0.61,5547,17,2.943,0.010,4.75,0.11,0.03,0.02,5538,9,2.938,0.005,4.57,0.06,0.04,0.01
14,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5245,241,2.360,0.077,4.57,0.22,-0.22,0.32,5221,461,2.378,0.344,4.29,1.17,-0.13,0.56,5266,13,2.399,0.010,4.44,0.09,-0.07,0.02,5283,12,2.412,0.009,4.48,0.06,-0.06,0.02
15,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4669,244,0.670,0.039,4.80,0.27,-0.19,0.30,4722,133,0.771,0.099,5.05,0.68,-0.25,0.41,4701,8,0.748,0.004,5.08,0.11,-0.25,0.02,4707,14,0.752,0.010,5.09,0.09,-0.23,0.03
16,14.984,3956,8.933,5.15,-0.78,10.38800,5.70700,166.80152,0.02030,3931,0,8.975,0.122,4.92,0.27,-0.91,0.30,3768,125,8.667,0.250,5.15,0.77,-0.84,0.48,3932,31,8.950,0.069,5.58,0.50,-1.16,0.40,3886,34,8.864,0.081,4.89,0.17,-0.81,0.15
17,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4148,244,6.013,0.122,4.86,0.27,-1.01,0.27,4081,186,5.773,0.307,4.80,1.43,-1.08,1.02,4039,27,5.714,0.035,5.02,0.22,-1.52,0.27,4053,7,5.736,0.009,4.89,0.18,-1.35,0.16
18,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3584,0,0.878,0.077,4.93,0.22,0.06,0.33,3512,67,0.824,0.116,4.64,0.49,-0.20,0.24,3602,28,0.936,0.039,5.03,0.11,0.01,0.06,3606,26,0.940,0.041,5.03,0.08,0.02,0.06
19,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4895,257,2.803,0.077,4.64,0.22,-0.22,0.32,5246,718,3.068,0.511,5.08,1.11,0.16,0.93,4892,22,2.804,0.019,4.35,0.06,-0.16,0.04,4897,18,2.808,0.015,4.36,0.05,-0.15,0.03
20,15.004,3548,0.516,5.49,-1.00,11.12200,0.37500,19.89757,0.02030,3592,0,0.599,0.077,5.11,0.58,-1.08,0.40,3587,44,0.619,0.133,5.50,0.24,-0.97,0.21,3596,20,0.612,0.033,5.91,0.07,-0.91,0.12,3585,14,0.583,0.031,5.73,0.01,-0.95,0.12
21,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3517,0,6.244,0.226,4.91,0.22,0.29,0.33,3417,46,6.500,0.022,4.61,0.53,-0.13,0.21,3540,6,6.308,0.016,4.72,0.07,0.07,0.03,3553,21,6.333,0.041,4.71,0.04,0.07,0.02
22,15.006,6569,1.069,4.58,-1.27,4.61400,0.94200,1.28825,0.02030,6681,108,1.120,0.077,4.51,0.22,-1.42,0.40,6628,357,1.101,0.183,4.57,0.81,-1.12,0.57,6689,23,1.124,0.010,4.70,0.07,-1.15,0.04,6674,9,1.117,0.006,4.61,0.03,-1.19,0.04
23,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4530,244,0.056,0.039,4.92,0.27,-0.06,0.30,5152,13,0.781,0.049,5.50,1.26,0.50,0.13,4549,1,0.104,0.036,5.24,0.09,0.06,0.11,4571,38,0.163,0.057,5.16,0.03,-0.00,0.03
24,15.004,6093,8.378,4.71,-2.22,5.53100,5.94200,19.66980,0.02291,6002,108,8.167,0.226,4.63,0.22,-1.31,0.40,5469,849,8.058,0.594,3.44,4.51,-2.50,6.97,6174,20,8.436,0.023,5.54,0.20,-1.61,0.33,6139,23,8.404,0.014,5.09,0.10,-2.01,0.17
25,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4029,244,7.770,0.122,4.91,0.27,-0.52,0.30,3850,9,7.592,0.095,4.35,1.17,-0.49,0.22,4049,25,7.834,0.031,5.01,0.14,-0.11,0.06,4062,22,7.847,0.026,5.03,0.11,-0.08,0.06
26,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4181,244,5.873,0.062,4.88,0.27,-0.86,0.30,4150,15,5.773,0.080,4.88,1.36,-0.60,0.46,4141,28,5.769,0.033,4.81,0.17,-0.73,0.05,4159,12,5.789,0.015,4.92,0.10,-0.76,0.06
27,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3913,0,2.840,0.039,5.02,0.42,-1.10,0.27,3917,141,2.875,0.232,4.76,0.56,-0.57,0.26,3943,10,2.920,0.013,5.05,0.16,-0.64,0.04,3938,15,2.908,0.014,5.06,0.12,-0.65,0.02
28,15.010,6010,5.230,3.76,-0.65,2.79000,3.99200,2.26152,0.02214,6125,108,5.228,0.121,4.51,0.22,-0.83,0.32,6257,935,5.367,0.451,4.10,3.26,-0.61,1.46,6168,17,5.306,0.009,3.94,0.13,-0.58,0.06,6164,17,5.303,0.009,3.94,0.09,-0.59,0.07
29,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3765,0,0.935,0.077,5.02,0.58,-0.39,0.32,3750,5,0.938,0.099,5.50,0.55,-0.22,0.09,3780,25,0.965,0.040,5.87,0.09,-0.18,0.04,3767,21,0.939,0.029,5.19,0.00,-0.19,0.04
30,15.009,6940,0.725,4.58,-0.81,4.09400,0.65300,0.88634,0.02030,6823,108,0.679,0.077,4.52,0.22,-1.25,0.40,6718,345,0.636,0.180,4.31,0.64,-0.85,0.43,6795,36,0.675,0.015,4.34,0.05,-0.76,0.03,6806,18,0.679,0.009,4.34,0.04,-0.77,0.03
31,14.993,4304,0.302,5.20,-2.09,8.76900,0.24000,6.35916,0.02030,4396,244,0.375,0.039,4.88,0.27,-2.02,0.77,4350,9,0.333,0.055,5.50,1.08,-2.30,0.74,4398,26,0.396,0.037,5.78,0.07,-1.98,0.07,4458,40,0.526,0.056,5.19,0.00,-1.68,0.10
32,14.983,3815,1.619,5.46,-1.43,10.95700,1.18500,27.02713,0.02146,3845,0,1.554,0.039,5.10,0.42,-1.61,0.27,3822,92,1.644,0.205,5.26,0.58,-1.09,0.61,3935,24,1.780,0.034,5.98,0.02,-0.97,0.14,3893,25,1.723,0.045,5.72,0.01,-1.08,0.12
33,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6389,108,1.363,0.077,4.50,0.22,-1.49,0.40,6371,413,1.367,0.221,4.01,0.64,-1.51,0.74,6406,24,1.373,0.012,4.16,0.06,-1.44,0.05,6425,28,1.382,0.014,4.18,0.04,-1.43,0.04
34,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3077,0,1.511,0.039,5.22,0.42,-3.62,0.00,3107,66,1.885,0.229,4.38,0.20,-2.50,0.19,3132,39,1.686,0.133,4.74,0.18,-2.07,0.04,3208,268,1.938,0.919,4.14,1.44,-2.53,2.35
35,15.012,5449,5.856,4.68,-0.31,5.60300,4.30100,9.51481,0.02030,5486,241,5.765,0.121,4.61,0.22,-0.63,0.32,5113,577,5.662,0.465,4.18,3.36,-0.76,1.34,5557,26,5.923,0.017,5.38,0.21,-0.57,0.08,5588,13,5.946,0.011,4.86,0.29,-0.45,0.09
36,15.014,5442,9.926,4.50,0.03,5.22100,6.68600,23.91112,0.02030,4971,257,9.384,0.226,4.69,0.22,-0.62,0.32,4186,309,8.905,0.446,4.42,2.54,-1.37,1.80,5195,5,9.854,0.006,5.10,0.11,0.17,0.04,5173,20,9.832,0.013,4.63,0.03,0.07,0.04
37,15.000,3323,9.383,5.37,-1.83,11.36900,5.68800,257.86951,0.02030,3051,0,9.197,0.226,5.36,0.58,-1.54,0.40,3049,1,8.994,0.022,3.61,0.34,-1.76,0.15,3050,1,9.194,0.040,3.85,0.04,-3.11,0.04,3208,78,9.742,0.235,5.09,0.18,-2.22,0.27
38,15.010,5607,1.937,4.72,-0.94,5.81600,1.59700,3.02273,0.02063,5540,241,1.894,0.077,4.68,0.22,-1.38,0.40,5490,373,1.862,0.238,4.46,4.78,-1.11,0.60,5562,24,1.908,0.016,4.79,0.15,-1.00,0.06,5545,37,1.897,0.026,4.67,0.26,-1.01,0.09
39,15.018,6235,1.174,4.45,0.21,4.04100,1.01100,1.01578,0.02424,6074,108,1.046,0.077,4.35,0.22,-0.22,0.32,5168,268,0.527,0.232,2.18,0.81,-1.24,0.44,6124,28,1.143,0.016,3.64,0.10,0.11,0.02,6119,34,1.139,0.020,3.68,0.07,0.11,0.02
40,15.009,6610,5.375,4.34,-0.67,3.85300,4.16400,3.99761,0.02030,6431,108,5.239,0.121,4.49,0.22,-0.95,0.32,6460,827,5.300,0.368,4.05,2.54,-0.85,1.78,6482,28,5.306,0.012,4.10,0.11,-0.91,0.08,6433,38,5.285,0.017,4.05,0.12,-0.92,0.08
41,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5261,241,1.742,0.077,4.70,0.22,-1.83,0.40,5207,262,1.721,0.231,5.36,3.35,-2.31,1.15,5272,16,1.780,0.009,5.26,0.32,-2.11,0.06,5305,11,1.813,0.011,5.14,0.04,-1.99,0.05
42,15.012,5937,3.383,3.78,-0.52,2.69200,2.70800,1.19564,0.02030,6020,108,3.401,0.121,4.48,0.22,-1.01,0.40,5867,585,3.345,0.332,3.64,2.41,-0.59,0.64,6026,23,3.427,0.012,3.89,0.09,-0.50,0.03,6022,9,3.426,0.006,3.91,0.12,-0.49,0.02
43,14.990,3725,0.457,5.20,-1.07,11.16600,0.34100,20.10944,0.02030,3795,0,0.554,0.039,5.14,0.42,-1.26,0.27,3793,91,0.572,0.212,5.50,0.46,-1.00,0.46,3794,26,0.554,0.054,5.83,0.05,-0.99,0.08,3795,21,0.557,0.043,5.71,0.02,-0.95,0.08
44,15.019,5866,4.489,4.41,0.21,4.41900,3.45500,3.72563,0.02030,5677,241,4.266,0.121,4.56,0.22,-0.40,0.32,5453,861,4.265,0.593,3.23,5.20,-0.14,1.10,5784,27,4.474,0.022,4.02,0.27,0.17,0.13,5792,23,4.474,0.014,4.25,0.10,0.09,0.03
45,15.006,5748,0.106,4.74,-1.61,5.80300,0.09300,1.50661,0.02126,5801,241,0.181,0.077,4.71,0.22,-1.67,0.40,5722,303,0.058,0.150,5.17,3.67,-1.75,0.49,5756,12,0.105,0.011,4.78,0.25,-1.57,0.07,5773,49,0.115,0.032,4.87,0.19,-1.56,0.08
46,15.013,3750,0.990,5.22,-0.21,10.99100,0.71700,21.82730,0.02030,3828,0,1.125,0.077,5.03,0.58,0.02,0.33,3783,126,1.082,0.226,5.50,0.56,-0.05,0.18,3841,13,1.177,0.012,5.74,0.08,0.03,0.04,3853,23,1.182,0.020,5.19,0.00,0.05,0.06
47,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3603,0,0.826,0.039,5.15,0.42,-1.72,0.27,3598,36,0.832,0.117,5.13,0.35,-2.26,0.84,3593,2,0.774,0.016,5.14,0.02,-2.10,0.05,3603,8,0.852,0.056,5.10,0.04,-2.21,0.06
48,15.008,5701,8.220,4.82,-1.39,6.04600,5.78400,23.14195,0.02060,5655,241,7.992,0.226,4.65,0.22,-1.26,0.40,5810,741,8.307,0.455,4.53,6.69,-1.39,3.12,5787,39,8.267,0.027,5.50,0.27,-1.50,0.20,5782,23,8.248,0.014,5.06,0.11,-1.77,0.13
49,15.013,5555,0.676,4.75,-0.37,5.67100,0.57600,1.76522,0.02114,5636,241,0.696,0.077,4.58,0.22,-0.46,0.32,5339,198,0.555,0.169,4.44,1.54,-0.59,0.27,5691,20,0.776,0.017,4.97,0.35,-0.20,0.03,5685,20,0.772,0.016,4.61,0.05,-0.17,0.06
50,15.006,4843,0.949,4.80,-1.89,7.17000,0.77300,3.86901,0.02030,4795,257,0.913,0.077,4.78,0.22,-1.74,0.40,4850,15,0.961,0.096,4.70,1.22,-1.95,0.55,4790,15,0.904,0.016,4.40,0.12,-1.98,0.04,4769,32,0.864,0.038,4.67,0.02,-2.05,0.08
51,15.020,8129,0.703,4.54,-1.72,3.37600,0.65500,0.63445,0.02030,8138,170,0.700,0.077,4.52,0.22,-1.28,0.40,8098,18,0.696,0.025,4.45,0.16,-1.49,3.27,8116,10,0.691,0.003,4.54,0.02,-2.23,0.42,8126,25,0.692,0.008,4.55,0.02,-2.03,0.34
52,15.017,5900,3.891,4.04,-0.05,3.47300,3.04900,2.00078,0.02285,5942,241,3.847,0.121,4.56,0.22,-0.57,0.32,6219,1163,4.117,0.597,3.94,3.13,0.27,0.90,6023,20,4.013,0.011,4.03,0.23,0.13,0.03,6057,40,4.031,0.022,4.15,0.24,0.14,0.03
53,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3547,0,5.491,0.062,5.11,0.42,-1.49,0.27,3510,47,5.261,0.156,4.67,0.27,-1.34,0.24,3487,17,5.312,0.033,4.99,0.20,-2.29,0.42,3557,51,5.534,0.174,5.03,0.21,-2.12,0.27
54,15.006,6633,1.535,4.45,-1.51,4.33600,1.33500,1.35831,0.02103,6623,108,1.521,0.077,4.54,0.22,-1.42,0.40,6444,316,1.483,0.122,3.87,1.04,-1.50,0.69,6600,25,1.506,0.006,4.96,0.24,-1.47,0.08,6642,17,1.538,0.007,4.63,0.02,-1.51,0.09
55,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,6032,108,0.943,0.077,4.63,0.22,-1.44,0.40,5992,391,0.986,0.237,4.45,1.49,-1.03,0.38,6050,16,1.007,0.011,4.87,0.19,-1.06,0.06,6100,34,1.035,0.029,4.74,0.26,-1.13,0.30
56,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4104,244,8.595,0.122,4.89,0.27,-0.87,0.30,3971,191,8.409,0.317,5.17,2.50,-0.96,1.58,4087,22,8.535,0.031,5.56,0.12,-0.74,0.06,4061,10,8.503,0.012,5.17,0.03,-0.67,0.05
57,15.012,5449,5.856,4.68,-0.31,5.60300,4.30100,9.51481,0.02030,5451,241,5.796,0.121,4.58,0.22,-0.56,0.32,5192,666,5.701,0.529,3.73,5.61,-0.66,1.34,5501,16,5.881,0.013,5.29,0.20,-0.75,0.08,5494,48,5.887,0.030,4.82,0.29,-0.61,0.11
58,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4421,244,0.253,0.039,4.90,0.27,-0.89,0.30,4315,334,0.226,0.432,4.39,0.81,-0.83,0.42,4462,27,0.337,0.024,5.16,0.19,-0.68,0.03,4442,12,0.321,0.012,5.02,0.12,-0.69,0.02
59,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4738,244,-0.014,0.000,4.66,0.27,0.20,0.43,4651,8,0.000,0.060,4.22,0.58,0.22,0.17,4753,19,0.042,0.024,4.77,0.14,0.26,0.03,4794,27,0.112,0.033,4.71,0.10,0.20,0.01
60,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4140,244,5.892,0.062,4.87,0.27,-0.75,0.30,4229,504,5.891,0.635,4.83,1.22,-0.58,0.73,4028,19,5.642,0.027,4.22,0.07,-0.83,0.06,4045,32,5.654,0.040,4.68,0.02,-0.93,0.09
61,15.005,6002,0.606,4.58,-1.61,5.32800,0.53100,1.48184,0.02048,5984,241,0.589,0.077,4.65,0.22,-1.72,0.40,5948,45,0.593,0.043,4.47,1.99,-1.56,0.50,6013,18,0.622,0.011,4.47,0.11,-1.49,0.04,5991,17,0.609,0.010,4.39,0.09,-1.51,0.04
62,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3899,0,6.619,0.122,4.97,0.27,-0.87,0.30,4295,506,6.983,0.553,5.50,1.29,0.20,0.45,3857,8,6.488,0.012,5.22,0.11,-0.67,0.12,3853,3,6.489,0.014,5.30,0.23,-0.77,0.18
63,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3579,0,5.035,0.121,5.08,0.58,-0.05,0.32,3601,156,5.095,0.209,5.50,0.93,-0.14,0.46,3636,13,5.196,0.015,5.79,0.08,-0.08,0.04,3629,16,5.147,0.012,5.19,0.00,-0.14,0.04
64,15.006,6113,1.216,4.59,-1.38,5.16000,1.04800,1.73940,0.02115,6229,108,1.251,0.077,4.61,0.22,-1.36,0.40,6036,401,1.193,0.238,4.14,1.21,-1.27,0.57,6247,27,1.293,0.013,4.48,0.06,-1.15,0.03,6288,17,1.314,0.009,4.53,0.06,-1.14,0.03
65,15.008,6844,2.364,4.27,-1.30,3.63500,2.01600,1.34462,0.02030,6866,108,2.385,0.077,4.46,0.22,-1.27,0.40,6752,41,2.333,0.040,3.96,0.62,-1.43,1.80,6879,15,2.375,0.007,4.10,0.05,-1.53,0.09,6853,13,2.362,0.007,4.28,0.12,-1.29,0.17
66,14.998,3595,5.561,5.06,-1.00,11.14600,3.65500,91.32717,0.02030,3637,0,5.636,0.062,5.06,0.42,-0.97,0.30,3796,121,5.957,0.231,4.91,0.43,-0.70,0.25,3627,21,5.601,0.025,5.19,0.03,-0.84,0.08,3626,11,5.605,0.016,5.20,0.02,-0.85,0.04
67,15.014,8391,0.226,4.38,-0.21,2.36300,0.21700,0.32614,0.02030,8314,170,0.219,0.077,3.68,0.57,-0.52,0.32,8522,371,0.307,0.143,3.51,0.22,-0.45,1.21,8303,16,0.219,0.007,3.31,0.08,-0.94,0.30,8309,15,0.219,0.008,3.37,0.14,-1.25,0.52
68,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5128,241,4.000,0.121,4.65,0.22,-0.51,0.32,4885,737,3.866,0.652,4.53,1.41,-0.54,1.62,5168,20,4.078,0.014,5.00,0.12,-0.27,0.03,5168,10,4.078,0.011,4.77,0.23,-0.28,0.13
69,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3383,0,4.816,0.121,4.90,0.22,0.33,0.33,3586,77,5.171,0.118,4.69,0.87,0.35,0.42,3391,6,4.825,0.036,4.65,0.05,0.24,0.04,3350,40,4.728,0.141,4.69,0.04,0.20,0.00
70,14.988,4680,5.014,4.84,-0.02,7.12400,3.59400,13.99587,0.02030,4488,244,4.933,0.062,4.79,0.27,-0.33,0.30,4490,548,4.924,0.547,4.51,0.88,-0.13,0.77,4498,41,4.919,0.043,4.60,0.14,-0.09,0.05,4474,24,4.896,0.022,4.51,0.07,-0.12,0.05
71,15.005,6147,3.294,4.51,-1.44,5.02400,2.66400,3.44033,0.02030,6171,108,3.347,0.121,4.57,0.22,-1.40,0.40,6126,507,3.308,0.261,4.26,2.20,-1.16,0.86,6131,16,3.290,0.009,4.36,0.12,-1.39,0.06,6137,18,3.291,0.010,4.33,0.17,-1.42,0.09
72,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4540,244,6.545,0.122,4.74,0.27,-0.29,0.30,4236,435,6.267,0.555,3.64,1.02,-0.48,0.62,4565,21,6.619,0.021,4.61,0.13,-0.15,0.05,4576,8,6.631,0.009,4.69,0.06,-0.14,0.04
73,15.008,6817,2.671,4.25,-1.27,3.66200,2.25400,1.51915,0.02171,6729,108,2.670,0.077,4.41,0.22,-1.23,0.40,6829,509,2.661,0.233,4.49,1.74,-1.34,2.02,6702,30,2.627,0.015,4.22,0.10,-1.19,0.11,6676,24,2.613,0.013,4.20,0.08,-1.23,0.09
74,15.013,5649,0.260,4.61,-0.31,5.29100,0.22500,1.26067,0.02030,5589,241,0.231,0.077,4.61,0.22,-0.41,0.32,5550,10,0.234,0.038,4.58,1.23,-0.37,0.20,5599,20,0.257,0.015,4.45,0.12,-0.34,0.01,5610,29,0.264,0.022,4.44,0.11,-0.33,0.02
75,15.007,6683,3.767,4.52,-1.25,4.38800,3.05900,3.07468,0.02030,6464,108,3.675,0.121,4.55,0.22,-1.29,0.40,6360,656,3.625,0.322,3.98,2.27,-1.50,2.40,6454,20,3.673,0.011,4.23,0.06,-1.28,0.08,6464,7,3.679,0.005,4.23,0.06,-1.27,0.07
76,15.004,6146,0.410,4.70,-2.29,5.31300,0.36300,1.36333,0.02030,6078,108,0.389,0.077,4.60,0.22,-1.85,0.40,6150,27,0.411,0.043,4.92,1.58,-2.42,1.12,6037,24,0.344,0.016,4.81,0.20,-2.46,0.03,6057,4,0.357,0.004,4.64,0.07,-2.26,0.01
77,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4397,244,0.235,0.039,4.90,0.27,-0.90,0.30,4312,310,0.179,0.405,4.45,0.80,-0.88,0.40,4401,29,0.273,0.030,4.91,0.08,-0.75,0.04,4420,24,0.294,0.027,4.97,0.09,-0.73,0.03
78,15.008,6950,2.829,4.00,-1.74,2.84600,2.38800,1.10969,0.02030,6944,108,2.867,0.077,4.36,0.22,-1.19,0.40,6999,641,2.836,0.269,4.08,1.07,-2.14,3.89,6916,23,2.813,0.011,3.95,0.06,-1.93,0.20,6897,12,2.806,0.007,3.91,0.04,-1.97,0.16
79,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,5951,241,0.917,0.077,4.59,0.22,-1.40,0.40,5918,422,0.944,0.258,4.51,1.76,-1.20,0.41,5997,12,0.981,0.008,4.71,0.10,-1.08,0.03,6015,34,0.997,0.021,4.59,0.07,-1.03,0.04
80,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4688,244,0.672,0.039,4.81,0.27,-0.27,0.30,4707,136,0.758,0.104,4.95,0.68,-0.27,0.39,4713,21,0.749,0.014,5.24,0.12,-0.21,0.04,4727,12,0.761,0.011,5.16,0.03,-0.16,0.04
81,15.005,5592,1.024,4.69,-2.17,5.82700,0.86900,2.17771,0.02030,5636,241,0.997,0.077,4.77,0.22,-2.06,0.80,5686,374,1.076,0.208,4.93,3.38,-2.10,0.61,5684,14,1.093,0.009,4.64,0.14,-1.86,0.04,5675,15,1.085,0.008,4.66,0.18,-1.89,0.04
82,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4400,244,0.853,0.039,4.84,0.27,-1.95,0.27,4299,81,0.758,0.059,4.13,1.03,-2.13,0.44,4391,17,0.826,0.021,4.89,0.10,-2.19,0.04,4384,19,0.819,0.022,4.85,0.10,-2.19,0.03
83,15.026,9318,8.404,4.48,-1.39,2.63200,6.42000,6.38557,0.02095,7580,67,7.445,0.226,4.48,0.22,-0.08,0.32,9344,3915,8.402,0.632,4.58,0.32,-2.42,2.45,8115,39,8.186,0.015,3.74,0.07,0.37,0.04,8092,35,8.153,0.019,3.72,0.06,-0.01,0.29
84,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,3992,0,5.716,0.121,4.96,0.22,-0.21,0.32,3649,4,5.408,0.109,4.06,0.54,-0.66,0.10,4044,9,5.836,0.011,4.58,0.05,0.04,0.02,4037,12,5.850,0.009,4.69,0.03,0.02,0.02
85,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5258,241,4.042,0.121,4.64,0.22,-0.50,0.32,4897,650,3.854,0.580,4.62,1.50,-0.61,1.59,5315,10,4.185,0.008,5.41,0.10,-0.13,0.03,5334,28,4.197,0.018,4.64,0.01,-0.01,0.03
86,14.986,3800,0.262,5.17,-1.01,10.85000,0.19800,16.30797,0.02030,3782,0,0.250,0.039,5.13,0.42,-1.38,0.27,3774,77,0.216,0.194,5.23,0.44,-1.09,0.53,3770,19,0.210,0.037,5.18,0.05,-1.12,0.11,3798,31,0.267,0.052,5.11,0.05,-0.96,0.18
87,15.006,6404,2.091,4.55,-1.16,4.70100,1.77200,1.96426,0.02030,6443,108,2.092,0.077,4.51,0.22,-1.15,0.40,6426,396,2.098,0.201,4.71,1.18,-1.14,0.54,6454,28,2.123,0.013,4.43,0.07,-1.06,0.04,6482,18,2.134,0.009,4.47,0.07,-1.05,0.04
88,15.006,4969,4.751,5.21,-2.25,7.36600,3.50200,14.87305,0.02030,5038,241,4.837,0.121,4.67,0.22,-1.45,0.40,4986,486,4.756,0.462,5.35,3.70,-2.50,2.65,5001,17,4.768,0.017,5.47,0.14,-2.34,0.09,5011,24,4.790,0.021,5.14,0.06,-2.23,0.05
89,15.006,6335,5.402,4.51,-1.09,4.68000,4.14600,5.80764,0.02030,6393,108,5.350,0.121,4.54,0.22,-1.15,0.40,5829,863,5.140,0.477,3.88,4.17,-1.72,3.25,6413,11,5.410,0.009,4.69,0.09,-1.51,0.14,6437,27,5.420,0.013,4.61,0.05,-1.61,0.17
90,14.994,3416,0.423,5.10,-2.01,10.99400,0.30700,18.24736,0.02030,3454,0,0.383,0.039,5.12,0.42,-2.17,0.77,3482,28,0.522,0.098,5.50,0.23,-2.11,0.48,3471,33,0.433,0.090,5.53,0.19,-1.69,0.08,3506,16,0.573,0.081,5.36,0.17,-1.64,0.01
91,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4459,244,5.916,0.062,4.80,0.27,-1.02,0.27,4349,17,5.735,0.083,4.80,1.03,-1.30,1.09,4405,31,5.784,0.036,5.02,0.08,-1.46,0.05,4420,19,5.801,0.021,5.05,0.06,-1.45,0.04
92,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4129,244,1.338,0.039,4.95,0.27,-1.88,0.27,4079,102,1.249,0.190,4.50,0.94,-1.66,0.63,4100,28,1.261,0.035,4.79,0.23,-2.00,0.11,4101,25,1.260,0.036,4.84,0.16,-2.02,0.08
93,15.021,8221,6.509,4.49,-1.48,3.19200,5.10000,4.51024,0.02030,7841,67,6.062,0.226,4.40,0.22,-0.35,0.32,7687,1656,6.335,0.414,3.86,1.35,-2.50,2.00,8141,59,6.472,0.051,4.28,0.17,-2.24,0.51,8150,9,6.501,0.001,4.36,0.02,-1.68,0.24
94,14.990,4511,1.474,4.91,-0.81,8.10400,1.15500,7.14167,0.02114,4499,244,1.442,0.039,4.76,0.27,-0.86,0.30,4649,34,1.603,0.088,5.50,2.81,-0.69,0.67,4516,25,1.487,0.030,4.85,0.12,-0.75,0.05,4519,27,1.484,0.029,5.01,0.12,-0.76,0.05
95,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4585,244,1.607,0.039,4.83,0.27,-0.61,0.30,4630,352,1.691,0.353,5.08,1.03,-0.50,0.82,4628,32,1.695,0.032,5.16,0.14,-0.49,0.04,4608,18,1.676,0.019,5.08,0.05,-0.52,0.03
96,15.004,6235,0.808,4.41,-1.95,4.77000,0.71000,1.24509,0.02030,6246,108,0.835,0.077,4.58,0.22,-1.70,0.40,6129,331,0.753,0.122,4.09,2.13,-2.20,1.13,6195,14,0.772,0.009,4.70,0.09,-2.30,0.09,6216,22,0.786,0.011,4.63,0.05,-2.21,0.05
97,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3752,0,2.607,0.039,5.13,0.42,-1.72,0.27,3763,43,2.529,0.066,5.50,0.57,-2.50,1.06,3713,29,2.487,0.071,4.52,0.37,-1.62,0.37,3717,18,2.500,0.033,4.70,0.07,-1.84,0.16
98,15.016,7854,6.888,4.59,-2.14,3.60300,5.29300,5.97035,0.02030,7189,67,6.359,0.226,4.51,0.22,-0.77,0.32,7505,1072,6.807,0.403,4.22,1.09,-1.06,3.47,7444,41,6.762,0.015,4.14,0.05,-1.86,0.28,7463,37,6.768,0.047,4.19,0.07,-1.65,0.30
99,15.006,4843,0.949,4.80,-1.89,7.17000,0.77300,3.86901,0.02030,4873,257,0.957,0.077,4.74,0.22,-1.66,0.40,4950,14,1.024,0.089,5.40,1.15,-1.80,0.46,4891,18,0.983,0.016,5.03,0.14,-1.88,0.04,4857,16,0.955,0.016,4.82,0.09,-1.93,0.05
100,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5587,241,1.013,0.077,4.71,0.22,-2.10,0.80,5440,323,0.932,0.178,4.70,4.16,-2.50,0.75,5608,12,1.055,0.008,5.26,0.17,-2.17,0.04,5603,14,1.054,0.011,5.11,0.07,-2.13,0.04
101,15.009,5963,2.306,3.96,-0.88,3.49000,1.91000,1.19729,0.02030,5872,241,2.265,0.077,4.56,0.22,-1.30,0.40,5950,36,2.305,0.034,3.65,0.76,-0.79,0.25,5855,32,2.250,0.018,3.57,0.11,-0.93,0.05,5853,28,2.248,0.016,3.63,0.05,-0.95,0.05
102,14.986,4333,0.500,4.98,-0.84,8.66800,0.39700,6.54034,0.02030,4377,244,0.491,0.039,4.92,0.27,-1.01,0.27,4409,393,0.590,0.446,5.31,1.00,-0.81,0.62,4427,13,0.605,0.017,5.36,0.04,-0.75,0.03,4424,28,0.610,0.031,5.18,0.01,-0.72,0.07
103,15.012,6692,0.376,4.39,-0.32,3.69600,0.34000,0.63797,0.02030,6681,108,0.383,0.077,4.17,0.22,-0.46,0.32,6509,678,0.303,0.304,3.79,1.71,-0.36,0.62,6713,7,0.399,0.005,4.03,0.03,-0.24,0.02,6696,40,0.390,0.017,4.04,0.09,-0.24,0.03
104,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4806,244,0.045,0.039,4.71,0.27,0.25,0.43,4680,350,0.000,0.322,4.57,0.40,0.17,0.51,4829,30,0.121,0.030,5.00,0.12,0.30,0.02,4830,24,0.151,0.027,4.78,0.23,0.17,0.04
105,14.986,4333,0.500,4.98,-0.84,8.66800,0.39700,6.54034,0.02030,4296,244,0.446,0.039,4.94,0.27,-1.03,0.27,4348,10,0.525,0.087,4.97,1.14,-0.83,0.26,4327,24,0.492,0.030,5.01,0.06,-0.88,0.04,4288,19,0.445,0.026,4.94,0.05,-0.94,0.03
106,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3642,0,1.449,0.077,5.08,0.58,-0.44,0.32,3603,65,1.438,0.156,5.50,0.33,-0.53,0.18,3661,9,1.505,0.004,5.99,0.01,-0.49,0.05,3655,12,1.503,0.002,5.51,0.23,-0.48,0.05
107,15.019,5866,4.489,4.41,0.21,4.41900,3.45500,3.72563,0.02030,5661,241,4.252,0.121,4.57,0.22,-0.44,0.32,5091,402,4.041,0.348,4.18,4.09,-1.10,1.23,5770,33,4.473,0.029,4.43,0.18,0.18,0.13,5793,28,4.490,0.023,4.49,0.16,0.17,0.05
108,14.981,3974,3.892,5.30,-1.52,10.96000,2.74400,55.51368,0.02030,3896,0,3.949,0.062,5.02,0.42,-1.31,0.27,4072,187,4.012,0.279,5.50,2.65,-1.21,1.64,3791,15,3.660,0.013,3.54,0.68,-1.72,0.31,3805,5,3.666,0.011,4.66,0.01,-2.24,0.03
109,15.014,7516,1.211,3.49,-1.38,0.65300,1.10000,0.22274,0.02599,7545,67,1.222,0.077,3.97,0.57,-1.07,0.40,7508,526,1.212,0.207,3.45,0.57,-0.91,0.74,7502,13,1.202,0.005,3.49,0.03,-1.56,0.31,7561,28,1.223,0.012,3.54,0.03,-1.78,0.13
110,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3672,0,0.966,0.077,4.97,0.22,0.33,0.33,3541,71,0.888,0.110,4.68,0.59,-0.15,0.29,3725,44,1.110,0.070,5.35,0.17,0.27,0.09,3703,75,1.058,0.216,5.25,0.29,0.02,0.30
111,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3484,0,1.715,0.077,4.97,0.22,0.32,0.33,3388,33,1.006,0.104,5.50,0.32,0.50,0.15,3471,35,1.694,0.100,5.81,0.10,-0.02,0.05,3402,178,1.454,0.556,5.15,0.33,-0.19,0.48
112,15.012,5494,0.142,4.59,-0.64,5.64900,0.12300,1.41906,0.02030,5498,241,0.106,0.077,4.70,0.22,-0.70,0.32,5450,10,0.117,0.037,4.75,1.60,-0.69,0.29,5531,27,0.165,0.017,4.57,0.08,-0.56,0.05,5534,26,0.169,0.016,4.62,0.09,-0.57,0.03
113,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4144,244,4.477,0.062,4.90,0.27,-1.30,0.27,4211,280,4.358,0.359,5.47,2.19,-1.59,1.41,4036,18,4.173,0.022,4.40,0.09,-1.93,0.23,4008,33,4.124,0.057,4.68,0.04,-2.23,0.05
114,14.985,3794,3.127,5.17,-1.18,10.89000,2.20500,41.87936,0.02030,3740,0,3.098,0.062,5.06,0.42,-1.30,0.27,3708,62,3.030,0.159,4.72,0.39,-1.27,0.52,3734,11,3.076,0.022,4.63,0.02,-1.05,0.05,3731,24,3.067,0.035,4.67,0.02,-1.10,0.18
115,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4117,244,7.565,0.122,4.89,0.27,-0.84,0.30,4427,632,7.874,0.637,5.23,0.99,0.28,0.47,4073,21,7.475,0.028,4.96,0.16,-0.56,0.04,4081,22,7.483,0.032,5.00,0.10,-0.54,0.04
116,15.006,4895,0.101,4.74,-1.67,7.12800,0.08500,2.76312,0.02030,4844,257,0.124,0.077,4.69,0.22,-1.45,0.40,4898,144,0.102,0.154,4.62,1.27,-1.61,0.33,4809,13,0.032,0.012,4.27,0.11,-1.69,0.02,4842,119,0.141,0.280,4.52,0.23,-1.61,0.26
117,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5273,241,2.381,0.077,4.52,0.22,-0.27,0.32,5080,499,2.256,0.393,4.25,1.06,-0.21,0.65,5290,25,2.416,0.018,4.63,0.06,-0.05,0.03,5293,13,2.418,0.010,4.59,0.05,-0.04,0.02
118,15.005,6459,8.114,4.33,-1.58,4.23400,5.85400,10.38963,0.02030,6089,108,7.791,0.226,4.60,0.22,-1.21,0.40,6370,1011,8.086,0.583,4.43,4.49,-1.19,4.96,6217,53,8.013,0.027,3.99,0.15,-1.46,0.27,6224,25,8.028,0.016,4.18,0.06,-1.14,0.18
119,15.013,7495,3.345,4.18,-1.94,2.96400,2.82100,1.42692,0.02320,7400,67,3.362,0.121,4.35,0.22,-1.07,0.40,7455,735,3.320,0.265,4.19,1.03,-2.44,2.82,7347,28,3.291,0.010,3.97,0.05,-2.21,0.18,7343,26,3.292,0.009,3.95,0.05,-2.06,0.16
120,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5200,241,7.458,0.226,4.68,0.22,-0.96,0.32,5164,653,7.513,0.507,1.95,4.86,-1.32,3.25,5278,25,7.634,0.020,4.84,0.30,-0.71,0.08,5273,28,7.630,0.023,4.90,0.15,-0.73,0.09
121,15.010,6883,3.845,4.44,-0.68,3.82000,3.13400,2.44906,0.02207,6693,108,3.735,0.121,4.49,0.22,-0.95,0.32,6839,615,3.822,0.276,4.52,2.18,-0.64,1.42,6733,14,3.794,0.008,4.24,0.07,-0.55,0.05,6725,19,3.789,0.010,4.24,0.06,-0.58,0.05
122,15.009,5489,6.618,4.64,-1.33,5.81100,4.78900,13.12804,0.02030,5650,241,6.622,0.226,4.64,0.22,-1.11,0.40,5704,643,6.729,0.416,4.40,4.87,-1.62,3.39,5710,44,6.731,0.029,3.82,0.24,-1.69,0.28,5704,24,6.729,0.016,4.30,0.19,-1.55,0.16
123,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3628,0,1.083,0.039,5.09,0.42,-1.90,0.27,3591,47,1.195,0.127,5.50,0.31,-2.35,0.82,3698,86,1.268,0.271,5.91,0.15,-1.25,0.13,3727,47,1.380,0.140,5.72,0.03,-1.21,0.12
124,15.006,6633,1.535,4.45,-1.51,4.33600,1.33500,1.35831,0.02103,6469,108,1.482,0.077,4.44,0.22,-1.35,0.40,6399,329,1.467,0.138,3.49,0.74,-1.48,0.75,6477,19,1.485,0.009,3.92,0.05,-1.26,0.04,6470,17,1.483,0.008,3.90,0.05,-1.26,0.04
125,15.005,6701,0.450,4.37,-2.23,4.20800,0.40700,0.83560,0.02030,6515,108,0.429,0.077,4.49,0.22,-1.61,0.40,6850,22,0.541,0.041,4.03,0.36,-2.32,2.74,6473,48,0.348,0.022,4.13,0.08,-2.21,0.12,6493,26,0.357,0.013,4.18,0.03,-2.13,0.08
126,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4099,244,0.151,0.039,4.85,0.27,-2.19,0.77,4114,122,0.156,0.233,4.37,1.16,-2.17,0.84,4073,12,0.093,0.018,4.29,0.12,-2.15,0.05,4087,26,0.091,0.045,4.67,0.02,-2.26,0.02
127,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3566,0,0.647,0.039,5.13,0.42,-1.90,0.27,3595,25,0.748,0.050,5.50,0.30,-2.19,0.63,3574,51,0.683,0.122,5.49,0.26,-2.13,0.04,3558,72,0.658,0.187,5.18,0.16,-1.90,0.23
128,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3626,0,3.174,0.062,5.09,0.42,-1.79,0.27,3602,45,3.248,0.135,5.43,0.61,-1.72,0.79,3700,56,3.399,0.128,5.81,0.30,-1.45,0.06,3724,20,3.437,0.033,5.73,0.01,-1.24,0.15
129,15.003,4614,2.002,4.79,-2.09,7.59700,1.55700,6.76394,0.02030,4607,257,2.024,0.077,4.77,0.22,-1.72,0.40,4596,392,1.999,0.362,4.62,2.58,-2.16,0.80,4583,7,1.967,0.011,4.53,0.07,-2.21,0.04,4604,21,1.985,0.023,4.73,0.08,-2.17,0.04
130,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4676,244,0.708,0.039,4.75,0.27,-0.14,0.30,4691,137,0.750,0.107,5.00,0.71,-0.30,0.40,4700,7,0.747,0.004,5.06,0.10,-0.22,0.02,4676,18,0.725,0.023,4.95,0.08,-0.24,0.02
131,15.013,5105,1.191,3.69,-0.30,3.40800,0.97500,0.74817,0.02243,5289,241,1.362,0.077,4.43,0.22,-0.12,0.32,5089,320,1.219,0.270,3.40,1.73,-0.30,0.40,5288,8,1.351,0.007,3.89,0.09,-0.13,0.01,5302,19,1.361,0.015,3.89,0.12,-0.12,0.02
132,15.005,5640,2.738,4.62,-2.21,5.79200,2.20600,3.96826,0.02030,5595,241,2.729,0.077,4.65,0.22,-1.73,0.40,5239,221,2.511,0.048,3.71,3.83,-2.50,1.04,5565,6,2.694,0.005,4.19,0.10,-2.45,0.04,5582,14,2.712,0.005,4.20,0.07,-2.25,0.03
133,15.009,5285,1.058,4.90,-1.40,6.62200,0.88200,3.15500,0.02030,5232,241,1.045,0.077,4.67,0.22,-1.45,0.40,5201,299,1.004,0.200,3.97,4.10,-1.46,0.45,5213,25,1.010,0.017,4.32,0.32,-1.45,0.04,5194,8,0.995,0.008,4.21,0.08,-1.46,0.03
134,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,5967,241,7.716,0.226,4.62,0.22,-1.32,0.40,6395,583,8.045,0.359,4.95,3.47,-1.91,7.69,6066,33,7.876,0.018,4.23,0.12,-2.16,0.21,6058,30,7.875,0.016,4.20,0.07,-2.09,0.15
135,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4077,244,5.901,0.062,4.88,0.27,-0.92,0.30,4094,284,5.800,0.414,4.77,1.16,-0.71,0.66,3980,15,5.644,0.027,4.63,0.07,-0.97,0.06,4013,10,5.699,0.018,4.71,0.04,-0.90,0.04
136,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3964,0,1.576,0.039,5.08,0.42,-1.18,0.27,3951,8,1.633,0.104,4.79,0.97,-0.51,0.14,4014,26,1.717,0.035,5.31,0.18,-0.44,0.02,4038,11,1.759,0.017,5.17,0.02,-0.40,0.02
137,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,5763,241,0.812,0.077,4.62,0.22,-1.74,0.40,5916,424,0.936,0.255,4.73,2.08,-1.32,0.40,5796,19,0.864,0.013,4.38,0.13,-1.47,0.04,5804,37,0.868,0.022,4.40,0.16,-1.45,0.07
138,15.012,7530,0.722,4.27,-2.32,3.21200,0.66300,0.59238,0.02030,7389,67,0.724,0.077,4.27,0.22,-1.25,0.40,7497,19,0.741,0.033,4.08,0.28,-1.83,4.02,7352,53,0.674,0.021,4.01,0.06,-2.15,0.17,7347,23,0.671,0.009,4.01,0.03,-2.13,0.10
139,15.009,7205,2.499,4.62,-2.08,4.24500,2.14100,1.88538,0.02030,7116,67,2.531,0.077,4.46,0.22,-1.24,0.40,7158,186,2.502,0.052,4.54,0.99,-1.61,1.92,7077,21,2.476,0.025,4.28,0.11,-1.80,0.49,7054,21,2.457,0.022,4.20,0.06,-2.01,0.36
140,14.998,3738,3.799,5.01,-0.55,10.17600,2.61200,36.14099,0.02360,3712,0,3.808,0.062,4.98,0.27,-0.71,0.30,3726,141,3.833,0.253,4.76,0.43,-0.64,0.33,3697,33,3.747,0.059,4.77,0.05,-0.69,0.09,3689,7,3.732,0.020,4.75,0.04,-0.70,0.01
141,14.995,4353,2.731,4.77,-1.91,8.07900,2.04600,10.61696,0.02030,4501,244,2.891,0.039,4.85,0.27,-1.27,0.27,4445,515,2.823,0.551,5.07,2.85,-1.92,1.13,4485,20,2.854,0.023,5.51,0.10,-1.77,0.05,4510,32,2.909,0.043,5.18,0.01,-1.65,0.08
142,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3146,0,1.555,0.039,5.21,0.42,-3.58,0.00,3105,66,1.917,0.229,4.35,0.20,-2.50,0.18,3182,4,1.673,0.035,5.16,0.02,-1.81,0.03,3163,162,1.606,0.560,4.24,1.29,-3.00,2.73
143,15.014,5568,0.104,4.51,-0.18,5.18500,0.09000,1.12772,0.02329,5561,241,0.138,0.077,4.55,0.22,-0.09,0.32,5508,176,0.106,0.150,4.48,1.36,-0.19,0.15,5526,39,0.119,0.025,4.45,0.11,-0.18,0.04,5567,26,0.147,0.015,4.49,0.10,-0.14,0.03
144,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4955,257,1.055,0.077,4.72,0.22,-1.23,0.40,4951,15,1.047,0.067,4.88,1.38,-1.22,0.41,4938,13,1.042,0.011,4.80,0.13,-1.29,0.04,4959,9,1.059,0.007,4.86,0.12,-1.23,0.03
145,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3589,0,5.529,0.062,5.07,0.42,-1.53,0.27,3607,70,5.360,0.183,5.11,0.32,-1.12,0.31,3551,1,5.422,0.021,5.90,0.05,-2.74,0.06,3582,7,5.511,0.056,5.19,0.00,-2.20,0.10
146,15.013,7614,0.380,4.29,-2.31,3.21500,0.35300,0.51428,0.02030,7645,67,0.415,0.077,4.32,0.22,-1.28,0.40,7605,338,0.384,0.148,4.38,0.38,-1.74,1.10,7615,59,0.388,0.025,4.37,0.08,-1.84,0.18,7621,7,0.390,0.004,4.38,0.02,-1.82,0.09
147,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5143,241,2.316,0.077,4.53,0.22,-0.23,0.32,5107,499,2.290,0.389,3.97,1.23,-0.18,0.62,5149,34,2.317,0.025,4.24,0.10,-0.15,0.03,5122,8,2.299,0.007,4.18,0.04,-0.16,0.01
148,15.009,5963,2.306,3.96,-0.88,3.49000,1.91000,1.19729,0.02030,5932,241,2.302,0.077,4.53,0.22,-1.17,0.40,5991,385,2.329,0.222,4.00,1.33,-0.84,0.42,5930,21,2.295,0.012,3.76,0.07,-0.85,0.04,5944,19,2.303,0.010,3.81,0.07,-0.84,0.04
149,14.983,3815,1.619,5.46,-1.43,10.95700,1.18500,27.02713,0.02146,3864,0,1.562,0.039,5.11,0.42,-1.60,0.27,3957,146,1.789,0.257,5.50,1.22,-0.67,0.50,3955,10,1.803,0.016,5.96,0.04,-0.88,0.05,3922,0,1.713,0.023,5.71,0.01,-0.73,0.08
150,15.015,7753,3.716,4.36,-1.95,3.27200,3.11700,1.88191,0.02030,7719,67,3.707,0.121,4.35,0.22,-0.87,0.32,7555,542,3.650,0.232,4.19,0.89,-1.42,2.86,7739,21,3.729,0.009,4.37,0.03,-1.49,0.20,7749,34,3.734,0.009,4.40,0.03,-1.39,0.40
151,15.019,5826,0.647,4.06,0.10,3.60200,0.55500,0.67267,0.02107,5845,241,0.630,0.077,4.28,0.22,0.21,0.33,5650,36,0.584,0.043,2.73,0.70,0.03,0.14,5902,15,0.734,0.009,3.99,0.08,0.19,0.01,5893,29,0.729,0.017,3.95,0.16,0.17,0.03
152,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4685,244,-0.046,0.000,4.65,0.27,0.20,0.43,3956,52,0.000,0.142,4.12,0.71,-1.36,0.33,4702,28,0.010,0.014,4.62,0.04,0.16,0.07,4709,25,0.017,0.020,4.62,0.03,0.17,0.03
153,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4100,244,5.976,0.062,4.88,0.27,-1.10,0.27,4103,196,5.804,0.307,5.10,1.97,-1.27,1.49,3958,8,5.610,0.011,4.70,0.32,-1.56,0.40,3972,6,5.625,0.013,4.69,0.03,-1.39,0.05
154,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5255,241,0.269,0.077,4.46,0.22,0.14,0.33,5286,99,0.299,0.065,4.59,0.61,0.16,0.21,5255,26,0.280,0.016,4.52,0.09,0.09,0.03,5242,24,0.272,0.017,4.52,0.09,0.08,0.02
155,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4000,0,0.476,0.039,5.01,0.42,-2.19,0.77,3954,39,0.325,0.112,4.59,1.47,-2.41,1.30,3974,15,0.401,0.021,4.29,0.21,-2.12,0.11,3921,37,0.292,0.059,4.66,0.00,-2.27,0.01
156,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4746,244,1.662,0.039,4.80,0.27,-0.55,0.30,4830,548,1.816,0.501,5.39,1.36,-0.35,1.27,4777,24,1.751,0.023,5.53,0.08,-0.47,0.05,4781,28,1.762,0.028,5.18,0.02,-0.37,0.06
157,15.009,6078,4.754,4.55,-0.77,4.92100,3.68000,5.22878,0.02115,5992,241,4.654,0.121,4.58,0.22,-1.13,0.40,5753,687,4.553,0.442,4.40,5.45,-1.39,2.59,6023,37,4.726,0.022,4.92,0.26,-0.69,0.09,6046,24,4.744,0.013,4.56,0.08,-0.60,0.06
158,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4597,244,4.992,0.062,4.79,0.27,-1.34,0.27,4750,28,5.034,0.096,5.50,1.70,-1.72,0.93,4536,8,4.834,0.012,5.29,0.08,-2.12,0.06,4529,8,4.831,0.014,5.15,0.03,-2.12,0.06
159,15.012,5449,5.856,4.68,-0.31,5.60300,4.30100,9.51481,0.02030,5519,241,5.795,0.121,4.61,0.22,-0.54,0.32,5160,574,5.691,0.454,4.03,4.97,-0.86,1.34,5607,17,5.954,0.012,5.29,0.23,-0.62,0.08,5612,21,5.962,0.016,4.91,0.25,-0.53,0.08
160,15.007,5736,4.695,4.54,-1.43,5.51800,3.59600,6.62522,0.02030,5737,241,4.712,0.121,4.59,0.22,-1.27,0.40,5602,555,4.584,0.397,4.80,5.21,-2.17,4.31,5712,18,4.666,0.013,4.81,0.25,-1.81,0.15,5721,27,4.671,0.020,4.82,0.20,-1.77,0.15
161,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5446,241,7.618,0.226,4.61,0.22,-0.42,0.32,4149,6,6.392,0.079,0.39,0.49,-1.63,0.47,5645,30,8.006,0.018,4.35,0.33,0.26,0.06,5646,22,8.004,0.014,4.51,0.12,0.18,0.02
162,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3606,0,7.454,0.226,4.85,0.22,0.19,0.33,3721,214,7.667,0.228,4.86,1.45,0.42,0.70,3634,31,7.531,0.063,5.50,0.08,0.40,0.03,3595,8,7.437,0.016,4.90,0.09,0.20,0.00
163,15.005,5620,5.968,4.85,-2.03,6.34500,4.40100,14.06695,0.02030,5636,241,5.985,0.121,4.59,0.22,-1.22,0.40,5542,680,5.896,0.386,4.46,4.21,-2.09,2.99,5623,18,5.972,0.012,4.01,0.12,-1.94,0.12,5621,10,5.971,0.011,4.20,0.14,-1.86,0.14
164,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3514,0,0.503,0.077,5.00,0.22,0.02,0.33,3482,44,0.521,0.097,5.01,0.56,0.07,0.26,3520,19,0.532,0.047,5.33,0.10,0.25,0.05,3508,5,0.506,0.007,5.15,0.06,0.20,0.00
165,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4114,244,6.130,0.122,4.89,0.27,-1.10,0.27,4092,219,5.947,0.341,5.11,1.54,-0.89,0.90,3984,21,5.803,0.033,5.11,0.27,-1.46,0.18,4017,22,5.863,0.039,5.08,0.10,-1.31,0.11
166,15.016,7353,0.782,4.19,-0.12,2.59900,0.71500,0.45667,0.02030,7452,67,0.836,0.077,3.54,0.57,-0.31,0.32,7136,405,0.632,0.164,3.15,0.27,-0.12,0.21,7506,39,0.905,0.009,3.05,0.05,-0.05,0.04,7476,27,0.889,0.024,3.19,0.22,-0.10,0.06
167,14.996,4384,3.896,4.99,-2.13,8.15400,2.83600,15.80520,0.02390,4426,244,3.991,0.062,4.86,0.27,-1.70,0.27,4197,223,3.687,0.315,3.86,2.89,-2.50,1.57,4385,27,3.878,0.031,5.15,0.20,-2.28,0.08,4394,38,3.898,0.039,5.05,0.13,-2.20,0.07
168,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,3974,0,0.477,0.039,4.92,0.27,-1.97,0.27,3762,28,0.056,0.099,3.08,1.12,-2.29,0.56,3909,8,0.291,0.010,4.46,0.08,-2.44,0.05,3910,10,0.282,0.016,4.66,0.00,-2.27,0.00
169,15.016,6650,1.463,4.17,-0.03,3.06300,1.27400,0.73148,0.02030,6841,108,1.598,0.077,3.88,0.57,0.02,0.33,6780,444,1.592,0.204,2.76,0.83,0.17,0.33,6851,19,1.616,0.008,3.10,0.04,0.21,0.02,6838,42,1.588,0.019,3.58,0.00,0.15,0.02
170,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3653,0,8.205,0.226,4.94,0.22,-0.19,0.32,3500,88,8.160,0.159,5.18,0.76,0.12,0.35,3701,25,8.348,0.046,5.62,0.08,0.49,0.04,3609,41,8.038,0.121,4.66,0.01,0.20,0.00
171,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5372,241,7.274,0.226,4.64,0.22,-1.03,0.40,5518,801,7.436,0.581,4.44,8.10,-0.62,2.01,5433,35,7.384,0.026,4.20,0.44,-0.84,0.12,5430,26,7.383,0.019,4.50,0.28,-0.86,0.10
172,15.017,5696,4.611,4.52,0.12,4.86300,3.51500,4.69894,0.02092,5661,241,4.490,0.121,4.57,0.22,-0.52,0.32,5166,631,4.317,0.504,4.80,2.15,-0.45,1.35,5751,13,4.689,0.008,4.31,0.25,0.29,0.03,5777,24,4.696,0.020,4.62,0.29,0.02,0.30
173,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3673,0,7.514,0.226,4.84,0.22,0.17,0.33,3587,148,7.651,0.196,5.10,1.08,0.09,0.51,3744,35,7.690,0.069,5.47,0.26,0.57,0.02,3638,24,7.415,0.079,4.66,0.01,0.20,0.00
174,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5253,241,0.252,0.077,4.51,0.22,0.29,0.33,5284,99,0.297,0.066,4.70,0.60,0.14,0.21,5290,28,0.304,0.019,4.63,0.12,0.18,0.07,5266,15,0.290,0.010,4.57,0.08,0.09,0.01
175,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4534,244,1.273,0.039,4.85,0.27,0.02,0.43,4664,90,1.480,0.053,5.32,0.64,0.12,0.29,4570,36,1.367,0.065,4.82,0.12,0.03,0.09,4569,36,1.379,0.046,4.76,0.09,-0.00,0.03
176,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3536,0,0.608,0.039,5.10,0.42,-1.77,0.27,3496,31,0.581,0.110,4.94,0.23,-2.32,0.57,3511,57,0.496,0.157,5.19,0.22,-2.08,0.09,3484,8,0.456,0.058,5.03,0.05,-2.16,0.05
177,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5888,241,0.385,0.077,4.55,0.22,-0.66,0.32,5886,391,0.383,0.253,4.75,1.66,-0.55,0.17,5883,23,0.390,0.014,4.62,0.10,-0.52,0.03,5878,35,0.388,0.021,4.53,0.09,-0.51,0.05
178,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5418,241,8.494,0.226,4.71,0.22,-1.38,0.40,5284,488,8.560,0.317,5.50,5.96,-2.09,1.88,5515,27,8.696,0.022,5.90,0.07,-2.23,0.13,5528,40,8.708,0.029,5.15,0.04,-2.12,0.11
179,15.017,5074,1.118,2.82,-0.20,0.24400,0.91300,0.16904,0.02030,5245,241,1.315,0.077,4.26,0.22,0.12,0.33,5094,357,1.168,0.290,2.91,1.98,-0.10,0.49,5191,22,1.249,0.017,3.22,0.12,-0.02,0.03,5218,13,1.269,0.011,3.23,0.14,0.01,0.02
180,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4740,244,0.024,0.039,4.68,0.27,0.19,0.43,4700,319,0.000,0.286,4.60,0.38,0.21,0.48,4725,11,0.019,0.010,4.61,0.02,0.23,0.02,4756,19,0.060,0.027,4.79,0.15,0.20,0.00
181,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4298,244,5.933,0.062,4.86,0.27,-0.70,0.30,4337,674,6.003,0.758,5.49,1.42,-0.48,0.75,4308,36,5.962,0.039,5.40,0.18,-0.78,0.06,4328,16,5.997,0.019,5.16,0.03,-0.63,0.04
182,15.005,5592,1.024,4.69,-2.17,5.82700,0.86900,2.17771,0.02030,5628,241,0.990,0.077,4.71,0.22,-2.16,0.80,5549,20,1.001,0.134,4.51,3.63,-2.28,1.26,5677,13,1.086,0.008,4.73,0.18,-1.93,0.05,5652,37,1.066,0.024,4.85,0.10,-2.02,0.09
183,15.007,5082,0.171,4.95,-0.92,6.73000,0.14500,2.36374,0.02311,5109,241,0.193,0.077,4.76,0.22,-0.78,0.32,5249,8,0.295,0.036,5.30,1.16,-0.66,0.24,5129,15,0.213,0.015,4.84,0.10,-0.80,0.04,5108,29,0.193,0.029,4.88,0.12,-0.84,0.07
184,15.002,4665,7.984,5.01,-1.87,7.94200,5.41400,46.85975,0.02062,4835,257,8.124,0.226,4.75,0.22,-1.24,0.40,4881,466,8.149,0.379,5.50,3.61,-1.78,1.25,4834,35,8.119,0.029,5.78,0.16,-1.88,0.09,4819,14,8.094,0.016,5.15,0.04,-2.10,0.09
185,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4495,244,0.018,0.039,4.92,0.27,-0.22,0.30,5174,280,0.800,0.209,5.50,0.66,0.50,0.41,4531,16,0.131,0.014,5.18,0.04,-0.11,0.04,4538,12,0.128,0.011,5.16,0.02,-0.06,0.08
186,15.005,6147,3.294,4.51,-1.44,5.02400,2.66400,3.44033,0.02030,5953,241,3.250,0.121,4.60,0.22,-1.51,0.40,6009,495,3.228,0.260,4.21,2.56,-1.51,1.26,5906,23,3.173,0.012,4.10,0.17,-1.71,0.08,5911,16,3.173,0.011,4.20,0.07,-1.73,0.08
187,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3912,0,1.584,0.039,5.09,0.42,-0.93,0.30,3948,10,1.645,0.101,4.78,0.96,-0.51,0.11,3937,18,1.635,0.026,4.73,0.13,-0.54,0.03,3905,31,1.584,0.049,4.71,0.06,-0.60,0.06
188,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3922,0,3.349,0.062,5.00,0.42,-0.81,0.30,3799,125,3.196,0.241,4.32,0.53,-0.82,0.33,3926,18,3.352,0.024,4.65,0.06,-0.53,0.03,3935,15,3.364,0.014,4.75,0.11,-0.52,0.02
189,15.011,5945,2.992,4.68,-0.66,5.22600,2.42100,3.36822,0.02030,5708,241,2.902,0.077,4.65,0.22,-1.16,0.40,5774,510,2.881,0.310,4.71,4.55,-0.94,0.77,5691,15,2.844,0.012,4.19,0.18,-0.96,0.05,5681,35,2.837,0.024,4.28,0.13,-1.00,0.08
190,15.008,6532,6.477,4.49,-0.81,4.30800,4.86500,6.81083,0.02030,6347,108,6.260,0.226,4.55,0.22,-1.04,0.40,5919,1061,6.184,0.510,2.68,2.59,-1.05,1.46,6446,11,6.397,0.010,3.77,0.05,-1.85,0.20,6421,25,6.392,0.011,3.76,0.04,-1.59,0.04
191,15.007,6638,0.077,4.35,-1.05,4.00700,0.07100,0.65163,0.02030,6697,108,0.077,0.077,4.43,0.22,-1.23,0.40,6551,38,0.042,0.035,4.20,0.35,-1.08,0.47,6716,26,0.113,0.013,4.48,0.07,-0.97,0.05,6744,42,0.125,0.019,4.50,0.07,-0.97,0.05
192,15.011,5945,2.992,4.68,-0.66,5.22600,2.42100,3.36822,0.02030,5968,241,2.989,0.077,4.54,0.22,-1.04,0.40,5695,537,2.859,0.337,3.99,4.22,-0.91,0.81,5985,33,3.017,0.018,4.62,0.25,-0.60,0.05,5985,25,3.018,0.014,4.54,0.09,-0.58,0.04
193,15.028,9124,3.406,4.67,-1.88,2.97700,2.97700,1.53179,0.02154,9203,357,3.495,0.121,4.25,0.22,-0.01,0.32,9792,372,3.478,0.077,4.70,0.28,-2.50,2.21,9143,57,3.422,0.052,4.67,0.04,-1.50,1.18,9102,55,3.394,0.021,4.62,0.03,-1.85,0.36
194,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4007,257,5.695,0.121,4.89,0.22,0.24,0.33,4133,529,5.945,0.650,5.37,1.01,0.17,0.29,4048,1,5.827,0.015,4.48,0.06,0.07,0.02,4049,1,5.820,0.012,4.69,0.05,0.07,0.01
195,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4645,244,5.497,0.062,4.78,0.27,-0.99,0.30,5554,847,6.163,0.502,5.50,4.90,-0.67,1.12,4634,10,5.465,0.011,5.40,0.07,-1.14,0.04,4646,21,5.493,0.023,5.18,0.02,-1.04,0.06
196,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3922,0,4.357,0.121,4.94,0.22,0.01,0.33,3674,162,4.246,0.280,3.95,0.59,-0.47,0.27,3974,26,4.498,0.062,5.14,0.43,0.16,0.08,3969,12,4.482,0.027,4.87,0.05,0.15,0.04
197,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3838,0,2.814,0.039,5.05,0.42,-1.15,0.27,3849,6,2.807,0.092,4.32,0.71,-0.74,0.10,3826,16,2.774,0.026,4.46,0.04,-0.83,0.05,3819,20,2.764,0.038,4.66,0.01,-0.89,0.08
198,15.009,5413,0.779,3.12,-1.32,1.50000,0.66200,0.26953,0.02030,5472,241,0.817,0.077,4.55,0.22,-1.46,0.40,5471,304,0.811,0.227,3.27,1.25,-1.35,0.55,5459,18,0.797,0.017,3.77,0.26,-1.41,0.08,5457,25,0.799,0.020,3.57,0.30,-1.38,0.08
199,15.010,5742,3.582,4.57,-0.88,5.37500,2.82800,4.35311,0.02030,5724,241,3.577,0.121,4.60,0.22,-1.17,0.40,5645,340,3.524,0.193,3.90,5.15,-0.87,0.75,5739,35,3.585,0.021,4.49,0.17,-0.82,0.08,5729,19,3.582,0.011,4.37,0.14,-0.80,0.06
200,15.012,5270,1.821,4.40,-0.27,5.33200,1.47600,2.28665,0.02030,5287,241,1.857,0.077,4.59,0.22,-0.43,0.32,5148,27,1.766,0.039,4.30,1.41,-0.36,0.28,5313,29,1.884,0.019,4.59,0.10,-0.20,0.04,5252,21,1.841,0.015,4.49,0.11,-0.27,0.03
201,15.009,5182,1.892,4.82,-1.46,6.61600,1.53000,4.24033,0.02030,5291,241,1.949,0.077,4.72,0.22,-1.40,0.40,5175,253,1.887,0.202,4.81,3.12,-1.46,0.74,5315,26,1.989,0.024,5.26,0.21,-1.31,0.10,5331,28,2.007,0.023,5.04,0.14,-1.22,0.09
202,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4758,244,6.153,0.122,4.67,0.27,-0.13,0.30,4436,744,5.910,0.820,3.54,1.21,-0.33,0.99,4805,17,6.269,0.015,4.26,0.05,-0.05,0.02,4800,28,6.264,0.024,4.25,0.05,-0.05,0.03
203,15.013,5640,1.244,4.47,-0.46,5.17200,1.04800,1.74341,0.02030,5533,241,1.116,0.077,4.64,0.22,-0.90,0.32,5427,202,1.115,0.162,4.38,2.43,-0.80,0.32,5606,20,1.226,0.015,4.49,0.20,-0.53,0.02,5578,28,1.208,0.019,4.50,0.18,-0.56,0.06
204,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3950,0,1.600,0.039,5.09,0.42,-1.00,0.30,4039,158,1.784,0.254,5.17,0.82,-0.42,0.18,3955,8,1.653,0.010,4.90,0.10,-0.52,0.02,3988,17,1.694,0.029,5.09,0.06,-0.47,0.03
205,15.012,5270,1.821,4.40,-0.27,5.33200,1.47600,2.28665,0.02030,5339,241,1.855,0.077,4.55,0.22,-0.29,0.32,5218,369,1.817,0.289,4.50,1.13,-0.26,0.63,5387,25,1.932,0.017,4.63,0.09,-0.09,0.05,5339,29,1.900,0.018,4.52,0.09,-0.14,0.02
206,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4779,244,0.002,0.039,4.70,0.27,0.15,0.43,5047,11,0.313,0.050,5.50,1.10,0.50,0.17,4824,17,0.114,0.014,4.97,0.03,0.32,0.03,4860,11,0.181,0.020,4.78,0.23,0.17,0.04
207,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4484,244,0.047,0.039,4.95,0.27,-0.11,0.30,4693,106,0.324,0.076,5.50,0.58,-0.10,0.38,4515,17,0.125,0.018,5.09,0.03,-0.16,0.03,4505,12,0.115,0.013,5.09,0.03,-0.18,0.02
208,15.005,6553,9.987,4.44,-1.75,4.42500,6.94700,18.76722,0.02030,5540,241,9.272,0.226,4.68,0.22,-1.31,0.40,3877,108,7.990,0.301,3.46,4.39,-2.50,2.77,5781,16,9.712,0.012,5.68,0.18,-0.95,0.11,5749,22,9.688,0.017,5.06,0.16,-1.00,0.15
209,15.006,5742,4.539,4.88,-1.63,6.05500,3.48900,8.08351,0.02030,5763,241,4.596,0.121,4.60,0.22,-1.41,0.40,5695,301,4.510,0.136,4.45,4.38,-2.32,2.60,5720,16,4.525,0.012,4.98,0.21,-1.92,0.13,5728,28,4.530,0.017,4.93,0.15,-1.89,0.12
210,15.010,7299,4.653,4.57,-2.19,4.10600,3.74400,3.69999,0.02030,7063,67,4.550,0.121,4.45,0.22,-1.08,0.40,6886,230,4.511,0.147,4.03,0.89,-1.72,4.19,7116,24,4.616,0.012,4.44,0.08,-1.12,0.14,7131,12,4.623,0.007,4.47,0.04,-1.09,0.12
211,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3423,0,1.872,0.077,4.97,0.22,0.11,0.33,3516,59,2.483,0.029,3.93,0.66,0.01,0.27,3472,30,1.999,0.089,5.36,0.45,0.61,0.15,3378,42,1.744,0.121,4.66,0.00,0.20,0.00
212,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4098,244,7.907,0.122,4.90,0.27,-1.07,0.27,4057,222,7.748,0.345,5.50,2.98,-1.12,1.86,4054,8,7.773,0.010,5.58,0.16,-1.05,0.14,4032,18,7.756,0.020,5.16,0.03,-0.92,0.08
213,15.006,5870,2.854,4.51,-1.49,5.27800,2.31400,3.29155,0.02030,5791,241,2.850,0.077,4.63,0.22,-1.41,0.40,5761,505,2.772,0.291,4.72,4.36,-1.88,1.74,5757,34,2.790,0.020,4.30,0.16,-1.66,0.08,5757,15,2.789,0.012,4.27,0.14,-1.64,0.09
214,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4500,244,7.030,0.122,4.77,0.27,-0.70,0.30,4648,851,7.188,0.786,5.14,1.29,-0.32,1.64,4524,19,7.074,0.021,4.74,0.13,-0.50,0.07,4512,18,7.061,0.020,4.73,0.06,-0.54,0.07
215,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4484,244,5.898,0.062,4.79,0.27,-1.22,0.27,4878,512,6.282,0.404,5.50,1.66,-1.27,0.79,4462,10,5.836,0.011,5.36,0.07,-1.43,0.05,4468,18,5.855,0.022,5.18,0.01,-1.40,0.05
216,15.013,3750,0.990,5.22,-0.21,10.99100,0.71700,21.82730,0.02030,3748,0,1.087,0.077,4.97,0.22,0.06,0.33,3489,26,0.750,0.042,4.24,0.24,-0.74,0.09,3748,3,1.064,0.010,5.23,0.04,-0.14,0.01,3733,9,1.054,0.016,5.15,0.03,-0.18,0.02
217,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4991,257,2.858,0.077,4.66,0.22,-0.31,0.32,4981,800,2.880,0.636,4.74,0.96,-0.03,1.14,5023,23,2.910,0.018,4.60,0.05,-0.02,0.03,4998,24,2.890,0.020,4.58,0.04,-0.05,0.04
218,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,5015,241,1.106,0.077,4.68,0.22,-0.97,0.32,4971,186,1.073,0.179,4.94,1.35,-1.15,0.44,5016,43,1.106,0.034,4.95,0.13,-1.14,0.05,5011,32,1.108,0.031,4.91,0.10,-1.13,0.06
219,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3913,0,6.620,0.122,4.99,0.27,-0.81,0.30,4113,392,6.785,0.476,5.48,1.44,-0.01,0.44,3863,7,6.499,0.013,5.67,0.27,-0.90,0.15,3853,5,6.494,0.009,5.31,0.38,-0.80,0.19
220,15.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.81395,0.02030,6012,108,0.101,0.077,4.35,0.22,0.15,0.33,5807,405,0.013,0.252,3.64,1.30,-0.01,0.43,6051,6,0.164,0.003,4.62,0.10,0.16,0.01,6079,14,0.179,0.009,4.58,0.05,0.19,0.01
221,15.007,6636,4.105,4.37,-1.11,4.05300,3.29700,2.94171,0.02030,6655,108,4.130,0.121,4.51,0.22,-1.02,0.40,6810,490,4.154,0.222,4.58,1.94,-1.21,2.09,6650,27,4.102,0.013,4.53,0.10,-1.06,0.07,6671,30,4.114,0.014,4.47,0.06,-1.07,0.08
222,14.996,4708,0.744,4.90,-0.84,7.65800,0.60500,4.50194,0.02030,4768,244,0.704,0.039,4.81,0.27,-0.84,0.30,4551,23,0.588,0.075,4.60,1.61,-1.03,0.31,4825,12,0.839,0.014,5.43,0.08,-0.76,0.04,4847,39,0.866,0.038,5.18,0.01,-0.62,0.08
223,15.005,5074,9.267,4.63,0.19,5.75500,6.23300,24.92298,0.02030,4839,257,8.944,0.226,4.66,0.22,-0.35,0.32,3931,266,8.072,0.450,1.64,1.44,-0.77,0.71,5005,10,9.308,0.009,5.62,0.10,0.65,0.04,4958,37,9.249,0.032,4.64,0.01,0.20,0.01
224,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4896,244,0.061,0.039,4.69,0.27,0.36,0.43,5043,83,0.303,0.046,5.50,0.54,0.50,0.30,5019,13,0.288,0.010,5.59,0.03,0.41,0.02,4998,10,0.296,0.003,4.64,0.02,0.20,0.00
225,15.009,5190,2.324,4.75,-0.96,6.43000,1.85600,4.52272,0.02030,5150,241,2.317,0.077,4.67,0.22,-1.18,0.40,4975,236,2.164,0.212,4.33,2.19,-1.19,0.62,5176,21,2.327,0.014,4.55,0.14,-0.85,0.05,5151,4,2.309,0.005,4.54,0.22,-0.88,0.06
226,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4074,244,7.544,0.122,4.88,0.27,-0.77,0.30,4050,15,7.435,0.080,4.86,1.82,-0.50,0.34,4035,10,7.428,0.017,4.62,0.09,-0.59,0.03,4037,13,7.427,0.015,4.70,0.04,-0.58,0.05
227,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,4134,244,3.344,0.062,4.97,0.27,-1.04,0.27,3972,168,3.150,0.294,4.62,1.01,-0.85,0.57,4131,22,3.357,0.029,5.21,0.13,-0.67,0.07,4142,32,3.367,0.040,5.14,0.06,-0.61,0.08
228,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4905,244,3.395,0.062,4.77,0.27,-0.88,0.30,5031,249,3.509,0.183,5.04,1.59,-0.35,0.67,4919,19,3.430,0.017,4.74,0.08,-0.46,0.05,4922,20,3.430,0.016,4.89,0.16,-0.51,0.04
229,15.015,7258,0.062,4.04,-0.34,2.25000,0.05800,0.28747,0.02030,7382,67,0.123,0.077,3.85,0.57,-0.30,0.32,7159,382,0.040,0.159,3.55,0.21,-0.38,0.24,7408,24,0.145,0.010,3.74,0.04,-0.37,0.03,7396,18,0.141,0.007,3.73,0.03,-0.38,0.02
230,15.024,8655,0.424,4.12,-1.36,2.05200,0.40600,0.30676,0.02031,8670,170,0.405,0.077,4.32,0.22,-0.93,0.32,8614,851,0.417,0.248,4.13,0.16,-0.80,1.35,8687,12,0.434,0.005,4.16,0.04,-0.99,0.24,8685,22,0.432,0.005,4.18,0.06,-1.15,0.44
231,15.011,5377,0.404,4.72,-0.83,6.11400,0.34500,1.94805,0.02030,5228,241,0.291,0.077,4.69,0.22,-1.00,0.32,5250,11,0.311,0.028,4.67,1.63,-1.01,0.37,5238,14,0.303,0.008,4.45,0.17,-0.99,0.05,5213,38,0.281,0.033,4.58,0.21,-1.05,0.07
232,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4717,244,-0.027,0.000,4.72,0.27,0.17,0.43,3957,217,0.000,0.347,1.66,0.50,0.22,0.34,4761,21,0.051,0.026,4.83,0.14,0.27,0.02,4770,47,0.077,0.059,4.79,0.21,0.18,0.04
233,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3670,0,0.968,0.077,4.92,0.22,0.29,0.33,3549,3,0.903,0.084,4.66,0.40,-0.15,0.13,3702,20,1.058,0.031,5.42,0.09,0.25,0.04,3688,15,1.022,0.016,5.15,0.03,0.19,0.02
234,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5240,241,1.925,0.077,4.72,0.22,-2.05,0.80,5312,280,1.966,0.226,5.49,3.89,-2.32,1.18,5247,19,1.930,0.018,4.96,0.19,-2.28,0.09,5243,34,1.932,0.025,4.83,0.15,-2.22,0.05
235,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5351,241,5.848,0.121,4.65,0.22,-1.02,0.40,5415,575,5.956,0.358,5.17,4.51,-1.11,1.05,5404,23,5.943,0.015,5.29,0.20,-1.09,0.05,5390,8,5.935,0.008,5.11,0.07,-1.07,0.05
236,15.011,6424,9.260,4.49,-0.44,4.32600,6.51800,14.67574,0.02030,5738,241,8.647,0.226,4.63,0.22,-1.02,0.40,5217,539,8.611,0.377,1.02,3.31,-1.46,2.44,5940,23,9.033,0.060,5.40,0.26,-0.94,0.57,5932,18,8.998,0.002,4.84,0.25,-1.30,0.18
237,15.017,5549,5.860,4.14,0.05,4.09100,4.30600,4.74242,0.02030,5482,241,5.746,0.121,4.56,0.22,-0.33,0.32,4335,306,4.894,0.377,2.63,4.72,-1.97,1.33,5560,25,5.907,0.015,4.13,0.21,-0.09,0.03,5572,32,5.916,0.020,4.28,0.15,-0.10,0.04
238,15.009,5182,1.892,4.82,-1.46,6.61600,1.53000,4.24033,0.02030,5166,241,1.865,0.077,4.67,0.22,-1.54,0.40,5195,235,1.901,0.197,5.01,2.71,-1.36,0.71,5181,41,1.894,0.033,4.80,0.20,-1.44,0.09,5189,23,1.898,0.019,4.79,0.15,-1.40,0.06
239,14.989,3583,5.462,5.29,-1.76,11.12400,3.60700,88.75647,0.02030,3629,0,5.582,0.062,5.09,0.42,-1.28,0.27,3640,82,5.497,0.192,5.26,0.32,-0.89,0.22,3603,10,5.494,0.017,5.33,0.10,-1.44,0.15,3606,11,5.508,0.022,5.34,0.09,-1.45,0.16
240,15.019,8087,0.971,4.38,-1.76,3.06800,0.89800,0.61574,0.02151,7875,67,0.912,0.077,4.37,0.22,-1.04,0.40,8099,25,0.983,0.033,4.36,0.24,-1.51,4.31,7881,23,0.914,0.007,4.20,0.03,-1.01,0.33,7857,23,0.909,0.009,4.17,0.03,-0.83,0.07
241,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5805,241,3.065,0.121,4.58,0.22,-1.59,0.40,5935,532,3.081,0.283,4.33,3.30,-1.46,1.09,5769,26,2.993,0.016,4.09,0.15,-1.79,0.09,5753,19,2.977,0.014,4.32,0.15,-1.88,0.09
242,15.004,4759,0.454,5.06,-2.18,7.77000,0.37300,4.24424,0.02030,4690,257,0.435,0.077,4.80,0.22,-2.08,0.80,4711,209,0.427,0.211,4.59,1.60,-2.26,0.52,4669,14,0.367,0.014,4.48,0.14,-2.37,0.04,4643,18,0.340,0.024,4.72,0.10,-2.26,0.02
243,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4858,244,6.220,0.122,4.68,0.27,0.03,0.43,4379,558,5.838,0.657,3.46,1.25,-0.36,0.85,4911,15,6.356,0.013,4.33,0.05,0.03,0.02,4917,12,6.357,0.015,4.54,0.37,-0.10,0.23
244,15.018,7949,0.120,4.45,-1.76,3.28200,0.11400,0.47381,0.02030,7909,67,0.124,0.077,4.44,0.22,-1.21,0.40,7962,556,0.129,0.206,4.37,0.32,-2.45,1.26,7886,46,0.103,0.013,4.42,0.06,-1.35,0.52,7904,16,0.110,0.005,4.41,0.02,-1.57,0.54
245,15.013,5468,4.935,4.61,-0.42,5.58400,3.71400,7.19449,0.02087,5505,241,4.914,0.121,4.59,0.22,-0.76,0.32,5454,893,4.928,0.661,3.99,7.44,-0.37,1.54,5542,10,4.993,0.007,4.70,0.23,-0.33,0.04,5542,10,4.992,0.009,4.62,0.31,-0.35,0.11
246,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5326,241,4.052,0.121,4.67,0.22,-1.34,0.40,5303,407,4.041,0.288,5.07,4.18,-1.45,1.14,5346,35,4.079,0.025,5.22,0.22,-1.39,0.07,5327,22,4.067,0.017,5.04,0.11,-1.38,0.06
247,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3786,0,1.694,0.039,5.07,0.42,-0.74,0.30,3721,94,1.650,0.197,4.56,0.33,-0.67,0.22,3797,23,1.726,0.042,5.64,0.07,-0.51,0.04,3764,21,1.671,0.034,5.43,0.14,-0.57,0.07
248,15.010,5353,5.852,4.59,-1.09,5.77000,4.29100,10.23293,0.02030,5531,241,5.911,0.121,4.64,0.22,-1.13,0.40,5789,692,6.101,0.372,4.39,4.59,-1.00,1.45,5558,15,5.959,0.014,4.48,0.38,-1.19,0.09,5559,18,5.961,0.013,4.48,0.23,-1.18,0.08
249,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5345,241,8.490,0.226,4.66,0.22,-1.27,0.40,4919,538,8.295,0.487,4.07,7.55,-2.41,3.29,5407,22,8.623,0.019,5.74,0.16,-2.26,0.13,5423,35,8.632,0.022,5.15,0.04,-2.23,0.04
250,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4426,244,7.014,0.122,4.78,0.27,-0.76,0.30,4508,792,7.063,0.824,4.69,1.57,-0.49,1.79,4375,13,6.910,0.017,4.16,0.09,-0.76,0.07,4376,22,6.905,0.028,4.67,0.01,-0.81,0.07
251,15.010,7292,1.240,4.38,-2.23,3.75600,1.11100,0.93627,0.02133,7304,67,1.268,0.077,4.42,0.22,-1.28,0.40,7344,479,1.264,0.196,4.33,0.42,-2.50,1.28,7294,8,1.253,0.004,4.35,0.03,-1.75,0.37,7288,22,1.249,0.006,4.35,0.05,-1.75,0.28
252,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4141,244,1.347,0.039,4.91,0.27,-1.88,0.27,4124,124,1.318,0.208,4.69,1.26,-1.96,1.02,4122,34,1.296,0.039,4.84,0.20,-2.00,0.08,4129,14,1.305,0.018,4.95,0.15,-2.15,0.08
253,15.007,6174,1.909,4.25,-0.94,4.12900,1.61300,1.40281,0.02030,6140,108,1.879,0.077,4.53,0.22,-1.34,0.40,6164,471,1.910,0.260,4.28,1.56,-0.97,0.72,6147,33,1.891,0.017,4.55,0.18,-0.96,0.05,6161,24,1.899,0.013,4.43,0.10,-0.94,0.04
254,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3351,0,0.133,0.039,5.14,0.42,-2.30,0.77,3350,1,0.115,0.058,4.90,0.23,-2.34,0.29,3374,42,0.235,0.109,4.87,0.21,-2.44,0.13,3349,46,0.152,0.148,4.76,0.11,-2.24,0.04
255,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3490,0,5.473,0.062,5.10,0.42,-1.37,0.27,3513,47,5.279,0.157,4.69,0.27,-1.36,0.25,3453,4,5.342,0.025,5.30,0.06,-2.98,0.09,3513,60,5.551,0.205,5.04,0.22,-2.28,0.00
256,15.013,4722,5.913,2.63,-0.52,1.24200,4.20700,1.22236,0.02030,5058,241,6.152,0.226,4.58,0.22,-0.37,0.32,4377,261,5.572,0.325,1.90,2.49,-0.96,1.00,5067,15,6.200,0.012,3.34,0.14,-0.25,0.02,5210,123,6.461,0.292,3.61,0.65,-0.17,0.47
257,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4059,244,6.261,0.122,4.91,0.27,-0.67,0.30,4014,287,6.236,0.417,4.82,0.83,-0.35,0.28,4068,19,6.284,0.039,4.72,0.07,-0.24,0.03,4065,27,6.275,0.047,4.74,0.05,-0.25,0.03
258,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4731,244,-0.011,0.000,4.68,0.27,0.10,0.43,4669,349,0.000,0.322,4.62,0.40,0.19,0.51,4782,13,0.078,0.011,4.91,0.02,0.26,0.02,4762,23,0.068,0.032,4.72,0.14,0.20,0.00
259,15.008,5089,0.477,4.85,-1.19,6.87700,0.40100,2.84446,0.02030,5140,241,0.524,0.077,4.73,0.22,-1.19,0.40,5095,160,0.480,0.164,4.92,1.46,-1.18,0.41,5103,26,0.482,0.026,4.97,0.08,-1.18,0.05,5144,29,0.517,0.023,5.02,0.09,-1.12,0.06
260,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3393,0,1.664,0.077,4.96,0.22,0.27,0.33,3472,49,1.667,0.108,5.50,0.53,-0.04,0.24,3369,3,1.595,0.027,5.07,0.08,-0.40,0.03,3371,4,1.572,0.033,5.11,0.07,-0.37,0.04
261,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5145,241,2.303,0.077,4.54,0.22,-0.34,0.32,5117,553,2.291,0.422,3.95,1.17,-0.05,0.65,5161,14,2.326,0.010,4.34,0.10,-0.12,0.01,5130,13,2.305,0.010,4.22,0.06,-0.13,0.02
262,15.007,6021,0.416,4.40,-1.03,4.66800,0.36700,1.01298,0.02270,6051,108,0.467,0.077,4.56,0.22,-1.08,0.40,5973,430,0.401,0.265,4.47,1.46,-1.09,0.39,6033,26,0.424,0.014,4.59,0.09,-1.05,0.04,6028,15,0.423,0.008,4.51,0.09,-1.05,0.03
263,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3999,0,1.315,0.039,5.03,0.42,-0.91,0.30,3884,140,1.296,0.256,4.65,0.48,-0.56,0.24,4072,21,1.517,0.025,5.62,0.18,-0.29,0.03,4065,15,1.515,0.019,5.18,0.01,-0.23,0.05
264,15.027,9176,9.131,4.53,-2.13,2.89000,6.83800,8.71365,0.02282,6766,108,7.907,0.226,4.54,0.22,-0.09,0.32,9710,2836,9.298,0.466,4.57,0.37,0.50,1.50,7284,29,8.707,0.007,3.03,0.06,0.47,0.06,7340,32,8.747,0.009,3.58,0.00,0.19,0.01
265,15.013,5462,2.660,4.61,-0.01,5.42600,2.11600,3.20479,0.02030,5346,241,2.604,0.077,4.54,0.22,-0.50,0.32,5149,48,2.507,0.036,4.30,1.88,-0.28,0.42,5377,40,2.670,0.028,4.69,0.12,-0.01,0.06,5369,12,2.662,0.009,4.60,0.04,-0.02,0.02
266,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5601,241,5.983,0.121,4.63,0.22,-0.93,0.32,5351,35,5.929,0.110,4.77,4.79,-1.20,1.32,5657,14,6.112,0.011,4.51,0.40,-0.90,0.10,5660,20,6.113,0.014,4.57,0.29,-0.92,0.09
267,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4131,244,4.458,0.062,4.83,0.27,-1.26,0.27,3997,108,4.132,0.189,4.20,1.65,-1.83,1.37,4018,20,4.154,0.032,4.36,0.09,-1.99,0.22,4003,45,4.116,0.075,4.67,0.02,-2.08,0.20
268,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3688,0,1.465,0.077,5.06,0.58,-0.32,0.32,3687,70,1.515,0.090,5.50,0.60,-0.35,0.19,3737,12,1.600,0.014,6.00,0.00,-0.26,0.04,3715,16,1.545,0.023,5.19,0.00,-0.29,0.04
269,15.011,5467,8.719,4.47,-0.82,5.41300,6.03400,19.37314,0.02030,5258,241,8.431,0.226,4.70,0.22,-1.08,0.40,4982,449,8.402,0.358,4.94,4.88,-1.41,1.32,5375,27,8.669,0.016,5.90,0.07,-1.28,0.08,5364,8,8.648,0.010,5.14,0.06,-1.36,0.09
270,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5300,241,7.486,0.226,4.67,0.22,-1.16,0.40,6596,1454,8.220,0.666,3.57,3.04,-0.33,2.49,5402,45,7.710,0.032,5.08,0.22,-0.68,0.11,5418,16,7.722,0.013,4.97,0.14,-0.64,0.08
271,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3536,0,0.520,0.077,4.97,0.22,-0.16,0.32,3397,38,0.392,0.110,4.70,0.50,-0.13,0.21,3546,18,0.583,0.046,5.36,0.08,0.26,0.04,3554,25,0.569,0.050,5.03,0.12,0.20,0.00
272,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4073,257,5.757,0.121,4.91,0.22,0.17,0.33,3961,335,5.782,0.481,4.46,0.81,-0.15,0.30,4102,49,5.851,0.094,4.53,0.16,0.22,0.08,4099,50,5.814,0.105,4.89,0.19,0.18,0.03
273,14.997,4640,1.859,5.01,-1.21,8.14000,1.45600,8.31764,0.02140,4679,244,1.872,0.039,4.80,0.27,-1.26,0.27,4704,351,1.907,0.335,5.24,1.51,-1.15,0.66,4664,27,1.875,0.023,5.15,0.18,-1.19,0.04,4702,32,1.918,0.035,5.16,0.03,-1.10,0.06
274,15.011,5524,9.840,4.67,-0.82,5.74800,6.67800,30.40885,0.02435,5419,241,9.473,0.226,4.69,0.22,-1.01,0.40,4830,595,9.364,0.540,4.40,8.91,-2.24,3.39,5732,89,9.973,0.024,4.90,0.50,-0.55,0.20,5737,77,9.973,0.022,4.51,0.22,-0.53,0.23
275,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,3917,0,3.890,0.062,4.97,0.27,-0.76,0.30,3912,190,3.813,0.293,4.48,0.75,-0.53,0.32,3875,18,3.774,0.023,4.35,0.15,-0.64,0.03,3887,23,3.791,0.039,4.67,0.02,-0.63,0.05
276,15.005,4823,1.365,5.03,-2.23,7.53000,1.09400,5.29663,0.02030,4730,257,1.285,0.077,4.77,0.22,-1.99,0.40,4776,260,1.362,0.221,5.34,1.57,-1.87,0.47,4726,19,1.295,0.016,4.83,0.13,-2.13,0.03,4734,16,1.303,0.015,4.87,0.09,-2.12,0.03
277,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5640,241,1.144,0.077,4.45,0.22,-0.13,0.32,5628,255,1.203,0.182,4.44,1.49,0.09,0.21,5690,23,1.236,0.015,4.45,0.09,0.13,0.02,5675,32,1.228,0.019,4.43,0.10,0.12,0.02
278,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,3957,0,7.825,0.122,4.92,0.27,-1.11,0.27,4083,286,7.795,0.404,5.22,2.08,-0.74,1.06,3847,14,7.504,0.016,4.62,0.34,-1.67,0.37,3851,11,7.502,0.019,4.92,0.18,-1.91,0.31
279,15.001,4632,0.518,4.83,-1.73,7.62600,0.42200,4.06818,0.02030,4532,257,0.482,0.077,4.85,0.22,-1.76,0.40,4588,261,0.467,0.263,4.56,1.57,-1.84,0.41,4511,56,0.399,0.063,4.29,0.16,-1.87,0.08,4448,21,0.286,0.013,4.76,0.11,-1.99,0.02
280,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3310,0,3.242,0.062,5.18,0.42,-2.28,0.77,3324,33,3.393,0.164,4.77,0.20,-1.91,0.22,3296,3,3.199,0.020,4.79,0.02,-1.76,0.02,3301,9,3.246,0.080,4.78,0.03,-1.81,0.07
281,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,4003,244,2.511,0.039,5.04,0.42,-1.64,0.27,4008,65,2.485,0.120,4.84,2.02,-1.53,1.52,3967,23,2.430,0.030,4.90,0.13,-1.69,0.32,3971,38,2.439,0.049,5.05,0.10,-1.97,0.29
282,14.984,3975,0.719,4.97,-2.14,9.23700,0.55000,9.13272,0.02030,3983,0,0.715,0.039,5.01,0.42,-1.93,0.27,3994,45,0.735,0.100,5.26,0.96,-2.41,1.05,3997,6,0.748,0.008,4.98,0.39,-2.09,0.20,4017,21,0.777,0.035,5.13,0.05,-2.13,0.09
283,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3952,0,3.378,0.062,4.98,0.27,-0.97,0.30,4072,83,3.510,0.105,5.35,1.25,-0.23,0.20,3979,22,3.421,0.044,5.05,0.09,-0.50,0.02,3954,7,3.385,0.009,4.88,0.12,-0.50,0.01
284,15.006,6569,1.069,4.58,-1.27,4.61400,0.94200,1.28825,0.02030,6493,108,1.043,0.077,4.57,0.22,-1.45,0.40,6550,39,1.052,0.037,4.72,0.87,-1.31,0.68,6480,21,1.031,0.011,4.46,0.06,-1.34,0.04,6488,39,1.037,0.018,4.46,0.07,-1.32,0.05
285,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3851,0,1.225,0.039,5.10,0.42,-1.02,0.27,3880,132,1.290,0.247,4.85,0.47,-0.60,0.27,3872,43,1.283,0.054,4.59,0.20,-0.57,0.08,3857,17,1.253,0.019,4.69,0.05,-0.61,0.04
286,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4181,244,7.865,0.122,4.90,0.27,-0.58,0.30,3703,87,7.432,0.198,4.06,0.77,-0.94,0.28,4266,20,8.088,0.043,5.72,0.22,0.22,0.04,4221,42,7.982,0.107,5.15,0.04,0.20,0.00
287,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4091,244,8.581,0.122,4.92,0.27,-0.97,0.30,4050,8,8.504,0.086,5.42,2.22,-0.85,1.21,4075,25,8.532,0.025,5.56,0.19,-0.80,0.06,4077,17,8.521,0.025,5.17,0.02,-0.60,0.04
288,15.017,5549,5.860,4.14,0.05,4.09100,4.30600,4.74242,0.02030,5571,241,5.797,0.121,4.52,0.22,-0.34,0.32,4900,719,5.446,0.645,2.63,7.45,-0.65,1.53,5668,19,5.963,0.009,4.54,0.24,-0.19,0.05,5659,20,5.958,0.010,4.45,0.14,-0.19,0.04
289,15.009,5489,6.618,4.64,-1.33,5.81100,4.78900,13.12804,0.02030,5620,241,6.622,0.226,4.63,0.22,-1.12,0.40,5585,619,6.636,0.416,4.37,4.48,-2.12,4.87,5659,18,6.685,0.012,3.86,0.17,-2.26,0.15,5669,24,6.691,0.016,4.21,0.08,-2.12,0.14
290,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4008,244,0.095,0.039,4.90,0.27,-2.09,0.77,4353,295,0.355,0.402,5.50,1.94,-2.50,0.72,3958,8,-0.033,0.029,3.29,0.28,-2.17,0.05,3960,12,0.002,0.001,4.66,0.00,-2.27,0.02
291,15.018,6235,1.174,4.45,0.21,4.04100,1.01100,1.01578,0.02424,6214,108,1.091,0.077,4.30,0.22,-0.30,0.32,5808,629,0.958,0.385,3.30,1.68,-0.12,0.57,6272,32,1.216,0.017,3.93,0.08,0.23,0.02,6291,12,1.229,0.008,4.10,0.10,0.20,0.00
292,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4373,244,6.981,0.122,4.82,0.27,-0.77,0.30,4723,756,7.270,0.688,5.50,1.45,-0.44,1.72,4308,19,6.835,0.026,3.84,0.10,-0.92,0.08,4314,24,6.832,0.031,4.66,0.01,-0.94,0.09
293,15.021,8283,4.795,4.39,-2.32,3.18000,3.94700,2.63876,0.02030,8329,170,4.781,0.121,4.29,0.22,-0.44,0.32,8539,1262,4.886,0.324,4.55,0.31,-0.69,2.69,8394,61,4.835,0.015,4.48,0.07,-2.06,0.41,8365,5,4.829,0.004,4.50,0.02,-2.05,0.18
294,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5484,241,4.135,0.121,4.66,0.22,-1.14,0.40,5376,409,4.104,0.286,5.13,4.36,-1.26,1.10,5498,20,4.178,0.014,5.64,0.17,-1.14,0.06,5537,16,4.218,0.011,5.15,0.05,-0.90,0.05
295,15.006,4843,0.949,4.80,-1.89,7.17000,0.77300,3.86901,0.02030,4774,257,0.925,0.077,4.83,0.22,-1.72,0.40,4822,222,0.933,0.200,4.62,1.79,-1.97,0.51,4727,23,0.844,0.023,4.01,0.17,-2.14,0.08,4728,39,0.815,0.046,4.72,0.10,-2.09,0.06
296,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4485,244,9.029,0.122,4.78,0.27,-1.13,0.27,3969,154,8.445,0.325,3.48,4.77,-2.50,2.75,4470,20,8.997,0.022,5.93,0.05,-1.89,0.17,4484,27,9.025,0.023,5.16,0.03,-2.19,0.08
297,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5167,241,4.018,0.121,4.67,0.22,-0.62,0.32,5009,780,3.942,0.642,4.59,1.50,-0.45,1.54,5216,22,4.115,0.017,5.07,0.10,-0.23,0.05,5196,33,4.101,0.025,4.77,0.22,-0.25,0.15
298,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3839,0,5.044,0.121,4.91,0.22,0.22,0.33,3626,274,5.045,0.340,4.28,1.05,-0.28,0.59,3949,1,5.357,0.030,4.89,0.06,0.39,0.02,3869,44,5.128,0.146,4.69,0.04,0.20,0.00
299,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3704,0,0.881,0.077,5.07,0.58,-0.27,0.32,3710,113,0.864,0.222,5.26,0.47,-0.30,0.21,3713,11,0.879,0.022,5.33,0.05,-0.29,0.02,3679,17,0.815,0.032,5.17,0.02,-0.36,0.04
300,14.997,4487,6.011,5.06,-1.84,8.61100,4.20000,36.54265,0.02030,4588,244,6.202,0.122,4.78,0.27,-1.17,0.27,4648,34,6.170,0.093,5.33,1.41,-1.62,1.02,4539,12,6.074,0.013,5.08,0.07,-1.75,0.05,4533,11,6.068,0.014,5.05,0.05,-1.76,0.05
301,15.005,6668,8.243,4.55,-2.02,4.58400,5.95800,12.80560,0.02030,6308,108,7.909,0.226,4.56,0.22,-1.30,0.40,6489,901,8.203,0.548,4.50,4.15,-0.76,4.04,6467,32,8.168,0.020,4.46,0.14,-1.83,0.35,6435,17,8.152,0.012,4.38,0.10,-1.90,0.26
302,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5864,241,0.376,0.077,4.53,0.22,-0.65,0.32,5769,296,0.318,0.182,4.36,3.00,-0.62,0.15,5869,17,0.382,0.011,4.48,0.11,-0.49,0.02,5853,6,0.372,0.003,4.44,0.08,-0.50,0.03
303,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4234,244,5.916,0.062,4.80,0.27,-0.67,0.30,4150,18,5.787,0.077,4.61,1.40,-0.58,0.42,4203,15,5.850,0.022,4.83,0.08,-0.64,0.05,4199,28,5.845,0.038,4.83,0.08,-0.64,0.07
304,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3735,0,2.212,0.039,5.10,0.42,-1.68,0.27,3703,39,2.137,0.131,4.85,0.94,-1.91,1.33,3685,12,2.089,0.027,4.96,0.06,-2.33,0.39,3718,38,2.148,0.088,4.86,0.10,-1.84,0.22
305,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4468,244,1.203,0.039,4.88,0.27,-0.14,0.30,4707,87,1.517,0.052,5.39,0.85,-0.01,0.46,4536,13,1.348,0.013,4.80,0.04,-0.09,0.03,4518,18,1.330,0.015,4.79,0.04,-0.11,0.04
306,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4259,244,5.947,0.062,4.86,0.27,-0.80,0.30,4189,456,5.827,0.597,4.62,1.17,-0.56,0.74,4238,27,5.888,0.031,4.92,0.17,-0.66,0.06,4236,27,5.888,0.032,4.86,0.15,-0.63,0.05
307,15.009,5218,2.707,4.63,0.07,5.71000,2.12300,3.67282,0.02030,5191,241,2.682,0.077,4.58,0.22,-0.07,0.32,5297,625,2.831,0.445,5.03,1.22,0.22,0.84,5237,15,2.783,0.011,4.86,0.11,0.20,0.02,5240,37,2.786,0.027,4.64,0.02,0.18,0.02
308,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3411,0,3.316,0.062,5.14,0.42,-2.31,0.77,3403,28,3.499,0.024,5.33,0.27,-2.25,0.66,3385,6,3.218,0.046,5.33,0.02,-1.37,0.03,3376,42,3.204,0.152,5.19,0.00,-1.36,0.50
309,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4598,244,1.572,0.039,4.80,0.27,-0.71,0.30,4683,430,1.668,0.438,5.18,1.27,-0.58,1.02,4584,14,1.566,0.016,4.91,0.06,-0.71,0.03,4577,18,1.559,0.020,4.89,0.06,-0.72,0.04
310,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4650,257,9.243,0.226,4.76,0.22,-1.20,0.40,4305,144,8.983,0.171,5.50,2.91,-2.50,1.86,4704,31,9.385,0.030,5.97,0.03,-2.07,0.11,4710,13,9.385,0.013,5.18,0.01,-2.23,0.04
311,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4900,244,3.351,0.062,4.72,0.27,-0.83,0.30,4649,35,3.189,0.073,4.32,2.21,-0.86,0.80,4954,26,3.457,0.021,4.75,0.14,-0.36,0.04,4952,9,3.452,0.007,4.95,0.22,-0.46,0.08
312,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3632,0,5.048,0.121,5.10,0.58,-0.06,0.32,3624,181,5.159,0.220,5.50,1.06,-0.11,0.52,3681,20,5.198,0.040,5.93,0.05,0.02,0.01,3673,7,5.151,0.017,5.19,0.00,-0.04,0.01
313,15.024,3460,9.671,5.13,-0.56,11.33300,5.82900,267.67019,0.02030,3389,0,9.500,0.226,5.12,0.58,-0.59,0.32,3418,44,9.718,0.192,4.88,0.65,-0.72,0.15,3449,1,9.716,0.027,4.85,0.04,-0.59,0.03,3449,1,9.686,0.019,5.12,0.06,-0.50,0.00
314,15.009,7141,0.561,4.07,-1.79,2.89900,0.51300,0.47929,0.02030,7013,67,0.525,0.077,4.28,0.22,-1.48,0.40,7190,412,0.582,0.171,4.10,0.27,-1.90,1.44,6981,12,0.499,0.006,3.85,0.02,-1.75,0.07,7023,18,0.516,0.008,3.88,0.03,-1.71,0.07
315,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4064,244,6.070,0.122,4.90,0.27,-1.02,0.27,3985,136,5.799,0.255,4.99,2.32,-1.22,1.79,3958,16,5.774,0.019,5.24,0.24,-1.71,0.30,3967,28,5.790,0.037,4.96,0.21,-1.39,0.16
316,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5255,241,2.149,0.077,4.63,0.22,-1.22,0.40,5235,268,2.102,0.207,4.19,3.19,-1.06,0.60,5239,18,2.116,0.015,4.70,0.16,-1.05,0.06,5245,4,2.121,0.004,4.83,0.11,-1.08,0.04
317,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3598,0,0.690,0.039,5.14,0.42,-1.85,0.27,3596,29,0.758,0.051,5.50,0.33,-2.25,0.73,3614,3,0.752,0.002,5.53,0.02,-1.89,0.06,3620,13,0.728,0.049,5.50,0.03,-1.60,0.05
318,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,3938,0,5.713,0.121,4.90,0.22,-0.04,0.32,4002,413,5.852,0.558,4.17,0.81,0.04,0.29,3947,2,5.749,0.006,4.37,0.06,-0.14,0.00,3953,48,5.764,0.061,4.67,0.01,-0.12,0.07
319,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4089,244,5.576,0.062,4.86,0.27,-0.98,0.30,3971,159,5.258,0.264,4.91,3.40,-1.46,2.72,3978,19,5.273,0.026,4.92,0.35,-1.57,0.23,3963,12,5.248,0.020,4.79,0.13,-1.47,0.09
320,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3845,0,3.576,0.062,4.97,0.27,-0.72,0.30,3670,78,3.364,0.190,4.57,0.34,-0.92,0.27,3841,11,3.589,0.013,4.87,0.18,-0.53,0.02,3855,7,3.600,0.010,5.06,0.07,-0.50,0.03
321,15.009,5182,1.892,4.82,-1.46,6.61600,1.53000,4.24033,0.02030,5073,241,1.862,0.077,4.69,0.22,-1.44,0.40,4967,324,1.732,0.264,2.93,3.87,-1.89,0.85,5032,21,1.781,0.017,3.60,0.31,-1.78,0.08,5040,63,1.762,0.072,4.44,0.24,-1.83,0.24
322,15.024,3460,9.671,5.13,-0.56,11.33300,5.82900,267.67019,0.02030,3396,0,9.496,0.226,5.10,0.58,-0.46,0.32,3399,44,9.628,0.196,4.84,0.65,-0.73,0.15,3522,6,9.879,0.010,5.46,0.05,-0.48,0.03,3471,39,9.727,0.091,5.11,0.07,-0.48,0.03
323,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,3995,0,5.824,0.062,4.91,0.27,-1.28,0.27,4113,208,5.713,0.316,5.46,2.66,-1.80,2.59,3805,25,5.321,0.045,4.31,0.23,-2.22,0.15,3843,13,5.374,0.018,4.69,0.04,-2.16,0.17
324,15.006,5748,0.106,4.74,-1.61,5.80300,0.09300,1.50661,0.02126,5634,241,0.081,0.077,4.61,0.22,-1.39,0.40,5696,367,0.080,0.213,4.43,2.72,-1.58,0.24,5618,24,0.031,0.013,4.36,0.24,-1.71,0.03,5605,30,0.024,0.018,4.29,0.23,-1.71,0.06
325,15.011,7072,8.915,4.30,-0.62,3.33900,6.42800,8.93717,0.02520,5901,241,8.090,0.226,4.63,0.22,-0.93,0.32,6367,1485,8.794,0.837,4.34,4.82,0.30,2.06,6173,22,8.583,0.015,3.19,0.09,-0.29,0.10,6179,12,8.598,0.011,3.60,0.02,-0.18,0.08
326,15.018,5800,2.484,4.49,0.10,4.69600,2.01500,2.18072,0.02030,5721,241,2.430,0.077,4.46,0.22,-0.29,0.32,5610,448,2.414,0.304,3.75,2.89,-0.09,0.42,5752,45,2.509,0.033,4.20,0.29,0.11,0.14,5760,26,2.516,0.023,4.37,0.21,0.09,0.10
327,15.053,3273,0.363,5.02,-0.19,11.51600,0.24500,21.95837,0.02030,3383,0,0.572,0.077,5.04,0.58,-0.18,0.32,3364,39,0.655,0.130,5.34,0.57,0.07,0.26,3364,37,0.506,0.081,5.91,0.08,0.36,0.08,3381,4,0.579,0.031,5.19,0.00,0.16,0.03
328,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5617,241,8.571,0.226,4.66,0.22,-1.35,0.40,4564,390,6.587,0.534,-0.50,5.51,-2.50,2.85,5750,30,8.841,0.021,5.94,0.05,-1.99,0.22,5774,14,8.841,0.005,5.17,0.02,-2.15,0.11
329,15.013,5781,6.592,4.51,-0.39,5.04000,4.82000,9.31966,0.02337,5800,241,6.475,0.226,4.60,0.22,-0.90,0.32,5699,365,6.533,0.261,3.89,4.21,-1.21,2.42,5893,32,6.655,0.022,4.37,0.30,-0.46,0.12,5887,20,6.649,0.014,4.39,0.15,-0.50,0.11
330,15.019,5866,4.489,4.41,0.21,4.41900,3.45500,3.72563,0.02030,5737,241,4.268,0.121,4.58,0.22,-0.51,0.32,5509,780,4.303,0.542,3.61,6.02,-0.11,0.97,5893,42,4.545,0.026,3.78,0.29,0.46,0.05,5842,15,4.491,0.013,4.47,0.42,-0.02,0.28
331,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5778,241,1.496,0.077,4.62,0.22,-1.34,0.40,5751,52,1.503,0.031,3.65,1.42,-0.91,0.32,5791,24,1.508,0.011,4.71,0.42,-1.08,0.08,5788,24,1.505,0.009,4.80,0.38,-1.08,0.10
332,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5052,241,1.932,0.077,4.70,0.22,-1.71,0.40,5034,308,1.925,0.234,4.55,2.98,-1.81,0.75,5042,23,1.903,0.019,4.24,0.20,-1.95,0.08,5010,27,1.855,0.029,4.68,0.02,-2.09,0.08
333,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3423,0,0.408,0.077,4.99,0.22,-0.16,0.32,3406,39,0.410,0.110,4.70,0.53,-0.10,0.23,3422,8,0.396,0.009,4.91,0.11,0.02,0.05,3424,4,0.395,0.007,4.95,0.07,0.03,0.03
334,15.019,5766,2.011,4.17,0.28,3.86500,1.65100,1.25719,0.02030,5632,241,1.896,0.077,4.44,0.22,-0.10,0.32,5810,589,2.061,0.371,4.27,2.79,0.31,0.43,5676,32,1.982,0.020,3.88,0.16,0.25,0.03,5666,20,1.981,0.013,4.14,0.12,0.20,0.00
335,15.005,6667,5.982,4.46,-2.06,4.50100,4.56400,6.48634,0.02030,6400,108,5.844,0.121,4.54,0.22,-1.17,0.40,6153,1145,5.722,0.526,3.60,2.82,-2.50,4.22,6413,15,5.863,0.007,3.77,0.06,-2.43,0.06,6400,9,5.847,0.005,4.12,0.01,-2.24,0.04
336,14.995,4353,2.731,4.77,-1.91,8.07900,2.04600,10.61696,0.02030,4355,244,2.819,0.039,4.90,0.27,-1.61,0.27,4351,14,2.705,0.133,4.84,1.34,-2.05,1.12,4307,32,2.683,0.040,4.28,0.17,-2.08,0.05,4270,14,2.608,0.017,4.66,0.01,-2.15,0.07
337,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4148,244,5.834,0.062,4.88,0.27,-0.88,0.30,3964,210,5.539,0.355,4.20,1.20,-0.90,0.69,4120,29,5.744,0.041,4.62,0.07,-0.67,0.06,4099,35,5.720,0.043,4.70,0.04,-0.72,0.06
338,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5732,241,1.170,0.077,4.43,0.22,-0.15,0.32,4895,212,0.701,0.218,1.83,1.15,-1.11,0.43,5796,18,1.295,0.012,4.39,0.10,0.19,0.01,5778,26,1.286,0.016,4.39,0.09,0.18,0.01
339,15.019,5766,2.011,4.17,0.28,3.86500,1.65100,1.25719,0.02030,5668,241,1.903,0.077,4.44,0.22,-0.10,0.32,5626,460,1.956,0.310,3.70,3.03,0.22,0.50,5701,24,1.998,0.015,4.03,0.11,0.28,0.03,5732,35,2.025,0.022,4.43,0.14,0.20,0.00
340,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3556,0,1.071,0.039,5.12,0.42,-1.93,0.27,3590,44,1.191,0.123,5.50,0.32,-2.30,0.81,3567,52,1.126,0.160,5.50,0.25,-2.16,0.11,3634,8,1.306,0.047,5.43,0.05,-1.64,0.00
341,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4129,244,6.128,0.122,4.89,0.27,-1.12,0.27,4081,190,5.923,0.305,5.27,2.07,-1.19,1.49,4032,19,5.873,0.029,5.08,0.30,-1.43,0.27,4044,18,5.894,0.022,5.14,0.05,-1.38,0.10
342,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4799,244,6.185,0.122,4.65,0.27,-0.08,0.30,4385,755,5.816,0.853,3.62,1.21,-0.22,0.93,4878,25,6.335,0.021,4.36,0.09,0.00,0.02,4851,19,6.311,0.017,4.35,0.11,-0.01,0.02
343,15.007,6574,5.657,3.62,-1.10,1.95300,4.35400,1.81970,0.02030,6456,108,5.551,0.121,4.50,0.22,-1.05,0.40,6638,1077,5.717,0.407,3.55,2.34,-2.03,6.04,6492,28,5.609,0.012,3.46,0.07,-1.46,0.14,6471,10,5.595,0.005,3.42,0.04,-1.73,0.09
344,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4553,244,5.110,0.062,4.79,0.27,-1.24,0.27,4719,472,5.225,0.442,5.50,1.72,-1.51,1.08,4501,20,4.993,0.024,5.12,0.10,-1.75,0.07,4526,31,5.020,0.035,5.13,0.06,-1.72,0.07
345,15.017,5900,3.891,4.04,-0.05,3.47300,3.04900,2.00078,0.02285,5806,241,3.801,0.121,4.54,0.22,-0.37,0.32,5953,1034,3.972,0.589,3.94,3.94,0.13,1.01,5860,39,3.921,0.023,3.51,0.24,0.06,0.05,5886,10,3.935,0.007,3.74,0.13,0.08,0.02
346,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5817,241,6.851,0.226,4.57,0.22,-0.74,0.32,5950,53,7.080,0.096,3.95,3.03,-0.19,1.22,5935,17,7.057,0.012,3.81,0.16,-0.46,0.09,5932,7,7.059,0.007,4.20,0.07,-0.43,0.07
347,15.018,6856,0.413,4.10,0.23,2.55000,0.37400,0.38142,0.02030,6989,108,0.452,0.077,3.95,0.57,0.11,0.33,6770,379,0.384,0.169,3.48,0.82,0.23,0.29,7055,23,0.530,0.010,3.56,0.03,0.34,0.01,7040,17,0.531,0.008,3.59,0.01,0.20,0.00
348,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4031,244,5.831,0.062,4.92,0.27,-0.17,0.30,4089,398,5.889,0.525,4.68,0.82,-0.16,0.33,4001,21,5.765,0.031,4.33,0.05,-0.29,0.02,4025,16,5.796,0.019,4.66,0.01,-0.28,0.02
349,15.007,6089,2.957,4.03,-0.98,3.52300,2.41300,1.53391,0.02030,6090,108,2.979,0.077,4.56,0.22,-1.17,0.40,6172,575,2.999,0.299,4.01,2.03,-0.99,1.03,6076,18,2.948,0.011,4.08,0.11,-1.11,0.05,6085,31,2.954,0.017,4.07,0.09,-1.09,0.05
350,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3437,0,1.651,0.077,5.03,0.58,0.18,0.33,3363,21,1.535,0.032,5.16,0.29,-0.38,0.11,3429,45,1.631,0.123,5.58,0.16,-0.16,0.08,3415,42,1.576,0.102,5.19,0.00,-0.22,0.05
351,15.004,5935,0.301,4.80,-2.27,5.71500,0.26500,1.56819,0.02314,5936,241,0.322,0.077,4.63,0.22,-1.86,0.40,5869,339,0.289,0.151,4.29,1.91,-2.13,0.93,5928,31,0.300,0.008,4.86,0.34,-2.16,0.21,5923,23,0.299,0.005,4.78,0.20,-2.09,0.11
352,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5034,241,2.411,0.077,4.73,0.22,-1.54,0.40,4967,302,2.348,0.224,5.06,1.96,-1.64,0.57,5033,21,2.400,0.026,5.30,0.20,-1.64,0.11,5030,19,2.401,0.019,5.17,0.04,-1.64,0.06
353,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6564,108,1.392,0.077,4.59,0.22,-1.59,0.40,6413,389,1.385,0.207,4.25,0.67,-1.31,0.54,6582,10,1.452,0.006,4.36,0.04,-1.38,0.04,6600,36,1.460,0.016,4.36,0.05,-1.40,0.06
354,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4129,244,2.596,0.039,4.94,0.27,0.14,0.43,4050,7,2.627,0.077,4.92,0.76,0.11,0.27,4228,16,2.847,0.021,5.53,0.09,0.34,0.01,4149,1,2.662,0.025,5.11,0.09,0.20,0.00
355,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5272,241,2.146,0.077,4.69,0.22,-1.08,0.40,5166,235,2.035,0.198,5.17,2.41,-1.26,0.66,5256,6,2.122,0.007,4.92,0.26,-1.06,0.08,5278,16,2.139,0.013,5.02,0.15,-1.05,0.04
356,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5261,241,1.927,0.077,4.72,0.22,-1.90,0.40,5330,282,1.965,0.228,5.50,3.90,-2.34,1.18,5283,16,1.953,0.014,5.14,0.22,-2.25,0.07,5252,15,1.933,0.012,4.94,0.14,-2.24,0.04
357,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5292,241,0.499,0.077,4.65,0.22,-0.54,0.32,5315,188,0.548,0.162,4.61,1.28,-0.51,0.28,5329,12,0.559,0.010,4.63,0.08,-0.51,0.03,5310,25,0.543,0.019,4.70,0.09,-0.55,0.05
358,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3397,0,4.816,0.121,4.91,0.22,0.39,0.33,3450,2,5.088,0.142,4.70,0.71,0.17,0.27,3390,5,4.816,0.026,4.71,0.05,0.26,0.03,3378,41,4.755,0.161,4.66,0.01,0.20,0.00
359,15.014,5442,9.926,4.50,0.03,5.22100,6.68600,23.91112,0.02030,5056,241,9.459,0.226,4.68,0.22,-0.69,0.32,4235,361,8.930,0.498,3.96,3.12,-1.55,2.19,5254,19,9.895,0.013,4.99,0.13,0.11,0.04,5253,3,9.884,0.011,4.72,0.19,-0.08,0.25
360,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3349,0,0.132,0.039,5.10,0.42,-2.13,0.77,3350,1,0.125,0.057,4.95,0.25,-2.48,0.27,3332,47,0.086,0.124,4.67,0.19,-2.18,0.10,3327,44,0.063,0.137,4.72,0.11,-2.20,0.07
361,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5286,241,7.482,0.226,4.66,0.22,-0.89,0.32,5447,933,7.761,0.635,5.00,3.90,-0.26,1.68,5391,26,7.711,0.023,5.16,0.27,-0.57,0.09,5381,18,7.703,0.014,5.02,0.14,-0.58,0.06
362,15.008,6655,1.534,4.64,-0.89,4.49000,1.33400,1.45613,0.02030,6581,108,1.482,0.077,4.50,0.22,-1.25,0.40,6556,279,1.496,0.105,4.50,1.43,-0.92,0.36,6598,10,1.504,0.004,5.01,0.10,-0.87,0.03,6633,18,1.534,0.009,4.64,0.01,-0.85,0.03
363,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3373,0,3.306,0.062,5.12,0.42,-2.29,0.77,3396,37,3.520,0.020,5.40,0.27,-2.35,0.73,3409,8,3.411,0.062,5.30,0.02,-1.46,0.04,3394,12,3.387,0.068,5.16,0.04,-1.77,0.22
364,15.055,3226,0.380,5.17,-0.28,11.37500,0.25600,20.66332,0.02030,3245,0,0.521,0.077,5.11,0.58,-0.08,0.32,3151,1,0.304,0.061,4.95,0.24,-0.40,0.08,3216,36,0.442,0.138,5.27,0.11,-0.23,0.07,3241,114,0.498,0.379,5.13,0.32,-1.24,0.71
365,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4443,244,7.020,0.122,4.76,0.27,-0.76,0.30,4350,46,6.885,0.061,4.10,2.42,-0.75,1.21,4424,33,6.973,0.038,4.38,0.20,-0.66,0.10,4388,22,6.927,0.026,4.67,0.02,-0.79,0.08
366,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4670,244,9.072,0.122,4.75,0.27,-1.01,0.27,4411,188,8.973,0.207,5.50,1.29,-1.29,1.57,4758,15,9.295,0.016,5.97,0.03,-1.57,0.15,4748,27,9.284,0.067,5.17,0.02,-1.57,0.92
367,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4443,244,1.188,0.039,4.88,0.27,-0.20,0.30,4678,94,1.494,0.057,5.50,0.75,-0.02,0.30,4501,24,1.308,0.050,4.80,0.06,-0.13,0.10,4486,26,1.293,0.039,4.80,0.05,-0.16,0.03
368,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5506,241,8.517,0.226,4.68,0.22,-1.30,0.40,4392,320,6.314,0.337,-0.50,0.70,-2.50,0.93,5642,25,8.782,0.022,5.94,0.05,-2.02,0.19,5625,27,8.760,0.019,5.17,0.03,-2.18,0.07
369,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5250,241,1.926,0.077,4.78,0.22,-1.89,0.40,5039,467,1.744,0.321,3.86,4.74,-2.50,1.26,5233,28,1.910,0.023,5.31,0.23,-2.30,0.07,5272,39,1.949,0.032,5.09,0.10,-2.15,0.08
370,15.018,5092,0.575,2.66,-0.10,-0.23400,0.47600,0.11087,0.02037,5122,241,0.721,0.077,4.24,0.22,0.16,0.33,4938,341,0.525,0.293,2.84,1.19,-0.15,0.47,5098,20,0.641,0.016,3.00,0.11,-0.01,0.03,5079,29,0.627,0.021,2.90,0.11,-0.04,0.03
371,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5245,241,0.510,0.077,4.70,0.22,-0.62,0.32,5496,183,0.671,0.145,5.25,1.50,-0.31,0.24,5249,17,0.500,0.011,4.79,0.11,-0.69,0.03,5239,39,0.491,0.030,4.84,0.10,-0.72,0.06
372,15.004,6143,0.290,2.39,-2.17,-1.57100,0.26000,0.05458,0.02138,6072,108,0.282,0.077,3.69,0.57,-1.23,0.40,6120,268,0.279,0.165,2.25,0.28,-1.97,0.86,6056,10,0.243,0.005,2.26,0.04,-1.93,0.07,6033,13,0.232,0.008,2.21,0.04,-1.86,0.06
373,15.020,5874,0.191,3.54,0.17,1.77300,0.16600,0.24210,0.02460,6083,108,0.233,0.077,4.19,0.22,0.54,0.33,5936,405,0.259,0.240,3.30,1.21,0.27,0.31,6160,12,0.390,0.008,3.97,0.11,0.58,0.02,6235,16,0.485,0.013,3.99,0.24,0.20,0.00
374,15.009,6078,4.754,4.55,-0.77,4.92100,3.68000,5.22878,0.02115,6187,108,4.735,0.121,4.58,0.22,-0.97,0.32,5633,372,4.503,0.182,3.92,4.36,-1.71,1.77,6272,48,4.861,0.025,4.93,0.18,-0.48,0.07,6269,23,4.863,0.012,4.60,0.05,-0.48,0.07
375,14.982,3588,0.837,5.05,-2.25,10.19600,0.61300,14.63525,0.02030,3652,0,0.841,0.039,5.14,0.42,-1.86,0.27,3651,2,0.899,0.069,5.50,0.83,-2.50,0.90,3732,13,1.063,0.028,5.69,0.03,-1.62,0.11,3671,58,0.919,0.168,5.40,0.19,-1.60,0.07
376,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3651,0,1.088,0.039,5.16,0.42,-2.06,0.77,3585,47,1.182,0.128,5.50,0.30,-2.37,0.83,3793,27,1.496,0.050,6.00,0.01,-1.19,0.05,3779,31,1.455,0.071,5.73,0.00,-1.04,0.03
377,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4056,244,7.535,0.122,4.91,0.27,-0.93,0.30,4172,388,7.618,0.499,5.50,2.02,-0.69,1.04,3975,28,7.345,0.040,4.50,0.19,-0.74,0.06,3994,34,7.371,0.051,4.72,0.06,-0.74,0.12
378,14.998,3738,3.799,5.01,-0.55,10.17600,2.61200,36.14099,0.02360,3803,0,3.826,0.062,4.99,0.27,-0.67,0.30,3593,60,3.632,0.173,4.42,0.33,-1.03,0.24,3849,5,3.934,0.010,5.64,0.21,-0.38,0.02,3839,8,3.925,0.017,5.18,0.01,-0.37,0.01
379,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,6010,108,7.720,0.226,4.61,0.22,-1.38,0.40,6394,614,8.052,0.381,4.82,3.56,-1.75,6.80,6118,32,7.903,0.017,4.05,0.11,-2.20,0.22,6109,9,7.901,0.008,4.18,0.05,-2.00,0.18
380,15.008,5117,2.389,4.70,-1.59,6.78000,1.89700,5.41751,0.02030,5175,241,2.459,0.077,4.73,0.22,-1.48,0.40,5219,187,2.486,0.107,5.03,2.18,-1.25,0.62,5155,30,2.435,0.023,4.85,0.13,-1.36,0.06,5165,19,2.441,0.016,4.92,0.12,-1.36,0.06
381,15.004,6377,1.126,4.55,-2.08,4.91500,0.98400,1.51008,0.02451,6430,108,1.147,0.077,4.57,0.22,-1.67,0.40,6432,482,1.153,0.250,4.48,0.75,-2.50,1.28,6413,23,1.148,0.012,4.45,0.08,-2.19,0.12,6438,6,1.161,0.005,4.49,0.06,-2.11,0.09
382,15.054,3324,1.190,5.11,-0.08,11.62500,0.78700,29.62102,0.02030,3326,0,1.216,0.077,5.03,0.58,-0.02,0.32,3361,34,1.434,0.128,5.17,0.49,0.07,0.22,3310,6,1.158,0.013,5.66,0.04,0.31,0.04,3328,25,1.214,0.081,5.19,0.00,0.19,0.01
383,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4223,244,8.653,0.122,4.85,0.27,-0.96,0.30,3891,172,8.297,0.298,4.70,1.74,-1.02,1.25,4248,6,8.712,0.010,5.92,0.05,-0.58,0.04,4248,41,8.708,0.044,5.19,0.01,-0.27,0.09
384,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3867,0,0.654,0.039,5.10,0.42,-1.95,0.27,3913,49,0.775,0.114,5.47,1.44,-2.15,1.84,3912,11,0.777,0.015,5.01,0.28,-1.67,0.23,3897,7,0.760,0.009,4.78,0.14,-1.54,0.10
385,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,5995,241,7.735,0.226,4.61,0.22,-1.33,0.40,6301,735,8.022,0.427,4.99,4.47,-0.84,2.28,6090,31,7.889,0.019,4.26,0.14,-2.06,0.24,6063,19,7.878,0.015,4.25,0.09,-1.98,0.23
386,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3889,0,6.625,0.122,4.98,0.27,-0.89,0.30,4090,363,6.804,0.456,5.33,1.34,-0.12,0.49,3859,15,6.504,0.014,5.50,0.27,-0.86,0.17,3839,12,6.502,0.002,5.52,0.14,-1.06,0.15
387,15.005,6701,0.450,4.37,-2.23,4.20800,0.40700,0.83560,0.02030,6687,108,0.469,0.077,4.42,0.22,-1.63,0.40,6853,319,0.538,0.162,4.08,0.42,-2.45,1.26,6654,34,0.426,0.015,4.37,0.05,-2.27,0.11,6650,25,0.424,0.010,4.37,0.04,-2.19,0.07
388,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3218,0,1.655,0.039,5.19,0.42,-3.59,0.00,3113,65,1.949,0.230,4.34,0.20,-2.50,0.18,3177,3,1.518,0.012,5.27,0.02,-1.65,0.03,3243,225,1.721,0.740,3.73,1.72,-3.77,4.44
389,15.011,5945,2.992,4.68,-0.66,5.22600,2.42100,3.36822,0.02030,5895,241,2.969,0.077,4.59,0.22,-1.00,0.32,5934,515,2.975,0.287,5.10,4.43,-0.83,0.70,5889,31,2.963,0.018,4.45,0.18,-0.70,0.06,5872,14,2.952,0.009,4.38,0.13,-0.71,0.04
390,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3819,0,0.199,0.077,5.06,0.58,0.02,0.33,5973,709,3.572,0.397,4.83,4.43,-2.50,4.47,3943,6,0.545,0.010,5.47,0.06,0.75,0.01,3789,22,0.093,0.076,4.66,0.01,0.20,0.00
391,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4142,244,6.019,0.122,4.89,0.27,-1.27,0.27,4235,307,5.969,0.413,5.20,1.54,-1.11,1.15,4028,9,5.712,0.017,5.08,0.18,-1.63,0.16,4033,14,5.723,0.022,4.99,0.14,-1.53,0.10
392,15.005,4823,1.365,5.03,-2.23,7.53000,1.09400,5.29663,0.02030,4832,257,1.396,0.077,4.71,0.22,-1.76,0.40,4775,274,1.353,0.224,4.95,1.68,-1.99,0.48,4823,10,1.382,0.011,5.21,0.07,-2.03,0.03,4840,15,1.399,0.015,5.17,0.03,-2.04,0.03
393,15.011,6403,1.540,4.04,-0.43,3.11500,1.32800,0.76984,0.02030,6338,108,1.468,0.077,4.28,0.22,-0.94,0.32,6385,299,1.532,0.117,3.95,1.75,-0.37,0.59,6367,36,1.531,0.017,3.87,0.09,-0.41,0.05,6387,32,1.539,0.015,3.91,0.08,-0.38,0.04
394,15.006,5914,3.981,4.63,-1.54,5.51400,3.12900,5.33826,0.02030,5781,241,3.963,0.121,4.61,0.22,-1.47,0.40,5805,618,3.911,0.360,4.57,4.55,-1.85,2.69,5742,27,3.893,0.017,4.17,0.13,-1.73,0.11,5753,9,3.894,0.011,4.42,0.25,-1.77,0.13
395,15.006,5870,2.854,4.51,-1.49,5.27800,2.31400,3.29155,0.02030,5937,241,2.895,0.077,4.59,0.22,-1.45,0.40,5849,101,2.833,0.115,4.74,4.21,-1.57,2.21,5935,29,2.884,0.018,4.98,0.17,-1.43,0.09,5958,26,2.908,0.015,4.57,0.09,-1.27,0.08
396,15.011,5437,5.755,4.83,-0.71,6.04600,4.24300,11.36580,0.02498,5521,241,5.688,0.121,4.62,0.22,-0.84,0.32,5291,687,5.653,0.487,4.42,5.97,-1.02,1.42,5595,15,5.837,0.012,4.77,0.43,-0.69,0.11,5560,17,5.815,0.013,4.80,0.27,-0.73,0.09
397,15.008,5117,2.389,4.70,-1.59,6.78000,1.89700,5.41751,0.02030,5117,241,2.427,0.077,4.73,0.22,-1.46,0.40,4950,20,2.282,0.074,4.28,1.55,-1.63,0.73,5090,14,2.379,0.012,4.82,0.13,-1.49,0.04,5092,11,2.380,0.011,4.84,0.09,-1.50,0.04
398,15.006,6359,1.114,4.08,-1.19,3.54200,0.97400,0.79799,0.02030,6346,108,1.090,0.077,4.46,0.22,-1.59,0.40,6369,406,1.126,0.217,4.06,0.59,-1.20,0.49,6353,15,1.116,0.007,3.98,0.04,-1.12,0.03,6381,15,1.129,0.008,4.04,0.04,-1.10,0.02
399,15.009,5489,6.618,4.64,-1.33,5.81100,4.78900,13.12804,0.02030,5475,241,6.577,0.226,4.62,0.22,-1.27,0.40,5331,226,6.503,0.115,2.98,4.40,-2.50,2.57,5480,13,6.585,0.009,3.40,0.22,-2.35,0.12,5486,28,6.591,0.025,4.45,0.28,-1.90,0.31
400,15.016,8916,1.879,4.61,-0.24,2.13800,1.73000,0.58911,0.02030,8850,170,2.095,0.077,3.67,0.57,-0.53,0.32,8681,1192,1.944,0.365,3.60,0.26,0.50,1.29,8622,27,1.839,0.008,3.54,0.02,-1.32,0.15,8643,72,1.839,0.019,3.58,0.00,-1.32,0.11
401,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,4030,244,3.948,0.062,4.97,0.27,-0.73,0.30,3897,179,3.803,0.286,4.46,0.74,-0.59,0.36,4060,9,4.006,0.011,5.27,0.16,-0.37,0.02,4044,10,3.995,0.012,5.06,0.09,-0.38,0.02
402,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3861,0,0.655,0.039,5.10,0.42,-1.92,0.27,3909,41,0.758,0.105,5.21,1.97,-1.87,2.25,3900,8,0.763,0.009,4.67,0.34,-1.45,0.24,3880,39,0.724,0.067,4.91,0.17,-1.71,0.29
403,15.006,6352,2.180,4.35,-1.27,4.40000,1.83900,1.76441,0.02030,6491,108,2.240,0.077,4.53,0.22,-1.37,0.40,6469,418,2.239,0.209,4.24,0.98,-1.13,0.71,6507,23,2.256,0.011,4.43,0.09,-1.07,0.04,6495,23,2.251,0.011,4.39,0.08,-1.08,0.04
404,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5678,241,1.170,0.077,4.41,0.22,-0.09,0.32,5511,242,1.134,0.180,4.27,1.45,0.03,0.23,5730,26,1.260,0.016,4.35,0.08,0.16,0.02,5711,17,1.249,0.011,4.33,0.11,0.15,0.02
405,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,4032,244,3.300,0.062,5.04,0.42,-1.09,0.27,3951,6,3.109,0.110,4.62,1.37,-0.97,0.57,3979,33,3.181,0.041,4.33,0.23,-0.78,0.02,3989,12,3.182,0.021,4.69,0.03,-0.86,0.04
406,15.011,9927,0.325,3.80,-1.80,0.26400,0.32000,0.13020,0.02040,8937,170,0.154,0.077,3.84,0.57,-0.64,0.32,9734,202,0.320,0.080,3.80,0.18,-0.97,4.68,8897,21,0.102,0.015,3.53,0.06,-3.01,0.22,8959,17,0.150,0.005,3.66,0.02,-2.24,0.12
407,14.983,3827,1.393,5.23,-1.28,11.05700,1.02700,26.32692,0.02212,3834,0,1.347,0.039,5.21,0.42,-1.68,0.27,3910,80,1.491,0.120,5.30,0.65,-0.75,0.36,3866,22,1.450,0.034,5.60,0.34,-1.29,0.25,3874,21,1.459,0.042,5.57,0.15,-1.29,0.18
408,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3657,0,1.396,0.077,5.04,0.58,-0.49,0.32,3637,42,1.499,0.048,5.50,0.35,-0.48,0.14,3696,16,1.540,0.025,5.99,0.01,-0.36,0.05,3710,22,1.541,0.026,5.19,0.00,-0.29,0.05
409,15.004,6235,0.808,4.41,-1.95,4.77000,0.71000,1.24509,0.02030,6206,108,0.795,0.077,4.57,0.22,-1.82,0.40,6081,295,0.748,0.129,4.03,1.36,-2.09,0.94,6213,13,0.781,0.008,4.77,0.08,-2.28,0.08,6187,13,0.771,0.008,4.61,0.05,-2.24,0.03
410,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3585,0,7.472,0.226,4.83,0.22,0.25,0.33,3582,189,7.496,0.309,3.26,1.34,-0.15,0.32,3594,7,7.490,0.014,5.47,0.08,0.32,0.03,3583,5,7.445,0.014,5.01,0.05,0.20,0.00
411,15.008,6532,6.477,4.49,-0.81,4.30800,4.86500,6.81083,0.02030,6344,108,6.266,0.226,4.54,0.22,-0.96,0.32,5998,941,6.212,0.438,3.30,2.97,-1.08,1.66,6388,22,6.358,0.009,3.73,0.06,-2.28,0.14,6407,21,6.373,0.011,3.88,0.16,-1.71,0.19
412,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3613,0,1.447,0.077,5.02,0.58,-0.51,0.32,3631,39,1.499,0.046,5.50,0.33,-0.51,0.14,3628,13,1.496,0.008,5.54,0.08,-0.50,0.04,3627,15,1.497,0.011,5.42,0.14,-0.51,0.04
413,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4061,244,1.267,0.039,4.93,0.27,-1.98,0.27,3992,75,1.130,0.164,4.08,1.00,-2.00,0.77,4021,19,1.165,0.030,4.36,0.13,-2.27,0.07,4022,32,1.151,0.060,4.66,0.00,-2.27,0.01
414,14.993,4304,0.302,5.20,-2.09,8.76900,0.24000,6.35916,0.02030,4329,244,0.326,0.039,4.82,0.27,-1.86,0.27,4297,115,0.325,0.084,5.04,1.47,-1.91,0.58,4326,17,0.319,0.018,5.31,0.13,-2.16,0.07,4363,33,0.385,0.049,5.18,0.02,-2.00,0.14
415,15.013,5468,4.935,4.61,-0.42,5.58400,3.71400,7.19449,0.02087,5520,241,4.898,0.121,4.66,0.22,-0.87,0.32,5371,777,4.887,0.602,4.18,5.80,-0.48,1.66,5571,21,5.012,0.013,4.72,0.23,-0.28,0.05,5580,22,5.015,0.016,4.61,0.33,-0.30,0.13
416,15.008,6958,2.889,4.58,-1.05,4.02900,2.42900,1.94984,0.02030,6863,108,2.857,0.077,4.49,0.22,-1.19,0.40,7048,654,2.918,0.263,4.80,1.23,-1.00,1.00,6869,21,2.862,0.008,4.38,0.06,-1.00,0.11,6853,29,2.858,0.011,4.47,0.09,-0.89,0.09
417,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5342,241,1.701,0.077,4.41,0.22,0.03,0.33,5062,82,1.522,0.056,3.90,1.17,0.01,0.30,5365,12,1.745,0.008,4.48,0.08,0.34,0.02,5334,16,1.736,0.012,4.43,0.10,0.20,0.00
418,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5235,241,2.303,0.077,4.57,0.22,-0.33,0.32,4982,469,2.197,0.394,4.13,1.09,-0.40,0.68,5290,13,2.418,0.010,4.63,0.07,-0.07,0.02,5290,17,2.418,0.012,4.60,0.04,-0.06,0.02
419,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,3979,0,5.539,0.062,4.89,0.27,-1.03,0.27,5244,1303,6.641,0.921,5.50,2.57,0.02,1.96,3785,24,5.029,0.033,3.66,0.56,-1.75,0.32,3818,19,5.085,0.026,4.67,0.02,-2.24,0.03
420,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3886,0,3.625,0.062,4.95,0.27,-0.58,0.30,3772,68,3.471,0.110,4.68,0.46,-0.65,0.19,3891,15,3.635,0.026,5.27,0.07,-0.43,0.02,3899,26,3.646,0.040,5.17,0.02,-0.40,0.04
421,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4501,244,1.207,0.039,4.85,0.27,-0.21,0.30,4745,309,1.550,0.270,5.50,1.01,0.07,0.77,4588,25,1.402,0.047,4.99,0.06,-0.06,0.04,4561,20,1.370,0.031,4.88,0.08,-0.06,0.02
422,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4157,244,7.574,0.122,4.88,0.27,-0.77,0.30,4148,20,7.568,0.077,5.17,2.18,-0.42,0.34,4152,10,7.561,0.011,5.28,0.13,-0.41,0.03,4139,28,7.544,0.030,5.12,0.07,-0.40,0.07
423,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,4056,244,2.569,0.039,5.00,0.42,-1.50,0.27,3996,59,2.489,0.121,4.64,1.60,-1.45,1.05,4032,33,2.521,0.047,4.63,0.11,-1.36,0.09,4061,15,2.556,0.017,4.80,0.17,-1.36,0.05
424,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3690,0,0.495,0.039,5.15,0.42,-1.61,0.27,3678,75,0.551,0.171,5.50,0.34,-2.50,1.09,3736,18,0.631,0.030,5.90,0.04,-1.52,0.19,3742,11,0.648,0.020,5.73,0.00,-1.42,0.11
425,15.030,3391,1.372,5.08,-0.57,11.27600,0.94900,27.47894,0.02030,3456,0,1.457,0.077,5.02,0.58,-0.01,0.32,3511,42,1.501,0.041,5.50,0.51,-0.19,0.22,3451,24,1.446,0.057,5.51,0.13,-0.39,0.03,3442,22,1.419,0.052,5.19,0.00,-0.41,0.04
426,15.007,6874,0.323,4.52,-1.52,4.27400,0.29500,0.81733,0.02030,6780,108,0.366,0.077,4.52,0.22,-1.41,0.40,7001,427,0.385,0.190,4.59,0.42,-1.37,0.80,6739,15,0.284,0.007,4.30,0.05,-1.30,0.06,6706,20,0.269,0.010,4.22,0.05,-1.37,0.06
427,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3594,0,1.382,0.077,4.87,0.22,0.05,0.33,3507,68,1.512,0.045,4.50,0.74,-0.12,0.34,3688,37,1.652,0.082,5.15,0.19,0.40,0.10,3626,6,1.497,0.003,4.71,0.04,0.19,0.01
428,15.005,5770,0.582,3.66,-1.60,3.03300,0.50600,0.50910,0.02030,5751,241,0.566,0.077,4.51,0.22,-1.64,0.40,5847,71,0.635,0.040,3.73,0.91,-1.44,0.47,5761,19,0.577,0.013,3.61,0.11,-1.53,0.03,5754,25,0.566,0.020,3.77,0.34,-1.56,0.05
429,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6396,108,1.343,0.077,4.60,0.22,-1.75,0.40,6316,429,1.315,0.233,4.11,0.77,-1.72,0.94,6406,22,1.370,0.011,4.17,0.05,-1.49,0.05,6426,31,1.378,0.015,4.19,0.04,-1.49,0.04
430,15.007,6934,1.570,4.60,-1.87,4.38900,1.37500,1.41775,0.02350,6900,108,1.527,0.077,4.49,0.22,-1.51,0.40,6658,323,1.499,0.120,4.05,1.11,-1.35,0.65,6913,17,1.550,0.009,4.97,0.09,-1.67,0.16,6911,25,1.562,0.013,4.64,0.02,-1.96,0.14
431,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5661,241,1.149,0.077,4.41,0.22,-0.02,0.32,5528,234,1.144,0.173,4.38,1.34,0.03,0.23,5724,23,1.258,0.014,4.35,0.11,0.17,0.02,5737,18,1.266,0.011,4.36,0.09,0.18,0.02
432,15.014,7697,1.963,4.68,-1.64,3.61900,1.73500,1.16950,0.02030,7660,67,1.957,0.077,4.38,0.22,-1.00,0.40,7669,443,1.961,0.175,4.75,0.71,-1.01,1.34,7658,35,1.956,0.011,4.71,0.06,-1.30,0.36,7649,36,1.961,0.017,4.64,0.01,-1.17,0.08
433,15.007,6636,4.105,4.37,-1.11,4.05300,3.29700,2.94171,0.02030,6412,108,3.999,0.121,4.53,0.22,-1.09,0.40,6363,803,3.986,0.371,3.91,2.23,-1.12,1.49,6416,32,4.012,0.016,3.99,0.08,-1.07,0.07,6426,17,4.014,0.010,4.08,0.08,-1.07,0.06
434,15.006,4895,0.101,4.74,-1.67,7.12800,0.08500,2.76312,0.02030,4930,257,0.153,0.077,4.76,0.22,-1.54,0.40,4899,146,0.096,0.154,4.82,1.22,-1.65,0.33,4913,19,0.114,0.017,4.81,0.12,-1.63,0.02,4905,23,0.106,0.021,4.80,0.11,-1.64,0.02
435,15.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.97724,0.02062,6492,108,0.275,0.077,4.47,0.22,-1.27,0.40,6575,318,0.315,0.126,4.72,1.55,-1.18,0.51,6498,17,0.283,0.009,4.42,0.05,-1.10,0.03,6480,15,0.275,0.008,4.40,0.04,-1.11,0.03
436,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5165,241,7.468,0.226,4.64,0.22,-0.92,0.32,5249,76,7.600,0.101,2.45,5.18,-0.64,0.82,5241,17,7.597,0.017,4.08,0.45,-0.74,0.08,5230,19,7.592,0.014,4.48,0.24,-0.75,0.07
437,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5157,241,1.720,0.077,4.77,0.22,-1.80,0.40,5011,424,1.600,0.297,3.66,4.75,-2.50,1.24,5152,22,1.694,0.021,4.49,0.30,-2.18,0.11,5111,11,1.650,0.010,4.68,0.03,-2.26,0.02
438,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,3965,0,0.028,0.039,4.97,0.27,-2.20,0.77,3982,62,0.052,0.135,4.61,1.81,-1.83,1.23,3981,10,0.061,0.009,4.43,0.22,-1.95,0.10,3985,34,0.057,0.044,4.80,0.14,-2.19,0.11
439,15.024,3460,9.671,5.13,-0.56,11.33300,5.82900,267.67019,0.02030,3342,0,9.469,0.226,5.12,0.58,-0.49,0.32,3297,44,9.532,0.205,4.38,0.58,-1.01,0.13,3437,28,9.752,0.090,4.82,0.08,-0.67,0.02,3348,1,9.496,0.024,5.14,0.04,-0.50,0.00
440,15.010,7050,1.934,4.03,-1.08,2.74200,1.68500,0.76454,0.02171,6997,108,1.919,0.077,4.26,0.22,-0.97,0.32,6924,562,1.883,0.243,3.78,0.95,-1.22,1.28,6990,15,1.914,0.008,3.83,0.04,-1.12,0.07,7006,10,1.921,0.006,3.85,0.04,-1.10,0.06
441,15.007,6365,0.538,4.58,-1.05,4.76200,0.47800,1.11378,0.02030,6324,108,0.532,0.077,4.51,0.22,-1.25,0.40,6351,65,0.528,0.034,4.50,0.38,-0.99,0.49,6311,14,0.515,0.008,4.40,0.05,-1.09,0.02,6314,42,0.516,0.021,4.42,0.07,-1.08,0.03
442,15.015,7050,2.314,4.27,-0.14,3.06300,1.99200,1.01859,0.02030,7215,67,2.480,0.077,4.08,0.22,-0.49,0.32,6974,612,2.333,0.252,3.41,0.68,-0.36,0.38,7180,13,2.403,0.006,3.52,0.03,-0.24,0.03,7166,15,2.391,0.007,3.59,0.01,-0.27,0.03
443,14.982,3698,3.858,5.30,-1.86,11.38100,2.65900,64.80373,0.02030,3773,0,3.980,0.062,5.06,0.42,-1.41,0.27,3793,71,3.992,0.166,5.50,2.07,-1.60,2.06,3748,7,3.938,0.012,5.20,0.46,-1.39,0.42,3764,24,3.963,0.031,5.28,0.34,-1.35,0.20
444,15.005,5701,0.866,3.64,-1.83,2.83300,0.74400,0.51808,0.02030,5768,241,0.872,0.077,4.50,0.22,-1.58,0.40,5753,407,0.889,0.259,3.75,1.29,-2.00,1.40,5797,12,0.913,0.008,3.91,0.07,-1.84,0.04,5797,16,0.913,0.010,3.92,0.08,-1.84,0.05
445,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5231,241,2.332,0.077,4.54,0.22,-0.12,0.32,4956,493,2.174,0.419,4.04,1.10,-0.36,0.69,5274,24,2.411,0.017,4.47,0.10,-0.07,0.02,5252,22,2.396,0.015,4.39,0.09,-0.07,0.01
446,14.983,3821,0.102,5.23,-1.37,11.03300,0.07800,16.81125,0.02099,3749,0,0.039,0.039,5.15,0.42,-1.83,0.27,3711,55,0.000,0.163,4.49,0.38,-1.25,0.48,3720,28,-0.042,0.068,4.55,0.14,-1.29,0.30,3755,15,0.041,0.036,4.66,0.01,-1.28,0.17
447,15.005,5689,0.041,4.74,-2.19,6.23900,0.03600,1.79473,0.02344,5671,241,0.081,0.077,4.63,0.22,-1.89,0.40,5751,33,0.086,0.060,4.42,2.45,-2.12,0.51,5644,27,0.019,0.019,4.37,0.08,-2.20,0.07,5625,16,0.009,0.007,4.32,0.13,-2.21,0.04
448,15.014,5615,0.910,4.57,-0.31,5.29400,0.77200,1.62330,0.02030,5681,241,0.905,0.077,4.58,0.22,-0.33,0.32,5498,184,0.862,0.147,4.55,1.86,-0.50,0.25,5743,24,1.009,0.013,4.97,0.10,-0.18,0.02,5762,9,1.020,0.004,4.63,0.02,-0.12,0.01
449,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4112,244,5.939,0.062,4.86,0.27,-0.69,0.30,3962,195,5.607,0.325,4.42,1.11,-0.84,0.60,4023,29,5.712,0.039,4.58,0.14,-0.86,0.05,4019,9,5.714,0.016,4.67,0.02,-0.85,0.03
450,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4085,244,2.547,0.039,4.98,0.27,-0.02,0.30,3993,69,2.524,0.080,4.70,0.87,-0.03,0.12,4141,38,2.684,0.112,5.17,0.30,0.30,0.08,4149,1,2.693,0.012,5.11,0.06,0.20,0.00
451,14.998,4517,1.679,5.10,-1.83,8.59800,1.30800,9.58517,0.02030,4523,244,1.736,0.039,4.81,0.27,-1.56,0.27,4603,316,1.757,0.332,5.50,1.87,-1.81,0.83,4483,17,1.651,0.020,4.65,0.11,-1.94,0.04,4514,30,1.679,0.035,4.86,0.12,-1.92,0.05
452,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3528,0,0.989,0.039,5.19,0.42,-2.12,0.77,3500,28,1.033,0.106,5.03,0.26,-2.19,0.59,3479,9,0.851,0.074,5.11,0.05,-2.00,0.07,3512,66,0.909,0.213,5.24,0.15,-1.81,0.15
453,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5087,241,1.921,0.077,4.72,0.22,-1.71,0.40,5125,285,1.958,0.217,4.99,2.82,-1.80,0.76,5082,13,1.925,0.013,4.69,0.15,-1.84,0.05,5074,15,1.914,0.016,4.76,0.08,-1.86,0.06
454,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4374,244,0.859,0.039,4.81,0.27,-1.88,0.27,4280,63,0.743,0.059,4.01,0.77,-2.09,0.33,4346,18,0.789,0.015,4.53,0.17,-2.17,0.05,4358,10,0.804,0.014,4.68,0.04,-2.08,0.10
455,15.006,5914,3.981,4.63,-1.54,5.51400,3.12900,5.33826,0.02030,5913,241,3.964,0.121,4.64,0.22,-1.57,0.40,5949,52,3.978,0.111,5.46,5.77,-1.76,2.46,5924,24,3.974,0.016,5.22,0.24,-1.70,0.15,5899,11,3.961,0.008,5.07,0.09,-1.73,0.07
456,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4557,244,5.451,0.062,4.73,0.27,-1.04,0.27,5551,40,6.186,0.116,5.50,4.28,-0.63,1.39,4538,15,5.377,0.015,5.05,0.12,-1.22,0.05,4518,22,5.358,0.024,4.96,0.07,-1.24,0.05
457,15.001,4612,1.397,5.08,-1.86,8.23900,1.10500,7.38924,0.02030,4631,257,1.425,0.077,4.84,0.22,-1.80,0.40,4493,406,1.326,0.416,4.67,1.72,-1.77,0.46,4634,32,1.437,0.042,5.08,0.29,-1.74,0.04,4644,9,1.448,0.009,5.18,0.01,-1.72,0.03
458,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4551,244,4.599,0.062,4.81,0.27,-1.12,0.27,4503,183,4.506,0.201,4.94,1.09,-1.32,0.75,4526,34,4.531,0.036,4.96,0.12,-1.27,0.06,4530,18,4.538,0.016,4.88,0.14,-1.26,0.04
459,15.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.97724,0.02062,6535,108,0.316,0.077,4.62,0.22,-1.35,0.40,6438,420,0.262,0.192,4.27,1.24,-1.18,0.34,6520,13,0.296,0.003,4.48,0.07,-1.11,0.03,6519,8,0.296,0.003,4.48,0.05,-1.11,0.03
460,15.006,6149,0.043,4.68,-1.24,5.21700,0.03900,1.12202,0.02030,6058,108,0.034,0.077,4.60,0.22,-1.19,0.40,6198,401,0.059,0.220,4.85,1.69,-1.15,0.37,6030,19,-0.016,0.015,4.42,0.12,-1.33,0.03,6063,18,0.000,0.007,4.46,0.08,-1.29,0.03
461,15.020,9946,7.729,4.38,-0.93,1.97200,6.05400,3.99393,0.02030,8840,170,7.210,0.226,4.32,0.22,-0.02,0.32,8840,3057,7.301,0.839,3.72,0.26,0.50,2.83,9124,8,7.567,0.006,4.11,0.02,-1.65,0.41,9152,13,7.573,0.006,4.13,0.01,-1.76,0.41
462,15.021,8293,0.976,4.54,-2.23,3.38100,0.90600,0.71318,0.02030,8414,170,1.016,0.077,4.44,0.22,-1.05,0.40,8574,964,1.059,0.279,4.85,0.19,-1.76,3.87,8418,21,1.005,0.007,4.67,0.02,-2.45,0.06,8378,13,0.997,0.005,4.64,0.01,-2.21,0.07
463,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5075,241,1.662,0.077,4.76,0.22,-1.99,0.40,4903,186,1.513,0.060,2.21,3.27,-2.50,1.17,5052,25,1.620,0.018,3.93,0.25,-2.39,0.07,5059,28,1.608,0.023,4.67,0.02,-2.27,0.01
464,15.009,7028,0.850,4.29,-1.44,3.63800,0.76600,0.75683,0.02030,6884,108,0.805,0.077,4.38,0.22,-1.41,0.40,7029,469,0.846,0.202,4.37,0.46,-1.31,0.84,6857,13,0.775,0.008,4.32,0.11,-1.20,0.17,6860,12,0.779,0.006,4.23,0.09,-1.32,0.18
465,15.005,6459,8.114,4.33,-1.58,4.23400,5.85400,10.38963,0.02030,6081,108,7.788,0.226,4.60,0.22,-1.23,0.40,6033,936,7.949,0.590,4.05,5.89,-0.89,3.37,6180,7,7.984,0.009,3.85,0.09,-2.08,0.27,6197,32,7.998,0.021,4.17,0.05,-1.67,0.26
466,15.011,5336,2.555,3.89,-0.92,3.38300,2.04400,1.21116,0.02324,5434,241,2.664,0.077,4.59,0.22,-1.05,0.40,5315,304,2.526,0.157,3.90,4.40,-1.02,1.16,5399,21,2.585,0.018,4.23,0.26,-1.02,0.07,5386,26,2.581,0.017,3.91,0.17,-0.96,0.08
467,15.007,4997,1.398,4.96,-1.55,7.19900,1.13600,4.63020,0.02333,4978,257,1.376,0.077,4.74,0.22,-1.39,0.40,4971,240,1.374,0.196,4.85,1.82,-1.48,0.49,4995,37,1.406,0.043,4.93,0.29,-1.43,0.15,4994,25,1.398,0.023,5.11,0.08,-1.50,0.04
468,15.018,5928,1.432,4.14,0.11,3.63400,1.20600,0.92130,0.02535,6063,108,1.452,0.077,4.31,0.22,-0.03,0.32,5518,477,1.227,0.336,3.17,2.32,-0.33,0.55,6169,31,1.620,0.018,3.77,0.14,0.56,0.03,6112,30,1.527,0.056,4.42,0.13,0.20,0.00
469,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4836,244,3.340,0.062,4.73,0.27,-0.75,0.30,4812,609,3.342,0.556,4.67,1.35,-0.59,1.25,4841,31,3.363,0.026,4.74,0.17,-0.58,0.06,4855,14,3.373,0.012,4.81,0.10,-0.58,0.04
470,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5269,241,7.491,0.226,4.65,0.22,-1.06,0.40,5104,795,7.489,0.664,2.38,9.55,-1.32,3.51,5355,19,7.679,0.017,4.75,0.38,-0.75,0.09,5373,31,7.692,0.025,4.93,0.14,-0.74,0.10
471,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4263,244,8.990,0.122,4.83,0.27,-1.08,0.27,3951,6,8.614,0.145,5.19,3.14,-2.12,4.12,4271,31,9.021,0.043,5.96,0.04,-1.04,0.09,4288,19,9.059,0.030,5.18,0.01,-0.81,0.46
472,15.013,6045,6.832,4.30,-0.31,4.15800,5.00900,6.77330,0.02030,5872,241,6.582,0.226,4.63,0.22,-0.88,0.32,5910,953,6.742,0.562,3.52,3.64,-0.87,2.79,5963,28,6.779,0.018,3.70,0.12,-0.72,0.11,5993,25,6.799,0.015,3.89,0.20,-0.63,0.09
473,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3048,0,1.462,0.039,5.29,0.42,-3.86,0.00,3011,70,1.672,0.247,3.74,0.24,-2.50,0.13,3124,41,1.731,0.115,4.66,0.21,-2.17,0.03,3195,245,1.998,0.823,4.81,0.76,-4.17,4.40
474,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4150,244,5.949,0.062,4.87,0.27,-0.85,0.30,4067,266,5.744,0.397,4.77,1.16,-0.70,0.65,4102,10,5.809,0.016,4.85,0.08,-0.78,0.04,4092,32,5.797,0.042,4.81,0.08,-0.82,0.10
475,15.014,5568,0.104,4.51,-0.18,5.18500,0.09000,1.12772,0.02329,5544,241,0.098,0.077,4.57,0.22,-0.24,0.32,5532,166,0.121,0.139,4.70,1.18,-0.10,0.16,5565,29,0.146,0.019,4.57,0.12,-0.13,0.03,5593,30,0.163,0.021,4.56,0.08,-0.10,0.03
476,15.012,5529,2.104,2.93,-0.74,0.24700,1.72100,0.24615,0.02219,5500,241,2.121,0.077,4.51,0.22,-0.97,0.32,5584,451,2.128,0.301,3.34,2.30,-0.70,0.60,5473,22,2.059,0.021,3.39,0.71,-0.89,0.13,5489,9,2.076,0.008,2.87,0.09,-0.80,0.03
477,15.026,3530,6.790,5.49,-0.33,11.56300,4.25500,144.01244,0.02030,3621,0,6.858,0.226,5.13,0.58,-0.53,0.32,3489,79,6.710,0.183,5.50,0.68,-0.25,0.27,3581,36,6.751,0.087,6.00,0.00,0.00,0.01,3595,12,6.784,0.016,5.19,0.00,-0.11,0.04
478,14.997,4154,8.852,2.12,0.07,0.02000,5.69100,1.38931,0.02030,4376,244,9.138,0.122,4.63,0.27,0.51,0.43,3749,6,8.292,0.087,0.42,0.65,-0.71,0.23,4491,28,9.437,0.044,4.22,0.04,0.98,0.01,4118,430,8.399,0.957,4.32,1.03,-0.76,0.98
479,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3817,0,5.020,0.121,4.94,0.22,0.33,0.33,3737,201,5.147,0.210,4.92,1.05,0.03,0.43,3946,5,5.361,0.027,4.89,0.04,0.38,0.03,3847,2,5.097,0.037,4.67,0.01,0.20,0.00
480,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3855,0,1.293,0.039,5.07,0.42,-1.40,0.27,3885,118,1.394,0.235,5.30,0.64,-0.83,0.50,3876,25,1.362,0.045,5.18,0.05,-0.72,0.06,3865,20,1.352,0.031,5.13,0.04,-0.76,0.07
481,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4538,244,1.265,0.039,4.81,0.27,-0.03,0.30,4744,300,1.554,0.260,5.50,0.97,0.11,0.74,4586,42,1.359,0.088,5.04,0.14,0.07,0.12,4583,41,1.380,0.068,4.94,0.07,0.01,0.04
482,14.987,4363,0.072,4.91,-0.06,7.98800,0.05700,4.08884,0.02291,4320,244,0.058,0.039,4.95,0.27,-0.12,0.30,4297,115,0.087,0.180,5.11,0.65,-0.07,0.19,4375,33,0.178,0.042,5.26,0.22,0.04,0.02,4370,21,0.184,0.040,5.12,0.08,0.04,0.03
483,15.012,7550,1.603,4.53,-2.32,3.78600,1.42600,1.09648,0.02348,7389,67,1.587,0.077,4.46,0.22,-1.40,0.40,7500,29,1.583,0.051,5.05,0.77,-1.06,2.79,7383,36,1.571,0.014,4.61,0.07,-1.20,0.11,7356,25,1.561,0.011,4.56,0.05,-1.25,0.11
484,15.009,6923,1.484,4.34,-1.04,3.68700,1.30500,0.99220,0.02030,6821,108,1.438,0.077,4.37,0.22,-1.21,0.40,6921,189,1.511,0.060,4.12,0.97,-0.49,0.60,6828,33,1.458,0.013,3.98,0.04,-1.03,0.10,6827,23,1.457,0.009,4.02,0.05,-0.95,0.04
485,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3484,0,4.876,0.121,4.90,0.22,0.37,0.33,3597,123,5.344,0.136,5.42,1.02,0.50,0.52,3480,4,4.902,0.013,5.39,0.04,0.61,0.03,3455,6,4.798,0.022,4.66,0.01,0.20,0.00
486,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3778,0,0.606,0.039,5.10,0.42,-1.78,0.27,3750,1,0.471,0.083,4.75,1.08,-1.95,1.55,3774,55,0.580,0.130,4.20,0.27,-1.68,0.34,3768,43,0.575,0.093,4.66,0.00,-2.13,0.14
487,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5420,241,5.853,0.121,4.63,0.22,-1.00,0.40,5062,479,5.686,0.361,4.95,3.15,-1.33,0.95,5472,17,5.957,0.013,5.47,0.19,-1.19,0.10,5477,39,5.967,0.024,5.15,0.04,-1.13,0.07
488,15.006,5352,6.905,4.75,-2.14,6.58500,4.93200,20.04472,0.02030,5450,241,6.921,0.226,4.64,0.22,-1.27,0.40,5924,718,7.248,0.430,5.50,5.66,-1.50,2.63,5472,42,6.972,0.026,4.81,0.51,-2.42,0.07,5493,15,6.990,0.009,4.85,0.16,-2.22,0.06
489,15.020,5924,8.549,4.21,0.30,3.81200,6.00600,9.11171,0.02030,5593,241,8.077,0.226,4.66,0.22,-0.64,0.32,5138,521,8.037,0.404,4.34,6.30,-1.10,1.50,5863,9,8.567,0.008,4.48,0.27,0.44,0.05,5802,22,8.487,0.038,4.82,0.35,-0.17,0.35
490,15.017,5696,4.611,4.52,0.12,4.86300,3.51500,4.69894,0.02092,5459,241,4.403,0.121,4.65,0.22,-0.48,0.32,4921,464,4.112,0.430,4.05,2.71,-1.01,1.42,5537,17,4.557,0.011,4.57,0.14,0.10,0.03,5558,11,4.570,0.007,4.49,0.13,0.12,0.03
491,15.006,6359,1.114,4.08,-1.19,3.54200,0.97400,0.79799,0.02030,6321,108,1.060,0.077,4.44,0.22,-1.48,0.40,6252,58,1.060,0.029,3.92,0.34,-1.28,0.77,6348,29,1.110,0.014,4.05,0.06,-1.17,0.04,6365,32,1.119,0.015,4.07,0.07,-1.15,0.04
492,15.007,6089,2.957,4.03,-0.98,3.52300,2.41300,1.53391,0.02030,5963,241,2.932,0.077,4.59,0.22,-1.19,0.40,5993,488,2.906,0.271,3.86,2.29,-1.08,0.94,5943,32,2.880,0.018,3.75,0.12,-1.12,0.07,5918,8,2.866,0.006,3.73,0.09,-1.16,0.04
493,15.005,6557,4.995,4.69,-2.29,4.87900,3.89700,5.67806,0.02134,6535,108,4.998,0.121,4.49,0.22,-1.16,0.40,6421,676,4.953,0.334,4.59,3.28,-1.68,3.95,6505,29,4.975,0.014,4.57,0.12,-2.22,0.19,6582,38,5.013,0.019,4.55,0.07,-2.06,0.17
494,15.009,6764,1.270,4.39,-0.74,3.83900,1.11800,0.97634,0.02030,6725,108,1.225,0.077,4.42,0.22,-1.07,0.40,6705,351,1.253,0.175,4.28,0.65,-0.73,0.41,6752,25,1.269,0.011,4.32,0.03,-0.68,0.02,6749,15,1.268,0.007,4.29,0.04,-0.70,0.03
495,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4840,244,3.341,0.062,4.76,0.27,-0.94,0.30,4428,421,2.960,0.484,3.66,2.18,-1.38,0.90,4858,29,3.379,0.025,4.52,0.12,-0.47,0.04,4848,19,3.372,0.015,4.47,0.16,-0.48,0.04
496,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4304,244,0.796,0.039,4.82,0.27,-2.03,0.77,4194,140,0.631,0.224,3.92,0.75,-2.20,0.44,4278,27,0.721,0.026,4.50,0.21,-2.15,0.05,4263,28,0.687,0.042,4.66,0.01,-2.17,0.07
497,15.006,5549,9.006,4.73,-1.89,6.09900,6.20400,28.80050,0.02246,5375,241,8.772,0.226,4.69,0.22,-1.25,0.40,4450,35,8.089,0.172,0.39,2.36,-2.49,1.72,5489,19,8.983,0.011,5.87,0.10,-2.01,0.13,5472,17,8.965,0.012,5.13,0.06,-2.12,0.10
498,15.010,5704,1.871,4.50,-1.01,5.30800,1.55200,2.34423,0.02044,5659,241,1.812,0.077,4.65,0.22,-1.33,0.40,5579,420,1.783,0.267,4.27,4.11,-1.23,0.55,5693,19,1.862,0.015,4.67,0.17,-1.07,0.05,5650,25,1.837,0.016,4.48,0.12,-1.12,0.06
499,15.002,4726,5.878,3.64,0.15,3.64300,4.15500,3.62410,0.02030,4796,257,5.986,0.121,4.56,0.22,0.13,0.33,4380,615,5.585,0.712,2.67,1.45,-0.14,0.89,4791,15,6.005,0.014,3.72,0.05,0.11,0.02,4588,344,5.525,0.848,3.51,0.50,-0.04,0.51
500,15.014,7243,3.861,4.05,-0.40,2.38400,3.18700,1.29241,0.02030,7246,67,3.889,0.121,4.26,0.22,-0.79,0.32,7123,690,3.833,0.271,3.50,0.64,-0.49,0.88,7235,14,3.873,0.007,3.75,0.03,-0.52,0.05,7253,29,3.880,0.011,3.77,0.05,-0.52,0.06
501,14.984,3956,8.933,5.15,-0.78,10.38800,5.70700,166.80152,0.02030,4041,244,9.006,0.122,4.93,0.27,-0.87,0.30,3994,90,9.001,0.111,5.50,2.75,-0.84,1.49,4055,6,9.076,0.008,5.77,0.09,-0.65,0.05,4060,10,9.073,0.011,5.18,0.01,-0.44,0.04
502,15.009,5190,2.324,4.75,-0.96,6.43000,1.85600,4.52272,0.02030,5391,241,2.441,0.077,4.64,0.22,-0.81,0.32,5182,241,2.326,0.199,4.34,2.31,-0.89,0.53,5411,15,2.491,0.012,5.10,0.21,-0.66,0.07,5418,23,2.496,0.014,5.05,0.11,-0.62,0.06
503,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4694,244,-0.004,0.000,4.69,0.27,0.22,0.43,4666,363,0.000,0.338,4.66,0.41,0.14,0.53,4686,15,-0.002,0.013,4.59,0.03,0.14,0.04,4707,23,0.014,0.015,4.61,0.04,0.17,0.05
504,15.017,6345,8.423,4.35,0.06,3.79300,6.01300,9.07403,0.02030,5876,241,7.958,0.226,4.59,0.22,-0.60,0.32,6136,1828,8.380,0.959,3.01,3.47,0.08,1.73,6119,24,8.368,0.015,2.86,0.10,0.10,0.06,6086,8,8.360,0.008,3.58,0.01,0.04,0.05
505,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4942,257,9.020,0.226,4.72,0.22,-1.07,0.40,4727,204,8.977,0.162,5.50,2.62,-1.84,1.10,5069,13,9.287,0.012,5.97,0.03,-1.51,0.10,5037,32,9.245,0.031,5.17,0.02,-1.81,0.18
506,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3915,0,1.267,0.039,5.11,0.42,-0.95,0.30,3910,137,1.285,0.245,5.07,0.48,-0.41,0.18,3946,12,1.368,0.011,4.94,0.12,-0.44,0.02,3944,12,1.365,0.015,4.95,0.13,-0.45,0.02
507,15.006,6724,3.795,4.01,-1.69,3.19500,3.08800,1.80053,0.02030,6649,108,3.785,0.121,4.43,0.22,-1.26,0.40,6586,653,3.732,0.297,3.82,2.05,-1.71,3.53,6615,40,3.750,0.019,3.83,0.09,-1.83,0.21,6630,16,3.755,0.010,3.90,0.05,-1.79,0.16
508,15.014,6031,0.048,4.39,-0.24,4.38800,0.04300,0.76454,0.02030,6225,108,0.125,0.077,4.44,0.22,-0.14,0.32,6067,314,0.094,0.200,4.52,1.23,-0.16,0.17,6292,35,0.213,0.018,4.79,0.08,-0.02,0.01,6268,34,0.205,0.018,4.64,0.02,-0.03,0.02
509,14.981,3974,3.892,5.30,-1.52,10.96000,2.74400,55.51368,0.02030,3904,0,3.925,0.062,5.02,0.42,-1.50,0.27,3891,92,3.795,0.199,4.30,1.26,-1.22,0.92,3822,20,3.692,0.029,3.95,0.55,-1.52,0.37,3816,21,3.673,0.035,4.69,0.04,-2.05,0.27
510,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4158,244,8.947,0.122,4.84,0.27,-0.90,0.30,3851,4,8.481,0.143,4.77,2.51,-2.34,3.51,4111,32,8.852,0.052,5.86,0.14,-1.39,0.26,4147,5,8.909,0.010,5.18,0.01,-0.76,0.06
511,15.009,7205,2.499,4.62,-2.08,4.24500,2.14100,1.88538,0.02030,7144,67,2.497,0.077,4.49,0.22,-1.31,0.40,7249,176,2.533,0.046,4.81,1.12,-1.29,1.42,7121,26,2.476,0.013,4.38,0.09,-1.94,0.37,7123,22,2.472,0.007,4.37,0.05,-2.06,0.12
512,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6386,108,1.313,0.077,4.62,0.22,-1.66,0.40,6398,403,1.373,0.215,4.06,0.65,-1.51,0.72,6414,37,1.374,0.018,4.22,0.07,-1.43,0.05,6446,13,1.389,0.006,4.24,0.04,-1.42,0.04
513,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4452,244,7.045,0.122,4.79,0.27,-0.84,0.30,4545,689,7.103,0.697,5.06,1.55,-0.68,1.63,4419,15,6.970,0.018,4.36,0.09,-0.75,0.08,4412,23,6.956,0.029,4.68,0.03,-0.80,0.09
514,15.014,7697,1.963,4.68,-1.64,3.61900,1.73500,1.16950,0.02030,7681,67,1.962,0.077,4.45,0.22,-1.04,0.40,7753,436,1.970,0.172,4.74,0.57,-2.20,4.76,7668,24,1.967,0.010,4.73,0.04,-1.08,0.09,7699,7,1.975,0.007,4.62,0.04,-1.62,0.43
515,15.005,6557,4.995,4.69,-2.29,4.87900,3.89700,5.67806,0.02134,6378,108,4.922,0.121,4.56,0.22,-1.24,0.40,6201,1290,4.837,0.660,4.00,3.46,-2.50,7.35,6386,23,4.936,0.012,4.28,0.11,-2.04,0.21,6371,27,4.929,0.014,4.28,0.10,-2.02,0.17
516,15.055,3226,0.380,5.17,-0.28,11.37500,0.25600,20.66332,0.02030,3292,0,0.562,0.077,5.06,0.58,-0.03,0.32,3295,38,0.612,0.138,5.44,0.43,-0.06,0.18,3270,4,0.454,0.014,5.84,0.06,0.08,0.04,3246,73,0.420,0.255,5.16,0.06,-0.84,0.80
517,15.005,6557,4.995,4.69,-2.29,4.87900,3.89700,5.67806,0.02134,6326,108,4.967,0.121,4.48,0.22,-1.20,0.40,6132,1215,4.807,0.639,3.27,3.01,-2.38,7.45,6257,13,4.867,0.010,4.28,0.13,-2.35,0.12,6263,11,4.873,0.007,4.27,0.09,-2.19,0.08
518,15.006,6693,4.540,4.05,-1.73,3.29700,3.61100,2.40104,0.02111,6539,108,4.464,0.121,4.49,0.22,-1.49,0.40,6614,406,4.526,0.223,3.71,1.26,-1.13,2.18,6581,21,4.504,0.011,3.87,0.10,-1.49,0.15,6555,29,4.487,0.022,3.83,0.10,-1.53,0.19
519,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5784,241,6.808,0.226,4.62,0.22,-0.75,0.32,6151,54,7.188,0.101,4.22,1.78,0.04,1.15,5914,29,7.056,0.018,3.76,0.14,-0.31,0.08,5909,15,7.054,0.011,4.08,0.21,-0.33,0.07
520,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5310,241,0.255,0.077,4.53,0.22,0.01,0.33,5134,209,0.196,0.168,4.33,0.51,0.01,0.25,5365,21,0.359,0.014,4.93,0.11,0.26,0.01,5348,12,0.355,0.008,4.64,0.02,0.20,0.00
521,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,3970,0,2.532,0.039,5.01,0.42,-1.60,0.27,3993,57,2.485,0.121,4.36,1.24,-1.40,0.66,3892,13,2.330,0.015,4.51,0.36,-1.83,0.28,3899,28,2.335,0.050,4.78,0.17,-2.01,0.13
522,15.014,5615,0.910,4.57,-0.31,5.29400,0.77200,1.62330,0.02030,5563,241,0.873,0.077,4.54,0.22,-0.57,0.32,5521,199,0.873,0.157,4.33,1.74,-0.33,0.21,5567,23,0.905,0.013,4.41,0.13,-0.29,0.02,5593,32,0.920,0.022,4.48,0.12,-0.27,0.04
523,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5657,241,6.044,0.226,4.60,0.22,-0.81,0.32,5350,34,5.937,0.112,4.24,5.93,-1.04,1.30,5688,15,6.124,0.011,4.19,0.19,-0.91,0.07,5696,20,6.128,0.013,4.31,0.14,-0.91,0.07
524,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4003,244,6.268,0.122,4.91,0.27,-0.51,0.30,4017,293,6.227,0.423,4.67,0.81,-0.33,0.27,3961,13,6.153,0.023,4.49,0.09,-0.39,0.02,3975,20,6.174,0.031,4.67,0.02,-0.38,0.02
525,15.009,7175,0.624,4.67,-1.68,4.08100,0.56900,0.84723,0.02030,7049,67,0.625,0.077,4.52,0.22,-1.55,0.40,7129,458,0.611,0.191,4.56,0.30,-2.02,1.92,7023,30,0.571,0.013,4.41,0.04,-1.64,0.09,6992,38,0.560,0.015,4.38,0.04,-1.64,0.11
526,15.057,3234,1.382,5.24,-0.19,11.43800,0.90200,28.61541,0.02030,3273,0,1.411,0.077,5.10,0.58,-0.02,0.32,3249,1,1.367,0.093,5.50,0.26,0.20,0.10,3271,14,1.418,0.076,5.86,0.12,0.28,0.05,3303,4,1.503,0.002,5.19,0.01,0.18,0.02
527,15.017,5357,1.255,4.20,0.29,4.35900,1.03200,1.18850,0.02030,5298,241,1.158,0.077,4.39,0.22,0.05,0.33,5051,20,1.069,0.037,3.82,1.21,0.02,0.15,5370,13,1.288,0.012,4.27,0.08,0.26,0.02,5373,29,1.300,0.021,4.23,0.12,0.20,0.00
528,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4841,244,0.074,0.039,4.71,0.27,0.33,0.43,4770,175,0.069,0.141,4.98,0.39,0.24,0.35,4859,16,0.145,0.023,5.08,0.14,0.34,0.03,4901,30,0.224,0.042,4.78,0.22,0.17,0.04
529,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,3985,0,0.050,0.039,4.94,0.27,-1.97,0.27,3991,59,0.060,0.157,4.78,2.03,-2.08,1.86,3996,9,0.070,0.012,4.75,0.15,-2.10,0.12,4000,23,0.073,0.034,4.87,0.13,-2.16,0.11
530,14.983,3821,0.102,5.23,-1.37,11.03300,0.07800,16.81125,0.02099,3850,0,0.111,0.039,5.13,0.42,-1.45,0.27,3850,3,0.160,0.102,5.28,1.58,-1.09,0.93,3891,31,0.203,0.054,5.79,0.08,-1.31,0.24,3866,27,0.172,0.042,5.48,0.33,-1.25,0.27
531,15.015,6531,4.709,4.48,-0.07,3.91600,3.70200,3.31589,0.02037,6353,108,4.619,0.121,4.46,0.22,-0.91,0.32,6286,953,4.631,0.487,2.52,1.39,-0.19,1.08,6365,27,4.675,0.014,2.93,0.09,-0.09,0.05,6391,29,4.677,0.016,3.58,0.01,-0.18,0.05
532,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4933,244,6.208,0.122,4.63,0.27,0.06,0.43,4559,885,6.038,0.891,4.06,1.01,-0.12,0.98,5058,16,6.472,0.013,4.80,0.10,0.07,0.02,5064,18,6.475,0.018,4.63,0.03,0.10,0.02
533,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5622,241,1.030,0.077,4.72,0.22,-2.02,0.80,5574,326,1.039,0.183,4.55,2.98,-1.94,0.46,5655,46,1.095,0.029,4.90,0.16,-1.95,0.09,5654,4,1.100,0.003,4.70,0.05,-1.88,0.03
534,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4163,244,5.846,0.062,4.86,0.27,-0.73,0.30,3970,233,5.547,0.380,4.19,1.15,-0.83,0.64,4134,15,5.764,0.019,4.62,0.14,-0.68,0.04,4125,16,5.754,0.024,4.69,0.03,-0.69,0.04
535,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5464,241,8.511,0.226,4.68,0.22,-1.27,0.40,4171,216,7.696,0.339,4.19,2.92,-1.64,2.18,5566,23,8.731,0.012,5.91,0.07,-2.12,0.18,5557,19,8.717,0.016,5.16,0.03,-2.18,0.17
536,15.009,5489,6.618,4.64,-1.33,5.81100,4.78900,13.12804,0.02030,5620,241,6.616,0.226,4.60,0.22,-1.00,0.32,5250,33,6.464,0.069,2.70,2.15,-2.07,1.55,5656,7,6.701,0.006,3.33,0.19,-1.80,0.22,5663,23,6.707,0.016,4.18,0.06,-1.56,0.15
537,15.030,3391,1.372,5.08,-0.57,11.27600,0.94900,27.47894,0.02030,3424,0,1.435,0.077,5.03,0.58,0.04,0.33,3405,30,1.376,0.115,5.22,0.23,-0.47,0.08,3419,2,1.421,0.022,5.26,0.05,-0.46,0.02,3437,24,1.457,0.109,5.19,0.00,-0.45,0.05
538,15.001,4626,1.441,4.78,-1.66,7.52700,1.14200,5.41502,0.02033,4681,257,1.481,0.077,4.81,0.22,-1.62,0.40,4735,192,1.511,0.083,5.50,1.87,-1.69,0.57,4683,12,1.492,0.020,4.79,0.32,-1.65,0.04,4692,8,1.502,0.003,4.84,0.21,-1.63,0.05
539,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3693,0,0.909,0.077,5.00,0.22,-0.06,0.32,3487,39,0.579,0.126,4.34,0.23,-0.82,0.11,3631,17,0.773,0.023,4.88,0.04,-0.47,0.04,3650,26,0.780,0.031,5.01,0.16,-0.42,0.06
540,15.007,5082,0.171,4.95,-0.92,6.73000,0.14500,2.36374,0.02311,5038,241,0.152,0.077,4.77,0.22,-0.68,0.32,5199,170,0.252,0.163,5.33,1.23,-0.73,0.33,5048,16,0.144,0.010,4.92,0.15,-0.95,0.03,5045,7,0.146,0.005,4.87,0.09,-0.94,0.03
541,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3978,0,1.620,0.039,5.03,0.42,-0.90,0.30,3451,1,0.841,0.073,3.74,0.29,-1.53,0.16,3985,20,1.683,0.031,5.12,0.08,-0.46,0.03,4012,22,1.726,0.036,5.13,0.05,-0.42,0.03
542,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5182,241,2.020,0.077,4.73,0.22,-1.47,0.40,5298,260,2.124,0.196,5.50,2.68,-1.28,0.68,5211,22,2.082,0.020,5.13,0.16,-1.18,0.05,5216,38,2.087,0.031,5.03,0.14,-1.15,0.05
543,15.004,6377,1.126,4.55,-2.08,4.91500,0.98400,1.51008,0.02451,6504,108,1.180,0.077,4.52,0.22,-1.64,0.40,6399,492,1.145,0.259,4.41,1.00,-1.87,1.30,6499,22,1.190,0.012,4.51,0.07,-1.89,0.11,6506,21,1.193,0.011,4.53,0.07,-1.87,0.11
544,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5261,241,2.109,0.077,4.77,0.22,-1.38,0.40,5226,227,2.091,0.193,5.00,2.35,-1.14,0.66,5272,26,2.131,0.019,5.29,0.15,-1.10,0.05,5306,15,2.163,0.014,5.12,0.07,-1.00,0.04
545,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4931,244,6.220,0.122,4.65,0.27,-0.01,0.30,4330,554,5.781,0.670,3.30,1.34,-0.50,0.91,5053,27,6.471,0.024,5.07,0.45,0.16,0.21,5030,35,6.448,0.028,4.77,0.24,-0.07,0.25
546,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5415,241,1.716,0.077,4.39,0.22,0.25,0.33,5303,412,1.717,0.297,4.26,1.21,0.25,0.54,5470,14,1.815,0.010,4.59,0.08,0.43,0.02,5472,29,1.836,0.021,4.56,0.08,0.20,0.00
547,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4168,244,5.855,0.062,4.90,0.27,-0.88,0.30,3873,164,5.398,0.304,4.14,1.27,-1.04,0.74,4130,26,5.762,0.031,4.79,0.16,-0.78,0.06,4127,21,5.763,0.029,4.74,0.07,-0.75,0.06
548,15.009,5780,0.050,4.79,-1.07,5.79000,0.04400,1.46218,0.02217,5761,241,0.063,0.077,4.60,0.22,-0.95,0.32,5804,342,0.069,0.209,4.95,2.54,-1.04,0.20,5742,19,0.028,0.011,4.73,0.15,-1.10,0.04,5723,14,0.020,0.010,4.56,0.11,-1.10,0.03
549,14.984,3787,3.793,5.00,-1.19,10.11600,2.63600,35.77668,0.02030,3780,0,3.854,0.062,5.00,0.27,-1.40,0.27,3894,110,3.943,0.211,5.50,1.89,-1.14,1.50,3725,21,3.724,0.027,4.47,0.06,-1.20,0.20,3743,19,3.737,0.029,4.73,0.12,-1.20,0.16
550,15.007,6507,4.809,3.77,-1.19,2.54700,3.77700,1.83400,0.02030,6540,108,4.789,0.121,4.45,0.22,-1.09,0.40,6460,902,4.785,0.423,3.71,2.31,-1.09,2.40,6567,18,4.831,0.009,4.02,0.08,-1.24,0.13,6577,29,4.835,0.014,4.04,0.06,-1.23,0.13
551,15.003,4614,2.002,4.79,-2.09,7.59700,1.55700,6.76394,0.02030,4621,257,2.049,0.077,4.81,0.22,-1.79,0.40,4677,325,2.039,0.300,5.21,2.10,-2.09,0.78,4584,32,1.974,0.030,4.56,0.21,-2.15,0.05,4578,23,1.965,0.024,4.69,0.04,-2.12,0.05
552,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3900,0,6.609,0.122,4.98,0.27,-0.77,0.30,3881,48,6.482,0.069,4.77,0.77,-0.39,0.11,3862,7,6.490,0.010,5.33,0.29,-0.67,0.14,3863,14,6.496,0.015,5.36,0.23,-0.69,0.11
553,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3892,0,1.296,0.039,5.02,0.42,-0.80,0.30,3910,144,1.337,0.256,4.72,0.48,-0.51,0.21,3880,26,1.275,0.044,4.72,0.05,-0.56,0.04,3892,23,1.294,0.041,4.76,0.04,-0.53,0.04
554,15.015,7792,2.766,4.47,-2.20,3.56200,2.39000,1.53957,0.02147,7781,67,2.784,0.077,4.28,0.22,-0.87,0.32,7844,613,2.790,0.240,4.62,0.92,-1.74,5.16,7779,34,2.771,0.014,4.53,0.05,-1.84,0.31,7762,14,2.765,0.006,4.50,0.03,-1.93,0.18
555,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5199,241,0.202,0.077,4.54,0.22,-0.00,0.32,5146,207,0.199,0.165,4.24,0.53,0.02,0.24,5220,20,0.254,0.015,4.50,0.03,0.08,0.03,5217,24,0.252,0.018,4.49,0.04,0.08,0.03
556,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4535,244,9.045,0.122,4.81,0.27,-1.10,0.27,4101,220,8.637,0.404,5.47,3.20,-2.40,2.34,4589,34,9.160,0.038,5.95,0.04,-1.38,0.17,4558,33,9.094,0.032,5.17,0.03,-2.14,0.11
557,14.982,4017,0.094,5.25,-1.68,10.73300,0.07300,14.61504,0.02030,4006,244,0.059,0.039,4.98,0.27,-1.69,0.27,3983,57,0.049,0.110,4.97,1.84,-1.54,1.30,4010,32,0.088,0.043,5.16,0.33,-1.63,0.26,4023,30,0.117,0.040,5.01,0.21,-1.51,0.14
558,14.989,4140,0.016,4.81,-2.08,8.65100,0.01300,5.43250,0.02030,4166,244,0.044,0.039,4.92,0.27,-2.13,0.77,4228,194,0.116,0.283,5.26,1.91,-2.13,1.05,4162,20,0.042,0.021,4.86,0.13,-2.05,0.08,4161,24,0.040,0.024,4.88,0.18,-2.05,0.09
559,14.984,3956,8.933,5.15,-0.78,10.38800,5.70700,166.80152,0.02030,4009,244,9.008,0.122,4.92,0.27,-0.81,0.30,3959,79,8.969,0.111,5.50,3.08,-1.06,1.92,4015,19,9.018,0.038,5.30,0.18,-0.53,0.06,4014,21,9.014,0.032,5.16,0.04,-0.50,0.02
560,15.013,5634,7.219,4.51,-0.45,5.24300,5.18100,12.08370,0.02199,5647,241,7.082,0.226,4.61,0.22,-0.76,0.32,5709,900,7.256,0.614,4.66,7.79,-0.57,2.12,5731,38,7.246,0.027,3.81,0.27,-0.85,0.17,5738,11,7.256,0.011,4.28,0.13,-0.78,0.11
561,14.981,3910,3.826,5.39,-1.42,10.99900,2.68400,55.00473,0.02030,3880,0,3.875,0.062,5.03,0.42,-1.41,0.27,4080,181,4.044,0.269,5.50,2.31,-1.11,1.34,3845,4,3.760,0.011,4.37,0.05,-1.00,0.05,3839,18,3.740,0.027,4.67,0.02,-1.11,0.17
562,15.008,7011,8.379,4.50,-1.75,4.17600,6.09200,11.27197,0.02093,6443,108,7.891,0.226,4.59,0.22,-1.04,0.40,6794,1257,8.376,0.568,3.99,2.94,-0.97,4.31,6664,24,8.276,0.014,4.18,0.08,-0.91,0.19,6686,16,8.285,0.013,4.22,0.07,-0.91,0.18
563,14.982,4017,0.094,5.25,-1.68,10.73300,0.07300,14.61504,0.02030,3941,0,-0.007,0.000,5.03,0.42,-1.99,0.27,3888,35,0.000,0.109,4.21,0.99,-1.49,0.57,3956,34,0.014,0.072,4.72,0.29,-1.66,0.36,3943,37,-0.013,0.075,4.89,0.18,-1.86,0.35
564,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4485,244,5.098,0.062,4.78,0.27,-1.25,0.27,5947,756,6.081,0.416,5.50,5.33,0.16,0.93,4388,10,4.886,0.016,4.57,0.08,-1.90,0.06,4419,23,4.918,0.029,4.75,0.07,-1.88,0.06
565,15.002,4665,7.984,5.01,-1.87,7.94200,5.41400,46.85975,0.02062,4751,257,8.022,0.226,4.73,0.22,-1.14,0.40,4497,689,7.811,0.710,3.44,12.18,-2.47,3.44,4779,18,8.072,0.016,5.59,0.14,-1.83,0.08,4779,40,8.066,0.032,5.12,0.07,-1.98,0.11
566,15.005,5074,9.267,4.63,0.19,5.75500,6.23300,24.92298,0.02030,4879,257,8.952,0.226,4.65,0.22,-0.23,0.32,4393,894,8.634,0.964,3.55,1.26,-0.11,1.06,5074,21,9.378,0.016,5.94,0.04,0.81,0.03,5022,12,9.298,0.009,4.63,0.01,0.20,0.00
567,14.983,3827,1.393,5.23,-1.28,11.05700,1.02700,26.32692,0.02212,3823,0,1.330,0.039,5.15,0.42,-1.47,0.27,3777,78,1.313,0.201,4.95,0.68,-1.22,0.81,3866,28,1.454,0.038,5.32,0.32,-1.07,0.27,3852,3,1.427,0.007,5.56,0.10,-1.39,0.07
568,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3743,0,2.216,0.039,5.14,0.42,-1.56,0.27,3701,39,2.134,0.130,4.90,0.90,-2.01,1.40,3697,31,2.094,0.073,4.83,0.25,-1.96,0.61,3707,42,2.098,0.113,4.91,0.12,-1.88,0.24
569,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,3918,0,5.483,0.062,4.93,0.27,-1.12,0.27,5145,542,6.617,0.406,5.50,4.41,-1.51,1.72,3714,23,4.916,0.079,2.64,0.55,-1.66,0.42,3742,5,4.993,0.018,4.66,0.00,-2.26,0.02
570,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3881,0,6.609,0.122,4.99,0.27,-0.83,0.30,4204,453,6.960,0.527,5.50,1.48,-0.05,0.50,3845,11,6.503,0.003,5.51,0.25,-1.00,0.15,3844,3,6.504,0.003,5.33,0.08,-0.90,0.05
571,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,3959,0,5.705,0.121,4.92,0.22,0.07,0.33,3812,277,5.558,0.421,4.42,0.65,-0.35,0.31,4008,11,5.832,0.019,4.30,0.05,-0.01,0.01,4012,24,5.833,0.025,4.66,0.01,-0.02,0.02
572,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3365,0,3.274,0.062,5.18,0.42,-2.12,0.77,3422,15,3.493,0.030,5.02,0.21,-1.58,0.28,3409,3,3.413,0.022,5.30,0.02,-1.46,0.02,3376,13,3.280,0.080,5.19,0.00,-1.64,0.00
573,15.011,6600,6.767,4.21,-0.42,3.37900,5.06100,4.85065,0.02030,6426,108,6.503,0.226,4.50,0.22,-0.78,0.32,6205,1029,6.580,0.540,3.27,2.16,-0.51,2.10,6581,31,6.750,0.015,3.95,0.06,-0.85,0.13,6578,24,6.748,0.013,3.91,0.09,-0.90,0.14
574,15.004,6261,6.379,4.44,-1.94,4.77100,4.76200,8.05008,0.02030,6195,108,6.308,0.226,4.54,0.22,-1.12,0.40,5856,952,6.206,0.467,3.13,2.47,-2.20,4.76,6234,16,6.340,0.019,3.86,0.20,-2.98,0.40,6232,19,6.347,0.010,3.99,0.23,-2.09,0.27
575,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3912,0,0.693,0.039,5.09,0.42,-1.91,0.27,3912,42,0.784,0.087,4.71,2.31,-1.53,2.05,3978,35,0.863,0.054,5.29,0.17,-1.40,0.22,3969,8,0.849,0.015,4.90,0.09,-1.17,0.03
576,15.004,6261,6.379,4.44,-1.94,4.77100,4.76200,8.05008,0.02030,6263,108,6.300,0.226,4.53,0.22,-1.12,0.40,5805,823,6.184,0.405,3.46,2.82,-2.03,4.00,6287,40,6.368,0.027,3.80,0.15,-2.65,0.35,6304,21,6.372,0.010,4.12,0.00,-2.20,0.07
577,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3914,0,1.311,0.039,5.05,0.42,-0.79,0.30,3894,142,1.315,0.257,4.69,0.48,-0.53,0.23,3934,17,1.364,0.025,4.84,0.07,-0.47,0.03,3938,19,1.368,0.028,4.84,0.08,-0.46,0.02
578,14.993,4304,0.302,5.20,-2.09,8.76900,0.24000,6.35916,0.02030,4215,244,0.258,0.039,4.89,0.27,-2.06,0.77,4231,186,0.250,0.281,4.59,1.11,-2.12,0.66,4172,37,0.153,0.065,4.54,0.09,-2.24,0.15,4182,38,0.167,0.055,4.68,0.04,-2.17,0.05
579,15.019,5921,6.149,4.51,0.30,4.58200,4.55200,6.65273,0.02030,5846,241,5.894,0.121,4.58,0.22,-0.32,0.32,5119,492,5.667,0.369,4.78,3.06,-1.09,1.03,5992,35,6.154,0.021,5.39,0.29,-0.39,0.09,5980,22,6.154,0.021,4.73,0.26,-0.29,0.17
580,14.982,3588,0.837,5.05,-2.25,10.19600,0.61300,14.63525,0.02030,3617,0,0.833,0.039,5.15,0.42,-1.96,0.27,3606,32,0.872,0.111,5.12,0.37,-2.17,0.78,3597,3,0.754,0.005,5.20,0.02,-1.96,0.08,3597,4,0.787,0.022,5.16,0.02,-2.06,0.04
581,15.017,5900,3.891,4.04,-0.05,3.47300,3.04900,2.00078,0.02285,5862,241,3.839,0.121,4.53,0.22,-0.64,0.32,5889,1182,3.935,0.681,3.38,3.48,0.01,1.13,5908,23,3.950,0.014,3.64,0.26,0.05,0.03,5919,23,3.956,0.014,3.73,0.12,0.05,0.03
582,15.016,5565,2.379,3.95,-0.11,3.57300,1.91900,1.24509,0.02223,5492,241,2.378,0.077,4.50,0.22,-0.35,0.32,5283,476,2.233,0.374,3.46,3.69,-0.35,0.62,5490,17,2.376,0.012,3.86,0.13,-0.18,0.02,5480,22,2.369,0.016,3.81,0.13,-0.19,0.03
583,14.984,3787,3.793,5.00,-1.19,10.11600,2.63600,35.77668,0.02030,3779,0,3.858,0.062,5.02,0.42,-1.18,0.27,3913,164,3.955,0.264,5.21,0.74,-0.69,0.48,3748,5,3.753,0.010,4.48,0.18,-1.10,0.15,3735,18,3.734,0.036,4.66,0.01,-1.16,0.13
584,15.014,5281,0.698,3.76,-0.47,3.58700,0.58700,0.67952,0.02030,5328,241,0.747,0.077,4.48,0.22,-0.55,0.32,5361,206,0.755,0.164,3.63,2.68,-0.33,0.39,5309,26,0.720,0.020,3.95,0.31,-0.44,0.02,5317,21,0.726,0.016,3.98,0.26,-0.43,0.02
585,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3652,0,7.441,0.226,4.88,0.22,0.13,0.33,3515,106,7.596,0.203,5.03,0.89,-0.04,0.41,3754,30,7.707,0.060,5.28,0.24,0.56,0.02,3598,7,7.298,0.037,4.66,0.00,0.20,0.00
586,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3593,0,0.392,0.039,5.20,0.42,-1.94,0.27,3602,34,0.410,0.112,5.29,0.32,-2.16,0.70,3599,4,0.387,0.023,5.28,0.02,-2.11,0.06,3602,6,0.399,0.051,5.19,0.00,-2.04,0.13
587,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3633,0,1.407,0.077,4.97,0.22,-0.01,0.32,3657,89,1.649,0.143,4.60,0.79,0.20,0.26,3763,34,1.796,0.056,5.00,0.17,0.50,0.06,3613,34,1.365,0.137,4.67,0.03,0.20,0.01
588,15.018,5800,2.484,4.49,0.10,4.69600,2.01500,2.18072,0.02030,5678,241,2.413,0.077,4.48,0.22,-0.45,0.32,5423,307,2.304,0.227,4.05,2.08,-0.28,0.37,5712,26,2.478,0.021,3.85,0.15,0.03,0.11,5725,37,2.493,0.028,4.28,0.11,0.12,0.12
589,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4881,244,3.358,0.062,4.72,0.27,-0.68,0.30,4599,479,3.137,0.488,4.29,1.93,-1.09,0.95,4902,17,3.419,0.016,4.81,0.09,-0.51,0.06,4944,17,3.455,0.015,4.78,0.15,-0.44,0.08
590,15.010,5512,1.819,4.50,-1.18,5.57800,1.49900,2.59060,0.02030,5459,241,1.832,0.077,4.71,0.22,-1.21,0.40,5508,409,1.819,0.268,4.02,4.03,-1.23,0.53,5434,26,1.760,0.018,4.42,0.34,-1.36,0.08,5390,17,1.729,0.015,4.22,0.09,-1.41,0.05
591,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3500,0,3.938,0.062,5.08,0.42,-1.68,0.27,3506,33,3.817,0.135,4.59,0.59,-2.21,1.17,3469,16,3.862,0.032,4.85,0.04,-3.11,0.16,3547,3,4.072,0.031,4.68,0.01,-2.27,0.00
592,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4398,244,5.873,0.062,4.82,0.27,-1.12,0.27,4281,298,5.637,0.381,4.75,1.50,-1.60,1.21,4308,8,5.671,0.014,4.84,0.06,-1.53,0.05,4340,12,5.707,0.014,4.93,0.07,-1.47,0.07
593,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5230,241,1.905,0.077,4.73,0.22,-1.85,0.40,4988,349,1.775,0.272,2.92,3.26,-2.50,1.14,5241,22,1.927,0.021,5.00,0.21,-2.28,0.10,5245,12,1.934,0.011,4.96,0.12,-2.23,0.04
594,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3896,0,1.289,0.039,5.00,0.42,-0.82,0.30,3911,141,1.333,0.253,4.80,0.47,-0.53,0.22,3907,14,1.317,0.024,4.82,0.04,-0.50,0.02,3910,29,1.322,0.050,4.82,0.05,-0.50,0.05
595,15.050,3375,2.800,4.75,0.21,9.76000,1.77800,19.84266,0.02030,3276,0,2.683,0.077,4.93,0.22,0.25,0.33,3306,49,2.809,0.185,4.52,0.36,0.12,0.14,3306,6,2.792,0.016,4.52,0.03,0.13,0.03,3297,4,2.751,0.033,4.66,0.00,0.18,0.01
596,15.011,6403,1.540,4.04,-0.43,3.11500,1.32800,0.76984,0.02030,6467,108,1.541,0.077,4.34,0.22,-0.71,0.32,6312,376,1.506,0.174,3.42,1.38,-0.48,0.66,6491,26,1.590,0.012,4.18,0.11,-0.24,0.03,6491,31,1.590,0.015,4.18,0.10,-0.24,0.03
597,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4686,257,9.264,0.226,4.79,0.22,-1.18,0.40,4224,327,8.914,0.496,5.47,3.98,-2.41,2.33,4783,21,9.472,0.020,5.96,0.03,-1.72,0.09,4768,24,9.443,0.023,5.18,0.02,-2.04,0.10
598,15.001,3555,0.298,5.18,-1.03,11.11000,0.21900,18.43317,0.02030,3595,0,0.464,0.077,5.12,0.58,-0.97,0.32,3577,29,0.305,0.066,5.37,0.22,-1.03,0.19,3567,14,0.339,0.051,5.23,0.09,-1.17,0.08,3580,3,0.425,0.016,5.11,0.04,-1.18,0.02
599,15.007,6222,0.111,4.49,-0.96,4.72600,0.10000,0.92003,0.02190,6123,108,0.073,0.077,4.48,0.22,-1.28,0.40,6163,451,0.078,0.255,4.45,1.54,-1.01,0.48,6108,21,0.053,0.011,4.27,0.11,-1.04,0.02,6108,41,0.053,0.020,4.26,0.10,-1.03,0.03
600,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4501,244,7.024,0.122,4.80,0.27,-0.82,0.30,4559,689,7.096,0.703,5.18,1.59,-0.58,1.66,4513,34,7.063,0.035,4.94,0.20,-0.59,0.08,4510,19,7.060,0.021,4.88,0.10,-0.59,0.07
601,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5678,241,1.176,0.077,4.40,0.22,0.05,0.33,5538,235,1.147,0.173,4.34,1.38,0.02,0.23,5733,31,1.260,0.018,4.36,0.11,0.15,0.03,5736,32,1.264,0.019,4.42,0.11,0.14,0.01
602,14.993,4285,0.533,5.14,-2.18,8.83500,0.42100,7.12197,0.02030,4188,244,0.519,0.039,4.84,0.27,-1.93,0.27,4071,45,0.290,0.064,3.71,0.93,-2.37,0.41,4120,31,0.351,0.054,4.17,0.15,-2.27,0.10,4095,13,0.287,0.017,4.66,0.01,-2.27,0.00
603,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3830,0,1.309,0.039,5.16,0.42,-1.15,0.27,3793,100,1.266,0.219,4.68,0.39,-0.86,0.33,3837,12,1.340,0.020,4.67,0.04,-0.72,0.04,3829,24,1.317,0.036,4.76,0.14,-0.78,0.08
604,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,4976,257,2.382,0.077,4.69,0.22,-1.60,0.40,5006,277,2.370,0.209,5.41,1.72,-1.63,0.58,4975,17,2.343,0.017,5.16,0.09,-1.76,0.05,4960,14,2.334,0.013,5.06,0.07,-1.75,0.04
605,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4244,244,5.906,0.062,4.88,0.27,-0.07,0.30,3982,298,5.741,0.429,4.53,0.79,-0.34,0.31,4249,0,5.916,0.031,4.73,0.07,0.31,0.05,4274,43,5.974,0.117,5.12,0.05,0.20,0.00
606,15.006,5352,6.905,4.75,-2.14,6.58500,4.93200,20.04472,0.02030,5522,241,6.952,0.226,4.64,0.22,-1.28,0.40,5442,571,6.949,0.406,5.50,4.77,-2.50,3.48,5576,27,7.040,0.020,4.75,0.42,-2.20,0.19,5556,12,7.030,0.011,4.79,0.11,-2.11,0.13
607,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4151,244,5.969,0.062,4.87,0.27,-0.77,0.30,4105,304,5.813,0.434,4.76,1.14,-0.68,0.64,4099,40,5.816,0.053,4.79,0.19,-0.81,0.07,4085,22,5.795,0.033,4.82,0.07,-0.85,0.07
608,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5563,241,5.937,0.121,4.63,0.22,-1.00,0.40,5446,629,5.962,0.388,5.02,5.15,-1.12,1.17,5655,9,6.104,0.008,4.40,0.40,-0.91,0.07,5631,37,6.090,0.021,4.52,0.30,-0.94,0.08
609,15.007,6636,4.105,4.37,-1.11,4.05300,3.29700,2.94171,0.02030,6464,108,4.074,0.121,4.45,0.22,-1.11,0.40,6307,767,3.956,0.367,4.01,2.55,-1.17,1.57,6430,9,4.011,0.007,4.14,0.08,-1.17,0.07,6405,19,3.998,0.010,4.13,0.08,-1.20,0.08
610,15.009,4972,2.401,3.89,0.05,3.92800,1.87400,1.44012,0.02030,4870,257,2.400,0.077,4.56,0.22,-0.05,0.32,4647,687,2.208,0.659,3.58,0.79,-0.19,0.87,4883,22,2.406,0.018,3.81,0.10,0.02,0.02,4880,51,2.416,0.108,3.91,0.44,-0.05,0.36
611,15.019,5921,6.149,4.51,0.30,4.58200,4.55200,6.65273,0.02030,5891,241,5.871,0.121,4.60,0.22,-0.52,0.32,5329,566,5.792,0.375,5.50,3.35,-0.91,1.03,6059,8,6.173,0.011,5.43,0.36,-0.46,0.14,6081,49,6.179,0.061,4.76,0.24,-0.59,0.62
612,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3376,0,3.277,0.062,5.17,0.42,-2.30,0.77,3408,26,3.504,0.024,5.30,0.30,-2.09,0.68,3407,7,3.402,0.053,5.31,0.02,-1.47,0.03,3397,51,3.310,0.142,5.19,0.00,-1.65,0.01
613,15.007,6726,6.145,4.31,-1.31,3.87200,4.68200,5.12153,0.02162,6676,108,5.984,0.121,4.55,0.22,-1.12,0.40,6364,1161,5.992,0.463,3.50,2.60,-1.46,3.02,6756,20,6.123,0.010,3.94,0.05,-2.42,0.08,6747,41,6.122,0.016,3.94,0.06,-2.20,0.08
614,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4178,244,7.590,0.122,4.88,0.27,-0.77,0.30,4049,18,7.452,0.085,4.72,1.97,-0.55,0.25,4205,11,7.628,0.016,5.52,0.10,-0.36,0.04,4203,20,7.624,0.026,5.17,0.02,-0.27,0.03
615,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4572,244,4.610,0.062,4.79,0.27,-1.02,0.27,4475,175,4.474,0.196,4.92,0.79,-1.33,0.59,4545,20,4.549,0.018,4.99,0.16,-1.22,0.04,4547,5,4.554,0.006,4.97,0.08,-1.21,0.04
616,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5158,241,1.990,0.077,4.72,0.22,-1.79,0.40,5179,257,1.984,0.208,5.42,2.89,-1.83,0.86,5137,38,1.968,0.028,4.85,0.28,-1.83,0.06,5158,15,1.985,0.014,4.90,0.12,-1.77,0.07
617,15.016,7786,6.546,4.42,-1.57,3.33300,5.07200,4.76212,0.02030,7170,67,6.117,0.226,4.40,0.22,-0.46,0.32,7320,1522,6.365,0.426,3.84,1.62,-2.46,2.46,7330,19,6.367,0.010,3.66,0.03,-2.20,0.13,7346,19,6.374,0.007,3.68,0.03,-2.14,0.09
618,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3582,0,6.277,0.226,4.89,0.22,0.32,0.33,3456,72,6.449,0.183,5.02,0.57,0.10,0.22,3615,39,6.387,0.110,4.66,0.22,0.12,0.07,3617,41,6.408,0.078,4.72,0.09,0.12,0.02
619,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,3976,0,2.541,0.039,5.00,0.27,-1.49,0.27,3979,83,2.448,0.170,4.68,1.35,-1.37,0.96,3899,18,2.336,0.025,4.66,0.35,-1.95,0.26,3881,25,2.301,0.041,4.75,0.13,-2.01,0.12
620,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3590,0,6.298,0.226,4.92,0.22,0.15,0.33,3563,110,6.572,0.179,4.86,1.10,0.06,0.45,3636,7,6.451,0.012,4.53,0.05,0.08,0.02,3598,50,6.313,0.104,4.79,0.11,0.17,0.02
621,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4814,244,0.030,0.039,4.73,0.27,0.21,0.43,4750,8,0.053,0.060,4.84,0.59,0.22,0.19,4880,36,0.167,0.035,5.12,0.14,0.34,0.04,4887,28,0.167,0.071,4.91,0.26,0.15,0.05
622,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4608,244,1.649,0.039,4.80,0.27,-0.58,0.30,5001,526,2.055,0.419,5.50,0.92,0.01,0.82,4641,29,1.712,0.028,5.17,0.15,-0.49,0.04,4638,38,1.711,0.040,5.12,0.06,-0.47,0.07
623,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3999,0,1.345,0.039,5.03,0.42,-0.92,0.30,3884,131,1.304,0.247,4.79,0.47,-0.63,0.28,4044,29,1.488,0.034,5.40,0.20,-0.31,0.05,4085,24,1.541,0.036,5.19,0.01,-0.20,0.02
624,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4719,244,-0.032,0.000,4.78,0.27,0.04,0.43,4803,282,0.097,0.237,4.92,0.38,0.27,0.44,4764,33,0.054,0.032,4.80,0.15,0.25,0.04,4786,45,0.103,0.060,4.83,0.21,0.17,0.04
625,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3760,0,0.203,0.077,5.02,0.58,0.17,0.33,5959,737,2.603,0.434,2.26,1.37,-2.50,3.03,3837,13,0.382,0.016,5.49,0.08,0.55,0.07,3746,27,0.154,0.096,4.66,0.01,0.20,0.00
626,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4579,244,4.622,0.062,4.81,0.27,-1.15,0.27,4473,176,4.467,0.196,4.98,0.79,-1.37,0.60,4556,28,4.561,0.025,5.12,0.17,-1.19,0.04,4558,8,4.563,0.007,5.09,0.10,-1.19,0.03
627,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4046,244,7.813,0.122,4.89,0.27,-0.60,0.30,3923,310,7.697,0.420,4.38,1.03,-0.36,0.46,4080,21,7.887,0.028,5.04,0.12,-0.07,0.05,4084,20,7.891,0.029,5.04,0.12,-0.06,0.04
628,14.992,4393,2.034,4.96,-1.41,8.44400,1.55600,10.03691,0.02030,4488,244,2.061,0.039,4.93,0.27,-1.47,0.27,4451,17,2.084,0.101,5.38,1.27,-1.39,0.55,4519,12,2.156,0.015,5.63,0.06,-1.29,0.03,4545,38,2.222,0.047,5.19,0.01,-1.13,0.07
629,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4610,244,9.072,0.122,4.76,0.27,-1.04,0.27,4035,175,8.557,0.335,5.23,2.72,-2.50,1.90,4665,19,9.219,0.019,5.96,0.03,-1.60,0.13,4639,35,9.169,0.033,5.17,0.02,-2.15,0.10
630,15.005,5689,0.041,4.74,-2.19,6.23900,0.03600,1.79473,0.02344,5809,241,0.130,0.077,4.66,0.22,-2.02,0.80,5720,405,0.045,0.195,4.86,4.04,-2.19,0.42,5788,19,0.099,0.012,4.89,0.17,-2.08,0.05,5805,24,0.111,0.016,4.93,0.14,-2.05,0.06
631,15.015,6232,7.524,4.39,-0.15,4.07300,5.45900,8.00571,0.02030,6008,108,7.207,0.226,4.58,0.22,-0.84,0.32,6333,1282,7.571,0.656,3.73,3.16,-0.53,2.50,6181,44,7.515,0.024,3.37,0.13,-0.52,0.10,6185,7,7.517,0.006,3.59,0.01,-0.53,0.07
632,15.009,5764,1.019,4.72,-0.98,5.64500,0.87100,2.00170,0.02030,5687,241,0.935,0.077,4.70,0.22,-1.41,0.40,5503,342,0.853,0.223,4.26,3.45,-1.35,0.35,5726,33,0.994,0.020,4.83,0.22,-1.05,0.05,5714,38,0.988,0.023,4.67,0.22,-1.04,0.04
633,15.006,5914,3.981,4.63,-1.54,5.51400,3.12900,5.33826,0.02030,5884,241,4.025,0.121,4.57,0.22,-1.30,0.40,5724,631,3.877,0.366,4.10,4.65,-1.89,2.75,5824,27,3.939,0.018,4.25,0.21,-1.64,0.14,5831,16,3.941,0.011,4.36,0.17,-1.66,0.12
634,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,4043,244,1.398,0.039,5.06,0.42,-0.81,0.30,3481,29,0.658,0.110,3.84,0.20,-1.29,0.13,4108,30,1.574,0.043,5.63,0.13,-0.27,0.03,4123,16,1.609,0.027,5.18,0.01,-0.21,0.01
635,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4143,244,5.925,0.062,4.85,0.27,-0.83,0.30,4164,350,5.874,0.477,5.02,1.18,-0.62,0.69,4104,17,5.819,0.026,4.86,0.08,-0.81,0.06,4112,23,5.831,0.035,4.85,0.08,-0.79,0.07
636,15.020,5904,4.903,3.85,0.27,2.69700,3.74000,1.92044,0.02030,5942,241,4.762,0.121,4.57,0.22,-0.45,0.32,6050,31,5.016,0.051,4.28,2.16,0.48,0.49,6092,16,5.042,0.009,4.10,0.12,0.46,0.03,6093,15,5.033,0.008,4.50,0.17,0.20,0.00
637,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4126,244,5.584,0.062,4.91,0.27,-1.11,0.27,4149,11,5.486,0.103,5.50,2.86,-1.34,2.55,4017,20,5.325,0.032,5.51,0.27,-1.71,0.20,4041,9,5.372,0.016,5.14,0.05,-1.30,0.09
638,15.001,3555,0.298,5.18,-1.03,11.11000,0.21900,18.43317,0.02030,3646,0,0.501,0.077,5.09,0.58,-0.84,0.32,3574,29,0.312,0.065,5.37,0.22,-1.05,0.20,3617,26,0.394,0.051,5.60,0.23,-0.94,0.09,3597,29,0.386,0.051,5.38,0.15,-1.00,0.16
639,15.007,5736,4.695,4.54,-1.43,5.51800,3.59600,6.62522,0.02030,5878,241,4.744,0.121,4.63,0.22,-1.44,0.40,5651,45,4.627,0.146,4.48,4.81,-1.79,2.82,5890,15,4.780,0.011,5.16,0.20,-1.27,0.10,5915,34,4.800,0.019,4.88,0.24,-1.16,0.10
640,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3524,0,0.510,0.077,4.96,0.22,-0.00,0.32,3485,42,0.516,0.098,5.02,0.56,0.11,0.26,3554,29,0.603,0.052,5.37,0.07,0.27,0.04,3535,21,0.559,0.054,5.13,0.08,0.19,0.00
641,15.003,4614,2.002,4.79,-2.09,7.59700,1.55700,6.76394,0.02030,4617,257,2.049,0.077,4.80,0.22,-1.53,0.40,4534,401,1.914,0.377,3.98,3.40,-2.45,0.94,4590,28,1.977,0.027,4.66,0.18,-2.15,0.05,4599,12,1.984,0.015,4.75,0.06,-2.13,0.04
642,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5104,241,2.435,0.077,4.73,0.22,-1.62,0.40,5153,188,2.481,0.094,5.50,2.04,-1.58,0.70,5117,39,2.480,0.037,4.75,0.38,-1.49,0.07,5143,5,2.501,0.001,4.82,0.11,-1.49,0.04
643,15.008,5832,1.443,3.96,-1.04,3.39400,1.22200,0.83483,0.02030,5823,241,1.386,0.077,4.56,0.22,-1.38,0.40,5788,314,1.427,0.203,3.46,0.72,-0.97,0.34,5895,12,1.487,0.008,3.77,0.04,-0.84,0.02,5886,35,1.482,0.020,3.76,0.09,-0.86,0.04
644,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3402,0,4.854,0.121,4.86,0.22,0.36,0.33,3597,98,5.431,0.125,4.74,0.86,0.23,0.39,3396,5,4.822,0.016,4.69,0.05,0.27,0.02,3357,6,4.700,0.036,4.66,0.00,0.20,0.00
645,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3769,0,5.217,0.121,4.99,0.22,-0.51,0.32,3686,119,5.123,0.219,4.88,0.37,-0.64,0.28,3762,11,5.201,0.014,5.11,0.14,-0.44,0.02,3750,2,5.199,0.010,5.02,0.14,-0.47,0.01
646,15.015,5393,1.147,3.86,-0.21,3.61800,0.95300,0.81508,0.02030,5395,241,1.170,0.077,4.47,0.22,-0.28,0.32,5330,270,1.147,0.215,3.45,1.93,-0.24,0.33,5402,19,1.192,0.015,3.96,0.08,-0.17,0.02,5398,30,1.190,0.019,3.91,0.10,-0.17,0.02
647,15.004,6261,6.379,4.44,-1.94,4.77100,4.76200,8.05008,0.02030,6102,108,6.282,0.226,4.57,0.22,-1.30,0.40,5837,859,6.174,0.429,3.73,2.89,-2.50,3.78,6109,19,6.298,0.014,3.45,0.12,-2.55,0.26,6087,25,6.273,0.013,4.12,0.00,-2.17,0.14
648,15.025,8681,5.251,4.43,-1.40,2.79600,4.30700,2.60375,0.02121,8625,170,5.123,0.121,4.27,0.22,-0.21,0.32,8923,2043,5.295,0.412,4.47,0.32,-2.50,2.21,8724,58,5.251,0.017,4.48,0.06,-2.22,0.31,8748,42,5.258,0.013,4.48,0.06,-2.05,0.25
649,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3390,0,0.185,0.039,5.10,0.42,-2.10,0.77,3409,20,0.215,0.086,5.03,0.15,-1.99,0.27,3403,5,0.258,0.042,5.00,0.04,-2.24,0.24,3411,3,0.244,0.024,5.01,0.03,-2.01,0.03
650,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3540,0,0.311,0.039,5.19,0.42,-1.99,0.27,3512,16,0.290,0.043,4.62,0.25,-2.06,0.46,3508,27,0.232,0.108,4.88,0.33,-2.33,0.38,3519,48,0.253,0.109,4.83,0.22,-2.16,0.06
651,15.001,3555,0.298,5.18,-1.03,11.11000,0.21900,18.43317,0.02030,3494,0,0.372,0.077,5.10,0.58,-1.17,0.40,3496,31,0.214,0.112,4.90,0.17,-1.11,0.15,3472,47,0.296,0.146,4.47,0.04,-1.34,0.05,3487,28,0.358,0.071,4.91,0.25,-1.28,0.47
652,15.006,6404,2.091,4.55,-1.16,4.70100,1.77200,1.96426,0.02030,6357,108,2.056,0.077,4.51,0.22,-1.25,0.40,6302,486,2.055,0.254,4.08,1.03,-1.18,0.72,6371,27,2.078,0.013,4.41,0.07,-1.14,0.05,6383,25,2.084,0.012,4.42,0.08,-1.12,0.04
653,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4500,244,0.585,0.039,4.84,0.27,-0.01,0.30,4631,89,0.779,0.061,5.45,0.72,0.18,0.43,4521,28,0.657,0.019,5.08,0.06,0.03,0.07,4530,17,0.657,0.024,5.08,0.07,0.06,0.09
654,15.007,6417,1.923,4.26,-0.97,4.01900,1.63900,1.34958,0.02160,6438,108,1.922,0.077,4.45,0.22,-1.28,0.40,6435,474,1.933,0.239,4.44,1.27,-0.93,0.56,6449,14,1.935,0.008,4.47,0.08,-0.91,0.04,6459,14,1.940,0.008,4.44,0.07,-0.90,0.04
655,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4097,244,0.121,0.039,4.91,0.27,-2.33,0.77,4077,78,0.086,0.174,4.71,1.42,-2.29,1.13,4100,26,0.108,0.041,4.71,0.12,-2.41,0.05,4081,27,0.080,0.047,4.68,0.02,-2.27,0.01
656,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3498,0,3.920,0.062,5.07,0.42,-1.47,0.27,3504,32,3.801,0.136,4.54,0.60,-2.18,1.14,3488,22,3.867,0.060,4.81,0.04,-2.82,0.24,3522,45,4.025,0.136,4.80,0.21,-1.83,0.77
657,15.012,5270,1.821,4.40,-0.27,5.33200,1.47600,2.28665,0.02030,5222,241,1.820,0.077,4.54,0.22,-0.47,0.32,5215,384,1.828,0.297,4.57,1.07,-0.22,0.64,5219,27,1.819,0.019,4.32,0.10,-0.27,0.03,5227,9,1.827,0.008,4.30,0.06,-0.25,0.02
658,15.009,5963,2.306,3.96,-0.88,3.49000,1.91000,1.19729,0.02030,6003,108,2.309,0.077,4.50,0.22,-1.25,0.40,5828,417,2.237,0.253,3.35,1.25,-0.89,0.51,6001,34,2.327,0.020,4.02,0.11,-0.81,0.03,6028,34,2.341,0.019,3.99,0.08,-0.79,0.03
659,15.023,8371,1.041,4.63,-1.04,2.95400,0.96500,0.60145,0.02030,8280,170,1.003,0.077,4.51,0.22,-0.94,0.32,8505,925,1.078,0.272,4.67,0.16,-0.86,1.16,8310,11,1.021,0.003,4.61,0.05,-1.24,0.29,8265,21,1.013,0.008,4.53,0.03,-0.91,0.21
660,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,3976,0,2.512,0.039,5.01,0.42,-1.74,0.27,3960,75,2.425,0.165,4.54,1.10,-1.33,0.77,3922,13,2.368,0.026,4.98,0.06,-2.24,0.05,3938,21,2.391,0.036,4.81,0.17,-1.86,0.35
661,15.011,6494,0.123,4.34,-0.37,3.83500,0.11100,0.61235,0.02130,6503,108,0.126,0.077,4.25,0.22,-0.43,0.32,6548,42,0.167,0.040,4.07,0.41,-0.29,0.18,6513,40,0.144,0.018,4.08,0.06,-0.30,0.02,6518,21,0.145,0.010,4.14,0.05,-0.29,0.02
662,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4016,244,6.260,0.122,4.91,0.27,-0.50,0.30,3949,11,6.137,0.079,4.69,0.92,-0.40,0.13,3956,14,6.135,0.023,4.53,0.08,-0.39,0.02,3976,31,6.162,0.050,4.69,0.03,-0.37,0.03
663,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4093,244,7.844,0.122,4.90,0.27,-0.51,0.30,4241,505,8.126,0.579,5.50,1.49,-0.20,0.50,4121,18,7.933,0.022,5.25,0.08,-0.02,0.02,4127,11,7.937,0.015,5.15,0.03,-0.00,0.01
664,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4486,244,1.258,0.039,4.83,0.27,-0.25,0.30,4730,81,1.539,0.043,5.50,0.82,0.17,0.45,4519,24,1.335,0.018,4.67,0.06,-0.09,0.05,4523,19,1.333,0.011,4.69,0.06,-0.07,0.07
665,15.023,8434,2.424,4.19,-1.42,2.34200,2.16000,0.78668,0.02030,8637,170,2.560,0.077,4.12,0.22,-0.60,0.32,8642,198,2.497,0.068,4.28,0.19,-0.81,2.22,8581,19,2.502,0.002,4.26,0.02,-0.45,0.12,8626,19,2.506,0.004,4.29,0.02,-0.63,0.09
666,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3775,0,2.597,0.039,5.10,0.42,-1.59,0.27,3801,49,2.614,0.139,5.19,1.80,-1.80,2.14,3755,11,2.565,0.037,4.07,0.06,-1.16,0.13,3793,12,2.640,0.012,4.76,0.18,-1.59,0.06
667,15.001,4626,1.441,4.78,-1.66,7.52700,1.14200,5.41502,0.02033,4692,257,1.484,0.077,4.75,0.22,-1.43,0.40,4702,138,1.493,0.072,5.31,1.07,-1.58,0.40,4701,13,1.507,0.007,4.80,0.17,-1.65,0.04,4701,12,1.507,0.006,4.84,0.15,-1.66,0.04
668,14.993,4285,0.533,5.14,-2.18,8.83500,0.42100,7.12197,0.02030,4220,244,0.532,0.039,4.86,0.27,-2.02,0.77,4174,158,0.392,0.266,4.59,1.17,-2.21,0.84,4158,6,0.389,0.012,4.39,0.08,-2.21,0.04,4156,32,0.370,0.050,4.69,0.04,-2.25,0.03
669,15.011,5201,1.704,4.49,0.17,5.47600,1.37400,2.33131,0.02030,5070,241,1.621,0.077,4.52,0.22,-0.05,0.32,4865,108,1.495,0.082,3.88,0.60,-0.16,0.21,5091,18,1.667,0.014,4.36,0.05,0.20,0.03,5073,40,1.654,0.033,4.32,0.10,0.17,0.03
670,15.015,6799,9.307,4.02,-0.14,2.52600,6.61600,6.68960,0.02030,5977,241,8.663,0.226,4.61,0.22,-0.85,0.32,6059,734,9.037,0.271,1.40,0.67,0.28,1.11,6282,20,9.191,0.013,2.19,0.06,0.76,0.09,6306,12,9.226,0.007,3.58,0.00,0.17,0.02
671,14.998,3738,3.799,5.01,-0.55,10.17600,2.61200,36.14099,0.02360,3847,0,3.857,0.062,5.03,0.42,-0.68,0.30,3603,65,3.631,0.177,4.45,0.33,-0.97,0.23,3880,22,3.961,0.028,5.79,0.21,-0.32,0.03,3870,16,3.933,0.021,5.19,0.01,-0.26,0.04
672,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5285,241,5.812,0.121,4.65,0.22,-1.12,0.40,5014,507,5.675,0.413,4.12,5.07,-1.42,1.24,5299,17,5.868,0.012,5.07,0.18,-1.24,0.06,5304,29,5.871,0.019,5.05,0.13,-1.24,0.05
673,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4216,244,5.912,0.062,4.84,0.27,-0.62,0.30,3968,222,5.532,0.368,4.20,1.18,-0.86,0.66,4169,19,5.805,0.024,4.96,0.19,-0.76,0.09,4173,33,5.815,0.040,4.91,0.16,-0.74,0.08
674,15.006,5549,9.006,4.73,-1.89,6.09900,6.20400,28.80050,0.02246,5267,241,8.704,0.226,4.72,0.22,-1.35,0.40,4748,33,8.461,0.120,4.29,7.37,-2.48,2.83,5355,25,8.889,0.019,5.82,0.12,-2.24,0.10,5367,11,8.895,0.008,5.15,0.05,-2.20,0.06
675,15.015,6045,0.209,4.15,-0.14,3.70600,0.18500,0.59566,0.02030,6093,108,0.217,0.077,4.23,0.22,-0.12,0.32,5868,435,0.149,0.278,3.49,0.76,-0.25,0.29,6131,27,0.291,0.013,4.15,0.15,-0.00,0.05,6152,24,0.302,0.012,4.28,0.17,0.03,0.06
676,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,3986,0,0.457,0.039,4.98,0.27,-1.86,0.27,3876,56,0.236,0.186,4.31,1.12,-2.31,1.52,3955,25,0.376,0.049,4.18,0.25,-2.06,0.23,3924,32,0.297,0.054,4.66,0.00,-2.26,0.02
677,15.013,6045,6.832,4.30,-0.31,4.15800,5.00900,6.77330,0.02030,6013,108,6.623,0.226,4.58,0.22,-0.97,0.32,5824,991,6.710,0.621,3.74,4.61,-0.75,2.75,6188,11,6.917,0.010,4.27,0.12,-0.43,0.08,6182,22,6.913,0.014,4.26,0.11,-0.44,0.09
678,15.016,7853,1.180,4.53,-2.23,3.54900,1.07500,0.83483,0.02030,7777,67,1.185,0.077,4.39,0.22,-1.11,0.40,7801,508,1.154,0.191,4.55,0.42,-2.48,1.77,7736,35,1.144,0.010,4.43,0.04,-2.00,0.52,7762,35,1.149,0.013,4.43,0.04,-2.11,0.14
679,15.004,6235,0.808,4.41,-1.95,4.77000,0.71000,1.24509,0.02030,6393,108,0.859,0.077,4.56,0.22,-1.69,0.40,6090,291,0.750,0.129,3.95,1.26,-2.17,1.00,6405,47,0.874,0.023,5.01,0.10,-2.04,0.11,6413,30,0.890,0.022,4.72,0.15,-2.08,0.09
680,15.014,5615,0.910,4.57,-0.31,5.29400,0.77200,1.62330,0.02030,5510,241,0.846,0.077,4.52,0.22,-0.58,0.32,5513,187,0.876,0.148,4.50,1.64,-0.35,0.22,5527,16,0.881,0.009,4.58,0.10,-0.39,0.02,5521,22,0.876,0.014,4.54,0.07,-0.39,0.03
681,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4258,244,8.988,0.122,4.83,0.27,-1.02,0.27,4249,21,9.014,0.108,5.50,2.22,-1.20,2.04,4260,19,8.996,0.006,5.98,0.03,-0.96,0.08,4292,31,9.068,0.040,5.18,0.01,-0.57,0.06
682,15.014,5568,0.104,4.51,-0.18,5.18500,0.09000,1.12772,0.02329,5576,241,0.093,0.077,4.51,0.22,-0.03,0.32,5379,171,0.016,0.157,4.21,1.55,-0.38,0.16,5610,18,0.171,0.013,4.66,0.11,-0.10,0.02,5599,20,0.163,0.015,4.57,0.06,-0.11,0.02
683,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,5053,241,2.803,0.077,4.75,0.22,-1.66,0.40,5091,340,2.819,0.267,5.11,3.22,-1.83,1.06,5059,15,2.793,0.014,5.06,0.12,-1.82,0.06,5044,18,2.783,0.016,4.99,0.11,-1.84,0.07
684,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5817,241,0.329,0.077,4.53,0.22,-0.71,0.32,5711,316,0.293,0.211,4.04,2.40,-0.62,0.14,5829,16,0.357,0.011,4.69,0.12,-0.61,0.02,5831,16,0.358,0.009,4.45,0.17,-0.54,0.05
685,15.013,7369,2.729,4.38,-0.91,3.35800,2.33700,1.36836,0.02030,7353,67,2.736,0.077,4.32,0.22,-0.80,0.32,7419,506,2.754,0.198,4.53,1.03,-0.81,1.15,7323,39,2.723,0.013,4.37,0.05,-0.80,0.11,7350,18,2.731,0.008,4.40,0.04,-0.84,0.07
686,15.013,5649,0.260,4.61,-0.31,5.29100,0.22500,1.26067,0.02030,5441,241,0.136,0.077,4.55,0.22,-0.48,0.32,5451,20,0.157,0.044,3.81,1.28,-0.45,0.14,5467,13,0.167,0.009,4.01,0.18,-0.46,0.03,5449,16,0.158,0.009,4.16,0.04,-0.49,0.02
687,15.019,8064,0.860,4.29,-1.70,2.89900,0.79800,0.54400,0.02121,8134,170,0.894,0.077,4.37,0.22,-1.14,0.40,8099,24,0.865,0.030,4.39,0.24,-1.32,3.26,8127,20,0.879,0.005,4.35,0.04,-2.00,0.48,8120,13,0.875,0.005,4.36,0.02,-2.10,0.14
688,15.007,6683,3.767,4.52,-1.25,4.38800,3.05900,3.07468,0.02030,6525,108,3.762,0.121,4.51,0.22,-1.23,0.40,6645,429,3.734,0.206,4.71,2.27,-1.19,1.63,6491,24,3.691,0.012,4.31,0.11,-1.23,0.09,6477,20,3.684,0.010,4.27,0.09,-1.25,0.09
689,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4434,244,7.023,0.122,4.82,0.27,-0.70,0.30,4788,1054,7.337,0.914,5.50,1.51,-0.12,1.94,4405,15,6.943,0.019,4.18,0.10,-0.79,0.08,4399,11,6.929,0.015,4.67,0.01,-0.85,0.07
690,15.001,4615,0.929,4.80,-1.78,7.60600,0.74600,4.67951,0.02069,4611,257,0.926,0.077,4.80,0.22,-1.57,0.40,4677,257,0.974,0.258,5.50,1.54,-1.72,0.51,4612,30,0.922,0.027,4.80,0.20,-1.78,0.05,4627,17,0.939,0.017,4.84,0.12,-1.76,0.04
691,15.007,4997,1.398,4.96,-1.55,7.19900,1.13600,4.63020,0.02333,5098,241,1.488,0.077,4.78,0.22,-1.48,0.40,5132,164,1.503,0.086,5.50,2.08,-1.32,0.53,5096,37,1.485,0.021,5.05,0.21,-1.36,0.10,5090,29,1.483,0.019,5.12,0.06,-1.34,0.06
692,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,6032,108,7.734,0.226,4.61,0.22,-1.19,0.40,6641,559,8.160,0.367,5.28,3.70,-0.88,3.03,6164,31,7.927,0.019,4.27,0.14,-1.92,0.28,6157,23,7.926,0.013,4.27,0.10,-1.85,0.24
693,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,5037,241,2.787,0.077,4.75,0.22,-1.48,0.40,4919,396,2.686,0.330,4.50,3.82,-2.05,1.28,5059,18,2.789,0.016,5.35,0.18,-1.82,0.07,5033,13,2.772,0.017,5.11,0.07,-1.85,0.09
694,15.017,7859,2.711,4.26,-2.13,2.99500,2.35500,1.16574,0.02040,7875,67,2.752,0.077,4.17,0.22,-0.83,0.32,7593,541,2.625,0.218,4.04,0.88,-1.36,2.20,7874,13,2.736,0.005,4.25,0.03,-1.12,0.11,7859,29,2.729,0.009,4.23,0.03,-1.35,0.32
695,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4121,244,6.109,0.122,4.90,0.27,-1.08,0.27,4075,207,5.906,0.328,5.23,1.73,-0.93,1.04,4059,34,5.889,0.042,5.35,0.16,-1.39,0.17,4003,35,5.825,0.050,5.01,0.15,-1.34,0.12
696,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3659,0,1.125,0.039,5.11,0.42,-1.97,0.27,3651,2,1.270,0.076,5.50,0.84,-2.50,0.91,3797,36,1.519,0.052,6.00,0.00,-1.21,0.12,3783,35,1.482,0.066,5.73,0.00,-1.07,0.06
697,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4979,257,9.049,0.226,4.74,0.22,-1.13,0.40,4619,491,8.899,0.474,5.08,3.80,-1.95,1.63,5079,18,9.286,0.016,5.96,0.03,-1.68,0.10,5086,25,9.277,0.021,5.17,0.02,-1.86,0.10
698,14.980,3885,7.720,5.21,-1.84,10.82100,5.02100,148.73049,0.02030,4136,244,8.079,0.122,4.90,0.27,-1.03,0.27,4150,11,8.039,0.072,5.50,1.43,-0.79,0.90,4097,35,7.978,0.049,5.58,0.22,-0.99,0.06,4096,21,7.978,0.030,5.18,0.02,-0.78,0.07
699,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3947,0,3.370,0.062,5.01,0.42,-0.90,0.30,3779,110,3.150,0.225,4.49,0.51,-0.87,0.37,3969,29,3.407,0.029,4.96,0.19,-0.49,0.04,3951,4,3.379,0.007,4.91,0.13,-0.51,0.02
700,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3527,0,4.983,0.121,5.09,0.58,-0.09,0.32,3495,59,5.011,0.160,5.07,0.41,-0.43,0.16,3575,28,5.115,0.033,5.48,0.17,-0.23,0.06,3561,14,5.085,0.013,5.18,0.01,-0.26,0.01
701,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5238,241,0.468,0.077,4.72,0.22,-0.71,0.32,5183,172,0.434,0.162,4.56,1.43,-0.78,0.35,5261,14,0.505,0.009,4.78,0.14,-0.63,0.03,5244,20,0.492,0.014,4.80,0.10,-0.66,0.03
702,15.019,9417,1.671,4.10,-1.98,1.56800,1.56200,0.41899,0.02043,9445,357,1.732,0.077,4.23,0.22,-0.89,0.32,9461,541,1.677,0.142,4.09,0.29,-0.88,5.36,9428,29,1.677,0.009,4.10,0.02,-1.16,0.39,9395,28,1.673,0.009,4.10,0.02,-1.04,0.40
703,15.005,5640,2.738,4.62,-2.21,5.79200,2.20600,3.96826,0.02030,5619,241,2.761,0.077,4.67,0.22,-1.75,0.40,5321,481,2.546,0.308,3.72,4.09,-2.50,1.90,5595,45,2.710,0.025,4.41,0.19,-2.45,0.05,5591,39,2.712,0.027,4.45,0.24,-2.26,0.02
704,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3658,0,8.211,0.226,4.94,0.22,-0.05,0.32,3497,88,8.101,0.163,5.22,0.77,0.11,0.35,3675,43,8.263,0.106,5.80,0.09,0.54,0.01,3606,22,8.059,0.061,4.69,0.03,0.20,0.00
705,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3392,0,5.139,0.062,5.18,0.42,-1.86,0.27,3411,32,5.099,0.151,4.97,0.34,-1.95,0.48,3403,5,5.149,0.018,5.10,0.05,-2.29,0.13,3426,11,5.284,0.065,5.14,0.03,-2.28,0.00
706,15.014,5442,9.926,4.50,0.03,5.22100,6.68600,23.91112,0.02030,4980,257,9.435,0.226,4.67,0.22,-0.61,0.32,4111,225,8.749,0.270,0.97,1.70,-2.38,0.98,5173,16,9.844,0.011,4.89,0.12,0.10,0.05,5174,16,9.841,0.011,4.61,0.04,0.05,0.04
707,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5277,241,7.489,0.226,4.66,0.22,-0.90,0.32,5760,990,7.939,0.643,5.14,7.39,-0.06,1.41,5374,18,7.699,0.018,5.05,0.23,-0.63,0.09,5382,19,7.705,0.015,5.00,0.13,-0.60,0.07
708,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4003,244,7.849,0.122,4.90,0.27,-1.09,0.27,4048,17,7.774,0.089,4.48,1.98,-0.68,0.32,3927,10,7.633,0.021,4.73,0.19,-1.27,0.11,3923,9,7.628,0.018,4.77,0.10,-1.30,0.07
709,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4080,244,7.517,0.122,4.92,0.27,-0.84,0.30,4072,284,7.480,0.400,4.85,1.54,-0.61,0.82,4056,27,7.445,0.034,4.73,0.20,-0.54,0.06,4035,12,7.428,0.016,4.71,0.06,-0.60,0.04
710,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5180,241,7.460,0.226,4.70,0.22,-0.95,0.32,5346,730,7.686,0.519,4.86,4.41,-0.60,1.78,5250,16,7.603,0.015,4.50,0.28,-0.74,0.08,5230,23,7.590,0.020,4.75,0.17,-0.77,0.09
711,15.019,8080,7.465,4.38,-1.80,3.02200,5.69200,5.48530,0.02030,7216,67,6.817,0.226,4.47,0.22,-0.43,0.32,8174,1359,7.481,0.355,4.45,0.63,-2.50,1.26,7528,20,7.301,0.007,3.77,0.02,-0.94,0.12,7564,14,7.315,0.007,3.81,0.02,-0.89,0.13
712,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4101,244,0.519,0.039,5.01,0.42,-2.09,0.77,4066,121,0.527,0.229,5.06,2.18,-1.97,1.75,4178,10,0.663,0.018,5.41,0.08,-1.73,0.05,4152,19,0.643,0.027,5.17,0.03,-1.89,0.16
713,15.009,5780,0.050,4.79,-1.07,5.79000,0.04400,1.46218,0.02217,5741,241,0.063,0.077,4.64,0.22,-1.04,0.40,5789,334,0.061,0.213,4.70,2.21,-1.03,0.17,5718,29,0.020,0.016,4.41,0.13,-1.08,0.04,5716,20,0.021,0.012,4.47,0.19,-1.09,0.02
714,15.004,6241,6.944,4.41,-1.92,4.77000,5.11100,9.44931,0.02030,6276,108,6.866,0.226,4.56,0.22,-1.20,0.40,6052,74,6.850,0.145,4.20,2.96,-2.50,11.07,6353,13,6.995,0.008,4.42,0.12,-2.26,0.17,6373,25,7.006,0.012,4.45,0.11,-2.10,0.15
715,15.005,5620,5.968,4.85,-2.03,6.34500,4.40100,14.06695,0.02030,5725,241,5.984,0.121,4.67,0.22,-1.37,0.40,5466,650,5.811,0.386,4.43,4.44,-1.83,2.28,5756,9,6.042,0.009,4.02,0.14,-2.15,0.14,5741,15,6.033,0.009,4.19,0.07,-2.07,0.14
716,14.991,4513,2.154,4.87,-0.88,7.87600,1.65700,8.09841,0.02030,4629,244,2.207,0.039,4.79,0.27,-0.78,0.30,4534,534,2.174,0.549,4.60,1.43,-0.79,0.78,4681,12,2.315,0.014,5.53,0.09,-0.77,0.04,4706,22,2.358,0.022,5.16,0.04,-0.58,0.04
717,14.983,3815,1.619,5.46,-1.43,10.95700,1.18500,27.02713,0.02146,3851,0,1.565,0.039,5.16,0.42,-1.56,0.27,3849,4,1.692,0.094,5.50,1.48,-1.20,0.88,3935,19,1.793,0.029,5.96,0.03,-1.05,0.14,3904,20,1.743,0.028,5.72,0.01,-1.06,0.12
718,15.022,8337,1.467,3.94,-1.17,1.53300,1.34800,0.37308,0.02486,8487,170,1.487,0.077,4.19,0.22,-0.69,0.32,8501,30,1.508,0.052,4.25,0.50,-1.62,5.42,8540,21,1.547,0.009,4.15,0.03,-0.66,0.16,8523,23,1.545,0.011,4.12,0.05,-0.52,0.16
719,15.001,4626,1.441,4.78,-1.66,7.52700,1.14200,5.41502,0.02033,4641,257,1.475,0.077,4.79,0.22,-1.38,0.40,4719,189,1.509,0.082,5.45,1.85,-1.65,0.56,4622,51,1.436,0.052,4.92,0.26,-1.60,0.06,4621,31,1.436,0.041,4.96,0.18,-1.58,0.06
720,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4479,244,0.055,0.039,4.93,0.27,-0.29,0.30,4522,175,0.120,0.199,5.14,0.57,-0.13,0.36,4499,29,0.099,0.032,5.15,0.06,-0.18,0.05,4499,17,0.101,0.018,5.15,0.03,-0.18,0.03
721,15.000,4819,0.414,4.75,-0.73,6.89700,0.34300,2.80543,0.02042,4794,257,0.388,0.077,4.76,0.22,-0.67,0.32,4849,18,0.435,0.066,5.07,1.53,-0.77,0.33,4811,16,0.405,0.017,4.75,0.06,-0.76,0.04,4825,15,0.418,0.014,4.82,0.10,-0.75,0.02
722,15.005,6280,4.153,4.61,-1.68,5.06000,3.29000,4.66659,0.02222,6168,108,4.145,0.121,4.53,0.22,-1.36,0.40,6267,782,4.176,0.375,4.16,2.90,-1.31,1.95,6137,17,4.083,0.012,4.39,0.16,-1.84,0.18,6154,14,4.089,0.010,4.39,0.14,-1.87,0.15
723,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4752,244,6.148,0.122,4.69,0.27,-0.07,0.30,4431,958,5.887,1.021,3.67,1.11,-0.16,1.02,4799,21,6.260,0.019,4.24,0.05,-0.03,0.03,4815,20,6.273,0.018,4.24,0.05,-0.02,0.02
724,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3583,0,3.131,0.062,5.11,0.42,-1.72,0.27,3589,45,3.216,0.131,5.50,0.68,-2.03,1.12,3605,21,3.201,0.045,5.36,0.05,-1.50,0.20,3601,18,3.175,0.053,5.34,0.03,-1.46,0.14
725,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3994,0,4.358,0.121,4.94,0.22,-0.00,0.32,3550,2,4.043,0.100,4.15,0.36,-0.78,0.07,4072,34,4.592,0.108,5.36,0.41,0.35,0.08,4042,7,4.481,0.017,4.88,0.07,0.20,0.00
726,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4283,244,0.794,0.039,4.83,0.27,-2.03,0.77,4205,146,0.656,0.228,3.87,0.77,-2.19,0.43,4262,14,0.711,0.013,4.32,0.16,-2.14,0.05,4228,24,0.636,0.035,4.66,0.00,-2.25,0.04
727,14.994,3416,0.423,5.10,-2.01,10.99400,0.30700,18.24736,0.02030,3439,0,0.401,0.039,5.09,0.42,-1.94,0.27,3396,23,0.363,0.102,5.03,0.18,-2.09,0.35,3422,42,0.354,0.088,5.24,0.23,-1.85,0.11,3435,51,0.392,0.156,5.24,0.18,-1.74,0.14
728,15.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.84606,0.02120,6976,108,0.739,0.077,4.48,0.22,-1.32,0.40,7141,534,0.825,0.218,4.81,0.46,-0.74,0.53,7004,34,0.770,0.014,4.63,0.07,-0.77,0.05,6990,38,0.767,0.014,4.52,0.16,-0.79,0.05
729,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3251,0,0.151,0.039,5.17,0.42,-2.67,0.77,3290,16,0.317,0.034,4.99,0.16,-1.95,0.24,3301,6,0.305,0.007,5.04,0.04,-1.85,0.08,3299,6,0.302,0.003,5.04,0.03,-1.86,0.07
730,15.005,6176,1.303,4.63,-1.50,5.13300,1.12300,1.77910,0.02291,6070,108,1.230,0.077,4.59,0.22,-1.58,0.40,6147,47,1.317,0.040,4.08,1.10,-1.33,0.79,6094,32,1.275,0.024,4.26,0.20,-1.41,0.07,6074,18,1.266,0.010,4.18,0.06,-1.41,0.04
731,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,3986,0,1.377,0.039,5.02,0.42,-0.98,0.30,4061,48,1.502,0.067,5.50,1.06,-0.34,0.21,4036,9,1.507,0.011,5.15,0.10,-0.38,0.01,4026,19,1.494,0.027,5.09,0.06,-0.38,0.04
732,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,4017,244,3.260,0.062,5.01,0.42,-0.97,0.30,3973,164,3.156,0.291,4.55,1.01,-0.88,0.58,3979,13,3.172,0.024,4.51,0.07,-0.86,0.04,4001,14,3.204,0.025,4.69,0.03,-0.83,0.04
733,15.013,5781,6.592,4.51,-0.39,5.04000,4.82000,9.31966,0.02337,5951,241,6.483,0.226,4.57,0.22,-0.82,0.32,5895,1234,6.648,0.748,3.87,4.58,-0.38,2.44,6098,29,6.762,0.020,4.42,0.25,-0.34,0.12,6093,20,6.756,0.016,4.36,0.14,-0.40,0.14
734,14.981,3902,1.448,5.31,-1.52,10.93100,1.07500,25.40973,0.02030,3820,0,1.357,0.039,5.09,0.42,-1.66,0.27,3790,46,1.291,0.145,4.89,1.11,-1.72,1.45,3826,23,1.359,0.048,4.76,0.23,-1.38,0.38,3810,22,1.347,0.040,4.73,0.08,-1.48,0.22
735,15.007,6642,2.085,4.56,-1.14,4.42000,1.78100,1.73301,0.02130,6548,108,2.033,0.077,4.57,0.22,-1.32,0.40,6637,374,2.066,0.183,4.68,1.20,-1.19,0.86,6572,18,2.052,0.010,4.55,0.10,-1.18,0.06,6571,23,2.051,0.011,4.53,0.08,-1.18,0.06
736,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3837,0,1.662,0.039,5.10,0.42,-0.80,0.30,3668,35,1.498,0.049,5.06,0.25,-0.72,0.15,3910,28,1.858,0.045,5.99,0.01,-0.31,0.04,3909,21,1.854,0.035,5.32,0.23,-0.29,0.12
737,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5151,241,3.712,0.121,4.76,0.22,-1.65,0.40,5151,33,3.661,0.090,5.50,3.50,-2.50,1.87,5144,42,3.679,0.029,5.05,0.43,-2.42,0.06,5160,13,3.701,0.009,4.90,0.15,-2.24,0.04
738,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,3948,0,6.237,0.122,4.93,0.27,-0.57,0.30,4006,279,6.233,0.409,4.75,0.82,-0.35,0.27,3870,14,6.034,0.022,4.47,0.12,-0.52,0.02,3883,23,6.055,0.037,4.67,0.01,-0.51,0.03
739,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5722,241,3.008,0.121,4.66,0.22,-1.68,0.40,5876,552,3.046,0.302,4.68,3.66,-1.70,1.41,5681,24,2.938,0.021,4.06,0.20,-2.02,0.15,5697,37,2.946,0.025,4.21,0.08,-1.99,0.12
740,14.980,3885,7.720,5.21,-1.84,10.82100,5.02100,148.73049,0.02030,4079,244,8.068,0.122,4.88,0.27,-0.99,0.30,4119,228,8.026,0.333,5.35,2.53,-1.22,1.75,3997,35,7.859,0.054,4.88,0.39,-1.01,0.12,3987,13,7.840,0.022,4.94,0.13,-1.11,0.06
741,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3862,0,0.174,0.077,5.06,0.58,-0.33,0.32,3881,128,0.194,0.241,5.38,0.58,-0.06,0.12,3875,20,0.192,0.029,5.32,0.10,-0.09,0.04,3879,26,0.203,0.037,5.17,0.03,-0.09,0.05
742,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4579,244,0.094,0.039,4.93,0.27,-0.14,0.30,5037,293,0.657,0.226,5.50,0.51,0.36,0.39,4649,17,0.268,0.019,5.46,0.18,-0.03,0.02,4664,27,0.264,0.049,5.18,0.00,0.13,0.03
743,15.018,6235,1.174,4.45,0.21,4.04100,1.01100,1.01578,0.02424,6293,108,1.140,0.077,4.21,0.22,0.27,0.33,6212,616,1.204,0.324,3.51,1.24,0.10,0.38,6347,20,1.255,0.010,4.02,0.08,0.27,0.02,6371,15,1.271,0.008,4.18,0.05,0.20,0.00
744,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4592,244,4.959,0.062,4.79,0.27,-1.43,0.27,4650,30,4.938,0.114,5.50,1.52,-1.97,1.18,4519,14,4.806,0.018,5.29,0.09,-2.22,0.07,4515,26,4.807,0.029,5.13,0.06,-2.21,0.05
745,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,3948,0,1.341,0.039,5.05,0.42,-0.90,0.30,3977,159,1.431,0.267,4.99,0.61,-0.47,0.23,3983,20,1.432,0.031,4.97,0.05,-0.44,0.03,3963,12,1.402,0.017,4.91,0.10,-0.46,0.01
746,15.007,6750,6.582,4.40,-1.26,4.06200,4.96200,6.35916,0.02193,6517,108,6.386,0.226,4.50,0.22,-0.97,0.32,6086,1108,6.304,0.479,3.34,2.98,-1.72,3.87,6593,16,6.519,0.010,4.30,0.08,-1.87,0.26,6574,30,6.514,0.013,4.28,0.10,-1.76,0.31
747,15.007,3655,4.292,5.46,-0.55,11.43200,2.88700,72.84504,0.02030,3710,0,4.244,0.121,5.06,0.58,-0.69,0.32,3529,45,4.223,0.146,4.88,0.25,-0.90,0.13,3766,18,4.414,0.021,5.96,0.05,-0.34,0.04,3757,9,4.366,0.012,5.19,0.00,-0.28,0.02
748,15.016,5306,1.802,4.12,0.19,4.14900,1.45600,1.31160,0.02030,5153,241,1.700,0.077,4.38,0.22,-0.05,0.32,5018,417,1.627,0.334,3.53,1.17,0.01,0.60,5202,16,1.768,0.012,4.00,0.06,0.20,0.02,5186,15,1.756,0.012,3.98,0.06,0.17,0.02
749,15.006,6604,4.017,4.16,-1.39,3.63800,3.23300,2.36048,0.02030,6483,108,3.978,0.121,4.50,0.22,-1.25,0.40,6483,663,3.962,0.299,4.03,2.32,-1.45,2.28,6465,19,3.950,0.010,3.96,0.08,-1.53,0.12,6472,22,3.956,0.010,3.94,0.11,-1.48,0.11
750,14.988,4680,5.014,4.84,-0.02,7.12400,3.59400,13.99587,0.02030,4571,244,4.937,0.062,4.79,0.27,-0.35,0.30,4504,540,4.930,0.536,4.59,0.95,-0.19,0.82,4598,33,5.024,0.032,4.89,0.08,0.00,0.05,4621,25,5.045,0.024,4.89,0.09,0.03,0.04
751,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4862,244,6.248,0.122,4.65,0.27,-0.01,0.30,4289,556,5.717,0.688,3.03,1.41,-0.33,0.86,4913,11,6.358,0.010,4.38,0.05,0.02,0.02,4931,26,6.365,0.033,4.58,0.34,-0.10,0.22
752,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3909,0,3.362,0.062,4.98,0.27,-0.85,0.30,3885,155,3.310,0.267,4.87,0.63,-0.70,0.42,3902,25,3.325,0.042,4.72,0.06,-0.61,0.04,3921,28,3.353,0.041,4.75,0.06,-0.57,0.05
753,15.009,5285,1.058,4.90,-1.40,6.62200,0.88200,3.15500,0.02030,5273,241,1.038,0.077,4.73,0.22,-1.40,0.40,5286,250,1.079,0.170,4.74,3.51,-1.29,0.68,5309,11,1.078,0.010,5.11,0.18,-1.38,0.05,5281,22,1.059,0.017,4.85,0.19,-1.36,0.04
754,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4562,244,9.022,0.122,4.79,0.27,-1.03,0.27,4050,7,8.550,0.147,4.63,3.83,-2.34,3.05,4645,30,9.202,0.027,5.97,0.03,-1.53,0.16,4636,22,9.157,0.020,5.17,0.02,-2.20,0.07
755,15.011,5377,0.404,4.72,-0.83,6.11400,0.34500,1.94805,0.02030,5414,241,0.379,0.077,4.68,0.22,-0.87,0.32,5283,104,0.330,0.075,5.05,2.09,-1.05,0.43,5461,12,0.453,0.010,5.02,0.16,-0.77,0.03,5482,28,0.473,0.016,5.06,0.08,-0.75,0.05
756,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3973,0,1.599,0.039,5.06,0.42,-1.06,0.27,3449,1,0.823,0.073,2.98,0.32,-1.46,0.06,3997,26,1.703,0.042,5.21,0.10,-0.48,0.03,4014,13,1.731,0.021,5.16,0.03,-0.45,0.02
757,15.007,6635,2.474,3.98,-1.32,3.12000,2.09000,1.09850,0.02126,6516,108,2.464,0.077,4.45,0.22,-1.30,0.40,6775,219,2.533,0.072,4.14,1.33,-1.20,1.12,6489,34,2.414,0.015,3.63,0.08,-1.13,0.05,6509,34,2.422,0.016,3.68,0.06,-1.11,0.06
758,15.005,6668,8.243,4.55,-2.02,4.58400,5.95800,12.80560,0.02030,6102,108,7.862,0.226,4.60,0.22,-1.25,0.40,6571,1132,8.187,0.599,4.53,2.79,-2.50,12.26,6190,16,8.034,0.011,3.94,0.11,-2.19,0.24,6185,17,8.035,0.012,4.17,0.05,-1.93,0.22
759,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3689,0,0.900,0.077,5.01,0.58,-0.23,0.32,3699,112,0.863,0.222,5.33,0.46,-0.33,0.22,3641,8,0.788,0.014,4.98,0.11,-0.45,0.01,3652,3,0.789,0.010,5.15,0.03,-0.44,0.02
760,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4463,244,6.537,0.122,4.77,0.27,-0.42,0.30,4282,354,6.325,0.454,4.05,1.10,-0.61,0.79,4442,21,6.497,0.017,4.67,0.17,-0.71,0.21,4468,21,6.520,0.019,4.50,0.15,-0.46,0.21
761,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4117,244,1.300,0.039,4.96,0.27,-1.91,0.27,4072,99,1.247,0.187,4.44,0.90,-1.75,0.64,4093,36,1.254,0.043,4.72,0.22,-1.92,0.08,4109,19,1.274,0.028,4.90,0.14,-2.09,0.08
762,15.007,6636,4.105,4.37,-1.11,4.05300,3.29700,2.94171,0.02030,6578,108,4.128,0.121,4.48,0.22,-1.08,0.40,6749,35,4.154,0.077,4.58,1.63,-0.94,1.37,6540,36,4.066,0.016,4.17,0.07,-1.17,0.09,6526,22,4.059,0.011,4.23,0.08,-1.14,0.08
763,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3332,0,5.099,0.062,5.17,0.42,-1.96,0.27,3277,53,4.879,0.206,4.48,0.27,-2.50,0.45,3295,5,4.953,0.047,4.42,0.02,-2.50,0.08,3337,6,5.127,0.038,4.66,0.00,-2.27,0.00
764,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4132,244,8.608,0.122,4.87,0.27,-0.92,0.30,3976,196,8.412,0.321,5.10,2.34,-0.94,1.45,4135,14,8.592,0.019,5.82,0.09,-0.74,0.06,4117,13,8.565,0.019,5.18,0.01,-0.52,0.02
765,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4125,244,2.562,0.039,4.94,0.27,-1.85,0.27,4113,136,2.395,0.229,4.79,1.46,-2.19,1.56,4044,14,2.331,0.017,4.23,0.09,-2.26,0.15,3995,54,2.231,0.078,4.66,0.00,-2.25,0.05
766,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3660,0,1.434,0.077,5.02,0.58,-0.56,0.32,3621,37,1.474,0.044,5.50,0.32,-0.54,0.14,3695,15,1.541,0.024,5.99,0.01,-0.37,0.04,3679,14,1.510,0.009,5.31,0.22,-0.39,0.07
767,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4660,244,5.486,0.062,4.79,0.27,-0.97,0.30,4254,282,5.076,0.372,4.04,1.64,-1.54,1.14,4664,12,5.482,0.012,5.54,0.11,-1.21,0.05,4692,24,5.533,0.025,5.18,0.01,-1.05,0.06
768,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3646,0,7.438,0.226,4.86,0.22,0.11,0.33,3501,119,7.463,0.218,4.30,0.79,-0.22,0.34,3694,14,7.579,0.015,5.64,0.07,0.54,0.04,3599,6,7.313,0.033,4.67,0.02,0.20,0.00
769,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3858,0,3.310,0.062,5.04,0.42,-1.06,0.27,3863,149,3.251,0.263,4.74,0.63,-0.69,0.40,3836,9,3.254,0.015,4.39,0.04,-0.72,0.02,3820,30,3.219,0.045,4.67,0.03,-0.80,0.08
770,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5742,241,2.993,0.077,4.64,0.22,-1.56,0.40,5917,505,3.077,0.271,4.84,3.87,-1.82,1.56,5741,12,2.971,0.011,4.23,0.21,-1.98,0.11,5702,43,2.944,0.027,4.19,0.06,-2.09,0.11
771,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4120,244,0.150,0.039,5.01,0.42,-2.14,0.77,4191,109,0.332,0.101,5.48,1.84,-1.63,0.70,4166,15,0.295,0.017,5.42,0.14,-1.72,0.14,4205,24,0.362,0.038,5.18,0.01,-1.51,0.05
772,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3607,0,8.181,0.226,4.93,0.22,-0.01,0.32,3572,126,8.138,0.157,5.42,1.03,0.30,0.50,3609,9,8.170,0.012,5.64,0.06,0.42,0.04,3597,32,8.160,0.109,4.88,0.10,0.20,0.00
773,15.016,5691,2.070,3.97,-0.11,3.52100,1.69500,1.09648,0.02530,5596,241,2.031,0.077,4.44,0.22,-0.50,0.32,5895,505,2.227,0.313,4.77,2.73,0.13,0.35,5613,26,2.068,0.018,4.01,0.25,-0.09,0.03,5615,28,2.067,0.017,3.91,0.18,-0.09,0.03
774,15.006,6149,0.043,4.68,-1.24,5.21700,0.03900,1.12202,0.02030,6148,108,0.069,0.077,4.71,0.22,-1.33,0.40,6149,26,0.049,0.028,4.71,1.15,-1.20,0.21,6142,6,0.043,0.004,4.65,0.12,-1.21,0.02,6149,6,0.047,0.003,4.63,0.12,-1.31,0.19
775,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5370,241,7.243,0.226,4.66,0.22,-1.01,0.40,5504,700,7.458,0.474,5.19,6.48,-0.73,1.67,5442,25,7.380,0.019,3.63,0.43,-0.93,0.12,5454,12,7.394,0.012,4.31,0.18,-0.89,0.11
776,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3988,0,1.398,0.039,5.05,0.42,-0.97,0.30,3850,5,1.361,0.097,4.54,0.66,-0.67,0.12,4047,22,1.586,0.024,5.69,0.08,-0.44,0.05,4077,21,1.627,0.032,5.19,0.00,-0.29,0.02
777,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4152,244,5.974,0.062,4.91,0.27,-0.98,0.30,4110,262,5.826,0.387,4.98,1.38,-0.81,0.78,4091,18,5.796,0.028,4.87,0.08,-0.82,0.05,4082,24,5.782,0.036,4.86,0.08,-0.84,0.07
778,15.005,6701,0.450,4.37,-2.23,4.20800,0.40700,0.83560,0.02030,6724,108,0.480,0.077,4.58,0.22,-1.86,0.40,6704,367,0.443,0.190,4.67,0.85,-1.61,1.04,6703,39,0.446,0.018,4.50,0.11,-2.17,0.19,6721,49,0.453,0.019,4.51,0.04,-2.16,0.10
779,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5553,241,0.201,0.077,4.49,0.22,0.15,0.33,5450,10,0.206,0.039,4.57,0.92,0.10,0.11,5612,16,0.298,0.004,4.74,0.14,0.22,0.04,5593,15,0.292,0.009,4.63,0.03,0.19,0.02
780,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5202,241,2.346,0.077,4.53,0.22,-0.25,0.32,5050,35,2.245,0.036,4.10,1.83,-0.21,0.25,5215,12,2.368,0.010,4.36,0.06,-0.09,0.02,5218,25,2.369,0.018,4.37,0.06,-0.08,0.03
781,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3811,0,0.580,0.039,5.12,0.42,-2.16,0.77,3799,41,0.601,0.133,4.73,1.07,-1.88,1.53,3871,31,0.721,0.060,4.54,0.25,-1.50,0.29,3829,29,0.651,0.059,4.81,0.14,-1.88,0.17
782,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4111,244,5.975,0.062,4.93,0.27,-1.28,0.27,4073,177,5.751,0.291,5.03,1.85,-1.24,1.39,4007,14,5.677,0.022,5.10,0.23,-1.69,0.19,4001,20,5.671,0.033,4.93,0.15,-1.53,0.09
783,15.005,6176,1.303,4.63,-1.50,5.13300,1.12300,1.77910,0.02291,6215,108,1.297,0.077,4.60,0.22,-1.41,0.40,6160,471,1.317,0.267,4.00,0.92,-1.36,0.77,6254,16,1.360,0.009,4.29,0.05,-1.30,0.04,6243,23,1.354,0.012,4.28,0.06,-1.30,0.04
784,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5405,241,1.978,0.077,4.79,0.22,-1.76,0.40,5114,456,1.833,0.305,4.26,4.31,-2.50,1.25,5473,25,2.097,0.021,5.90,0.07,-1.85,0.06,5496,15,2.131,0.013,5.17,0.02,-1.64,0.05
785,15.011,5494,0.336,4.58,-0.97,5.71900,0.29000,1.58343,0.02030,5495,241,0.319,0.077,4.66,0.22,-0.93,0.32,5450,24,0.304,0.028,4.35,2.77,-1.05,0.59,5503,27,0.332,0.020,4.98,0.16,-1.07,0.03,5514,37,0.343,0.025,4.79,0.27,-1.01,0.06
786,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3941,0,1.559,0.039,5.05,0.42,-0.99,0.30,3374,13,0.759,0.027,3.33,0.24,-1.67,0.13,3986,21,1.683,0.031,5.18,0.10,-0.47,0.03,3957,6,1.639,0.010,5.09,0.06,-0.51,0.01
787,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4634,244,9.111,0.122,4.79,0.27,-1.11,0.27,4279,506,8.829,0.641,5.41,3.53,-1.81,2.37,4683,16,9.241,0.021,5.96,0.03,-1.60,0.14,4684,26,9.211,0.025,5.17,0.02,-2.16,0.09
788,15.019,7350,0.409,4.49,0.24,2.68700,0.37700,0.40644,0.02030,7469,67,0.424,0.077,3.96,0.57,-0.22,0.32,7301,40,0.390,0.060,3.87,0.31,0.18,0.32,7507,32,0.509,0.013,3.77,0.05,0.27,0.03,7561,18,0.531,0.007,3.81,0.03,0.19,0.01
789,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4505,244,1.529,0.039,4.79,0.27,-0.69,0.30,4539,101,1.510,0.064,4.55,1.32,-0.77,0.49,4493,11,1.494,0.007,4.06,0.08,-0.57,0.03,4476,11,1.459,0.014,4.67,0.01,-0.81,0.02
790,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4162,244,8.989,0.122,4.85,0.27,-1.16,0.27,3858,111,8.479,0.269,4.80,2.24,-2.50,2.29,4105,20,8.845,0.036,5.95,0.04,-1.66,0.20,4129,28,8.893,0.038,5.18,0.01,-0.91,0.09
791,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3858,0,3.302,0.062,5.02,0.42,-0.93,0.30,3778,119,3.133,0.234,4.45,0.49,-0.79,0.33,3832,14,3.238,0.025,4.36,0.04,-0.70,0.03,3846,11,3.247,0.012,4.68,0.03,-0.70,0.03
792,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,4107,244,1.444,0.039,5.01,0.42,-0.96,0.30,3854,122,1.267,0.237,4.38,0.49,-0.69,0.29,4176,17,1.670,0.024,5.88,0.05,-0.26,0.03,4235,17,1.768,0.019,5.19,0.00,-0.09,0.02
793,15.014,4825,0.632,2.51,-0.67,0.90800,0.51900,0.19169,0.02044,5086,241,0.941,0.077,4.45,0.22,-0.20,0.32,4872,284,0.685,0.282,2.63,1.91,-0.62,0.48,5035,31,0.808,0.024,2.89,0.17,-0.37,0.05,5005,33,0.781,0.033,2.74,0.13,-0.41,0.04
794,15.007,6874,0.323,4.52,-1.52,4.27400,0.29500,0.81733,0.02030,6721,108,0.289,0.077,4.59,0.22,-1.54,0.40,6749,36,0.283,0.029,4.30,0.45,-1.29,0.82,6696,46,0.258,0.020,4.25,0.06,-1.30,0.06,6670,17,0.246,0.008,4.20,0.05,-1.33,0.05
795,15.017,5835,1.596,4.10,-0.07,3.74000,1.33400,1.02660,0.02030,5846,241,1.604,0.077,4.37,0.22,-0.16,0.32,5605,121,1.502,0.080,3.36,1.76,-0.23,0.39,5890,5,1.682,0.003,4.28,0.13,0.14,0.01,5905,15,1.692,0.010,4.27,0.10,0.16,0.02
796,15.005,5640,2.738,4.62,-2.21,5.79200,2.20600,3.96826,0.02030,5667,241,2.799,0.077,4.67,0.22,-1.71,0.40,5259,235,2.534,0.051,3.17,3.35,-2.45,1.43,5637,43,2.734,0.023,4.53,0.26,-2.42,0.06,5645,17,2.745,0.012,4.44,0.17,-2.25,0.03
797,15.008,5812,5.508,4.66,-1.21,5.54300,4.14100,8.61390,0.02030,6022,108,5.526,0.121,4.58,0.22,-1.19,0.40,5996,627,5.596,0.326,4.69,4.13,-1.15,1.87,6106,40,5.640,0.021,4.82,0.22,-1.24,0.09,6055,5,5.624,0.006,4.48,0.11,-1.15,0.09
798,14.980,3885,7.720,5.21,-1.84,10.82100,5.02100,148.73049,0.02030,4041,244,8.041,0.122,4.91,0.27,-1.15,0.27,4088,225,7.951,0.331,5.50,2.40,-1.05,1.47,3969,22,7.818,0.028,5.19,0.30,-1.41,0.33,3959,9,7.799,0.013,4.83,0.12,-1.14,0.10
799,15.006,5870,2.854,4.51,-1.49,5.27800,2.31400,3.29155,0.02030,5763,241,2.788,0.077,4.63,0.22,-1.67,0.40,5951,54,2.868,0.094,5.35,5.27,-1.80,1.88,5761,18,2.778,0.013,4.56,0.17,-1.82,0.09,5750,16,2.767,0.014,4.71,0.19,-1.88,0.10
800,15.026,3530,6.790,5.49,-0.33,11.56300,4.25500,144.01244,0.02030,3630,0,6.873,0.226,5.11,0.58,-0.39,0.32,3495,80,6.715,0.183,5.50,0.69,-0.24,0.28,3597,11,6.790,0.014,5.99,0.00,-0.01,0.03,3601,13,6.772,0.032,5.19,0.00,-0.09,0.04
801,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3755,0,4.974,0.121,4.92,0.22,0.22,0.33,3696,269,5.091,0.305,4.51,1.18,-0.09,0.54,3848,19,5.241,0.035,4.98,0.06,0.22,0.04,3779,155,5.044,0.428,4.79,0.34,0.16,0.15
802,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,4005,244,5.837,0.062,4.91,0.27,-1.33,0.27,4221,308,5.841,0.410,5.50,1.95,-1.46,1.64,3840,31,5.364,0.044,4.05,0.15,-1.78,0.24,3833,16,5.370,0.026,4.66,0.01,-2.16,0.19
803,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4771,257,9.286,0.226,4.76,0.22,-1.24,0.40,3858,110,8.425,0.290,4.04,4.11,-2.50,2.42,4887,14,9.539,0.016,5.97,0.03,-1.94,0.09,4894,19,9.536,0.019,5.17,0.02,-2.11,0.09
804,14.980,3885,7.720,5.21,-1.84,10.82100,5.02100,148.73049,0.02030,4074,244,8.041,0.122,4.92,0.27,-1.10,0.27,4149,11,8.043,0.074,5.50,1.97,-0.84,1.07,4022,9,7.893,0.015,5.48,0.16,-1.27,0.12,4026,27,7.894,0.039,5.12,0.08,-1.01,0.10
805,15.018,8007,6.573,4.40,-2.17,3.27300,5.11700,4.72498,0.02030,7557,67,6.118,0.226,4.41,0.22,-0.59,0.32,7869,300,6.535,0.083,4.22,0.29,-1.37,5.60,7853,47,6.542,0.016,4.18,0.06,-1.91,0.35,7858,19,6.543,0.008,4.16,0.02,-1.87,0.23
806,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5684,241,6.886,0.226,4.66,0.22,-1.34,0.40,5649,44,6.969,0.151,5.50,7.21,-1.81,3.05,5733,18,7.008,0.014,5.17,0.38,-2.01,0.23,5742,35,7.014,0.022,4.94,0.16,-1.96,0.18
807,15.009,7028,0.850,4.29,-1.44,3.63800,0.76600,0.75683,0.02030,6948,108,0.836,0.077,4.40,0.22,-1.41,0.40,7116,490,0.864,0.202,4.66,0.41,-1.34,0.93,6943,12,0.807,0.005,4.27,0.04,-1.33,0.09,6917,31,0.796,0.014,4.23,0.06,-1.33,0.09
808,14.982,3942,1.839,5.26,-1.27,10.89500,1.35700,28.43151,0.02132,3880,0,1.726,0.039,5.12,0.42,-1.64,0.27,3873,72,1.750,0.184,4.60,1.47,-1.27,1.22,3890,21,1.773,0.038,4.60,0.08,-1.05,0.10,3916,20,1.817,0.036,4.71,0.05,-0.97,0.09
809,15.018,5800,2.484,4.49,0.10,4.69600,2.01500,2.18072,0.02030,5743,241,2.434,0.077,4.43,0.22,-0.15,0.32,5550,27,2.374,0.037,3.57,2.43,-0.09,0.16,5808,32,2.537,0.025,3.99,0.22,0.25,0.15,5788,35,2.517,0.031,4.21,0.12,0.06,0.08
810,15.006,6226,0.403,4.49,-1.33,4.80400,0.35800,1.07498,0.02117,6211,108,0.391,0.077,4.54,0.22,-1.51,0.40,6252,50,0.417,0.030,4.49,0.82,-1.37,0.60,6215,29,0.393,0.015,4.61,0.11,-1.40,0.05,6203,24,0.388,0.014,4.55,0.07,-1.41,0.05
811,15.005,5689,0.041,4.74,-2.19,6.23900,0.03600,1.79473,0.02344,5830,241,0.136,0.077,4.71,0.22,-1.78,0.40,5817,475,0.119,0.289,4.88,2.29,-2.13,0.81,5827,19,0.118,0.014,5.13,0.21,-2.08,0.09,5817,10,0.114,0.008,5.04,0.10,-2.09,0.05
812,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3127,0,1.601,0.039,5.16,0.42,-3.46,0.00,3000,20,1.501,0.012,3.59,0.18,-2.50,0.11,3170,37,1.730,0.108,4.97,0.18,-1.93,0.05,3135,139,1.644,0.464,4.95,0.44,-1.71,0.61
813,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4092,244,6.302,0.122,4.93,0.27,-0.45,0.30,4001,275,6.209,0.406,4.63,0.81,-0.33,0.27,4107,37,6.327,0.068,4.60,0.09,-0.17,0.04,4112,24,6.357,0.032,4.69,0.03,-0.19,0.02
814,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5111,241,1.915,0.077,4.75,0.22,-1.77,0.40,5098,307,1.918,0.228,4.93,3.08,-1.99,0.86,5141,20,1.960,0.020,5.12,0.12,-1.87,0.07,5117,27,1.944,0.024,4.93,0.14,-1.89,0.08
815,15.009,6246,2.400,4.17,-0.65,3.78800,2.00200,1.43285,0.02030,6286,108,2.415,0.077,4.48,0.22,-1.05,0.40,6103,470,2.339,0.257,3.82,1.24,-0.69,0.48,6282,33,2.419,0.017,3.97,0.09,-0.62,0.03,6291,18,2.422,0.009,4.00,0.08,-0.61,0.03
816,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3908,0,2.888,0.039,5.03,0.42,-1.18,0.27,3945,145,2.938,0.235,4.86,0.56,-0.61,0.26,3900,29,2.867,0.049,4.88,0.07,-0.73,0.07,3889,33,2.860,0.042,4.82,0.11,-0.75,0.07
817,15.010,6010,5.230,3.76,-0.65,2.79000,3.99200,2.26152,0.02214,6154,108,5.234,0.121,4.57,0.22,-0.92,0.32,6394,772,5.397,0.356,4.41,3.12,-0.60,1.41,6210,10,5.317,0.008,4.12,0.11,-0.73,0.07,6194,35,5.309,0.017,4.05,0.08,-0.74,0.08
818,15.007,6636,4.105,4.37,-1.11,4.05300,3.29700,2.94171,0.02030,6600,108,4.094,0.121,4.51,0.22,-1.08,0.40,6595,480,4.086,0.216,4.45,2.10,-1.11,1.58,6596,30,4.084,0.014,4.38,0.12,-1.11,0.08,6596,19,4.083,0.009,4.40,0.09,-1.11,0.08
819,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3488,0,3.085,0.062,5.09,0.42,-1.69,0.27,3499,30,3.074,0.128,4.73,0.34,-1.82,0.55,3500,3,3.131,0.026,4.97,0.06,-2.27,0.16,3544,47,3.295,0.133,5.04,0.09,-2.27,0.02
820,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,3891,0,0.378,0.039,5.01,0.42,-1.96,0.27,3551,2,0.000,0.068,5.50,0.33,-0.55,0.08,3761,4,0.034,0.013,3.56,0.21,-2.42,0.09,3804,48,0.116,0.101,4.66,0.00,-2.28,0.00
821,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5148,241,3.992,0.121,4.66,0.22,-0.55,0.32,5057,755,4.005,0.609,4.92,1.57,-0.37,1.49,5196,26,4.105,0.020,4.98,0.09,-0.22,0.05,5199,19,4.100,0.015,5.18,0.01,-0.50,0.00
822,15.019,5766,2.011,4.17,0.28,3.86500,1.65100,1.25719,0.02030,5737,241,1.934,0.077,4.42,0.22,-0.17,0.32,5721,496,2.010,0.323,3.98,2.75,0.31,0.47,5836,16,2.080,0.010,4.27,0.11,0.36,0.02,5801,10,2.071,0.007,4.54,0.07,0.20,0.00
823,14.990,4424,0.804,4.91,-1.11,8.11800,0.63800,5.66500,0.02030,4524,244,0.877,0.039,4.83,0.27,-1.00,0.30,4519,438,0.894,0.457,5.16,1.37,-1.02,0.68,4556,20,0.939,0.018,5.34,0.17,-0.99,0.02,4558,27,0.951,0.036,5.17,0.02,-0.95,0.05
824,15.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.97724,0.02062,6443,108,0.251,0.077,4.43,0.22,-1.23,0.40,6396,478,0.229,0.262,4.35,0.59,-1.22,0.40,6450,14,0.261,0.006,4.39,0.04,-1.11,0.03,6461,22,0.266,0.010,4.40,0.04,-1.10,0.03
825,15.019,5826,0.647,4.06,0.10,3.60200,0.55500,0.67267,0.02107,5845,241,0.635,0.077,4.33,0.22,0.11,0.33,5687,413,0.620,0.272,3.53,1.75,-0.02,0.40,5917,17,0.743,0.009,4.12,0.09,0.20,0.02,5894,20,0.731,0.012,4.06,0.10,0.18,0.01
826,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4133,244,7.584,0.122,4.89,0.27,-0.87,0.30,4244,528,7.679,0.599,5.50,1.68,-0.27,0.59,4108,35,7.510,0.049,5.01,0.24,-0.47,0.04,4095,36,7.494,0.046,4.96,0.17,-0.49,0.05
827,15.013,5555,0.676,4.75,-0.37,5.67100,0.57600,1.76522,0.02114,5641,241,0.698,0.077,4.65,0.22,-0.27,0.32,5634,116,0.736,0.075,5.43,1.95,-0.33,0.22,5665,17,0.750,0.009,5.23,0.19,-0.28,0.05,5644,25,0.739,0.010,4.64,0.02,-0.25,0.03
828,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,4022,244,3.982,0.062,4.96,0.27,-0.60,0.30,4123,282,4.084,0.364,5.25,1.17,-0.26,0.26,3988,23,3.920,0.034,4.82,0.10,-0.45,0.03,4018,27,3.962,0.039,4.88,0.09,-0.41,0.03
829,14.990,3725,0.457,5.20,-1.07,11.16600,0.34100,20.10944,0.02030,3734,0,0.504,0.039,5.12,0.42,-1.48,0.27,3695,68,0.428,0.181,4.92,0.27,-1.10,0.37,3721,30,0.458,0.048,5.23,0.28,-1.04,0.10,3718,32,0.461,0.053,5.19,0.24,-1.08,0.15
830,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4010,244,6.250,0.122,4.91,0.27,-0.68,0.30,4056,304,6.292,0.434,5.03,0.97,-0.30,0.35,3989,14,6.194,0.021,4.63,0.05,-0.37,0.02,3975,19,6.175,0.026,4.68,0.03,-0.39,0.03
831,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3630,0,0.967,0.077,4.94,0.22,0.31,0.33,3394,25,0.752,0.042,4.00,0.31,-0.56,0.10,3634,9,0.974,0.015,5.19,0.07,0.12,0.02,3641,10,0.983,0.014,5.14,0.05,0.11,0.01
832,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3747,0,2.577,0.039,5.10,0.42,-1.57,0.27,3687,36,2.447,0.124,4.82,0.90,-1.84,1.23,3714,28,2.501,0.059,4.47,0.39,-1.63,0.42,3712,41,2.495,0.078,4.79,0.09,-1.93,0.20
833,15.006,6113,1.216,4.59,-1.38,5.16000,1.04800,1.73940,0.02115,6228,108,1.247,0.077,4.58,0.22,-1.54,0.40,6198,448,1.278,0.252,4.29,0.96,-1.18,0.56,6263,4,1.304,0.005,4.47,0.06,-1.17,0.03,6281,20,1.314,0.011,4.50,0.06,-1.15,0.03
834,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3425,0,4.854,0.121,4.89,0.22,0.42,0.33,3460,61,5.119,0.143,4.84,0.70,0.20,0.33,3397,4,4.779,0.024,4.73,0.04,0.30,0.02,3379,41,4.683,0.123,4.66,0.01,0.20,0.00
835,15.003,4576,8.820,2.85,-0.02,1.73300,5.84000,3.26588,0.02030,4779,257,9.003,0.226,4.57,0.22,0.14,0.33,4047,452,8.276,0.679,1.48,2.05,-0.55,1.15,4879,9,9.254,0.009,4.69,0.08,0.90,0.04,5102,398,9.377,0.281,3.67,0.31,0.10,0.42
836,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3350,0,1.826,0.077,4.99,0.22,-0.00,0.32,3353,46,2.102,0.161,4.16,0.65,-0.15,0.27,3394,4,1.969,0.009,4.93,0.04,0.34,0.02,3376,7,1.935,0.039,4.66,0.00,0.20,0.00
837,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4192,244,5.993,0.062,4.85,0.27,-1.20,0.27,4170,289,5.854,0.404,5.48,1.69,-1.05,1.16,4115,23,5.807,0.031,5.22,0.12,-1.39,0.14,4143,28,5.853,0.032,5.16,0.03,-1.29,0.09
838,15.011,7420,0.152,4.53,-2.20,3.92200,0.14200,0.64655,0.02116,7322,67,0.128,0.077,4.55,0.22,-1.56,0.40,7383,458,0.157,0.199,4.39,0.43,-2.30,1.83,7335,22,0.132,0.006,4.45,0.03,-2.12,0.40,7329,22,0.128,0.007,4.46,0.03,-2.01,0.31
839,14.991,3933,2.138,5.26,-0.42,10.68100,1.55200,28.08019,0.02030,3885,0,2.060,0.039,5.05,0.42,-1.04,0.27,3479,16,1.532,0.021,3.64,0.29,-1.35,0.14,3923,23,2.154,0.036,5.18,0.07,-0.44,0.03,3927,11,2.163,0.021,5.14,0.03,-0.43,0.01
840,15.003,4614,2.002,4.79,-2.09,7.59700,1.55700,6.76394,0.02030,4614,257,2.037,0.077,4.82,0.22,-1.86,0.40,4482,389,1.875,0.373,3.53,4.11,-2.50,1.00,4577,23,1.958,0.021,4.50,0.19,-2.27,0.06,4576,34,1.953,0.036,4.71,0.07,-2.22,0.04
841,15.004,3548,0.516,5.49,-1.00,11.12200,0.37500,19.89757,0.02030,3559,0,0.551,0.077,5.10,0.58,-1.10,0.40,3569,40,0.570,0.127,5.50,0.23,-1.05,0.22,3567,54,0.565,0.133,5.78,0.21,-1.01,0.17,3544,50,0.493,0.111,5.59,0.24,-1.17,0.27
842,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4450,244,1.188,0.039,4.83,0.27,-0.18,0.30,4751,7,1.556,0.063,5.50,0.95,0.30,0.31,4484,35,1.250,0.087,4.69,0.08,0.02,0.15,4498,29,1.303,0.040,4.69,0.10,-0.09,0.02
843,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3539,0,0.895,0.077,4.99,0.22,0.23,0.33,3532,68,0.860,0.108,4.79,0.57,-0.14,0.28,3538,11,0.851,0.005,4.85,0.15,-0.09,0.07,3525,4,0.853,0.008,4.70,0.02,-0.16,0.01
844,15.007,6950,7.632,4.59,-1.63,4.35000,5.63500,9.89920,0.02030,6307,108,7.221,0.226,4.56,0.22,-1.19,0.40,7020,1316,7.639,0.526,4.74,2.09,-2.50,7.20,6413,28,7.408,0.015,3.72,0.08,-2.18,0.20,6419,29,7.408,0.010,4.08,0.14,-1.95,0.23
845,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4167,244,5.865,0.062,4.84,0.27,-0.02,0.30,4150,14,5.949,0.067,4.59,0.88,0.00,0.42,4221,19,6.031,0.024,4.53,0.05,0.11,0.01,4219,41,6.003,0.087,4.67,0.02,0.09,0.03
846,15.005,4823,1.365,5.03,-2.23,7.53000,1.09400,5.29663,0.02030,4668,257,1.269,0.077,4.82,0.22,-2.05,0.80,4801,258,1.363,0.215,5.24,1.59,-1.93,0.48,4648,19,1.233,0.018,4.29,0.16,-2.27,0.07,4657,19,1.228,0.023,4.66,0.01,-2.23,0.05
847,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5682,241,1.432,0.077,4.68,0.22,-1.44,0.40,5751,30,1.499,0.028,4.29,1.85,-0.95,0.26,5689,31,1.462,0.019,3.72,0.09,-0.92,0.04,5677,35,1.441,0.027,4.42,0.28,-1.06,0.10
848,15.008,6746,0.135,4.16,-0.92,3.38000,0.12300,0.50026,0.02070,6791,108,0.154,0.077,4.30,0.22,-1.09,0.40,6749,48,0.143,0.039,4.22,0.44,-0.88,0.55,6770,34,0.148,0.015,4.25,0.04,-0.85,0.03,6782,27,0.152,0.013,4.24,0.06,-0.88,0.05
849,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4674,244,5.482,0.062,4.77,0.27,-0.95,0.30,4436,518,5.301,0.583,4.32,1.78,-1.33,1.16,4699,32,5.531,0.030,5.47,0.09,-1.09,0.05,4710,19,5.559,0.020,5.17,0.02,-0.96,0.05
850,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3485,0,4.876,0.121,4.87,0.22,0.38,0.33,3610,118,5.392,0.132,5.32,0.98,0.46,0.50,3487,7,4.891,0.020,5.39,0.06,0.63,0.05,3478,43,4.842,0.141,4.67,0.01,0.20,0.00
851,15.008,6532,6.477,4.49,-0.81,4.30800,4.86500,6.81083,0.02030,6324,108,6.253,0.226,4.57,0.22,-0.94,0.32,5961,843,6.200,0.393,3.63,2.84,-1.62,3.07,6385,19,6.362,0.009,3.71,0.06,-2.21,0.16,6374,21,6.372,0.009,3.71,0.05,-1.61,0.03
852,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4983,257,1.079,0.077,4.75,0.22,-1.13,0.40,4986,183,1.088,0.174,4.82,1.44,-1.22,0.44,4973,10,1.073,0.011,4.81,0.09,-1.20,0.03,4997,37,1.114,0.060,4.69,0.25,-1.15,0.12
853,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3469,0,0.448,0.077,5.03,0.58,-0.12,0.32,3549,1,0.686,0.090,5.34,0.47,0.23,0.18,3494,5,0.523,0.008,5.16,0.07,0.14,0.04,3494,7,0.520,0.008,5.14,0.06,0.15,0.04
854,14.983,3815,1.619,5.46,-1.43,10.95700,1.18500,27.02713,0.02146,3752,0,1.541,0.039,5.16,0.42,-1.63,0.27,3761,37,1.515,0.074,5.50,1.37,-1.78,1.50,3747,7,1.540,0.018,4.67,0.07,-1.09,0.08,3751,27,1.540,0.051,4.89,0.13,-1.30,0.15
855,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4047,244,5.867,0.062,4.85,0.27,-0.77,0.30,4150,17,5.787,0.081,4.57,1.37,-0.66,0.49,3922,16,5.508,0.028,3.94,0.08,-0.96,0.05,3887,33,5.443,0.062,4.70,0.05,-1.51,0.25
856,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3396,0,5.123,0.062,5.17,0.42,-1.86,0.27,3405,33,5.091,0.153,5.14,0.35,-2.01,0.52,3405,4,5.126,0.015,5.05,0.05,-2.11,0.12,3406,3,5.132,0.023,5.05,0.05,-2.10,0.11
857,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3609,0,0.918,0.077,4.99,0.22,0.26,0.33,3548,3,0.855,0.085,4.82,0.43,-0.10,0.14,3636,17,0.967,0.022,5.23,0.05,0.12,0.03,3618,8,0.945,0.010,5.17,0.02,0.09,0.02
858,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4578,244,5.505,0.062,4.69,0.27,-1.01,0.27,4551,49,5.392,0.078,5.14,2.80,-0.89,1.08,4529,25,5.372,0.024,4.86,0.13,-1.27,0.05,4516,19,5.360,0.022,4.81,0.07,-1.28,0.05
859,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4154,244,8.950,0.122,4.84,0.27,-1.10,0.27,4063,246,8.771,0.374,5.46,3.30,-1.62,2.68,4133,19,8.894,0.030,5.94,0.04,-1.28,0.11,4093,20,8.845,0.031,5.18,0.01,-0.89,0.08
860,15.004,6093,8.378,4.71,-2.22,5.53100,5.94200,19.66980,0.02291,5885,241,8.162,0.226,4.62,0.22,-1.18,0.40,5863,839,8.328,0.501,5.39,7.38,-1.63,3.30,5965,18,8.321,0.016,5.25,0.23,-2.08,0.25,5983,41,8.328,0.021,5.07,0.10,-2.09,0.14
861,14.987,4363,0.072,4.91,-0.06,7.98800,0.05700,4.08884,0.02291,4268,244,0.034,0.039,4.98,0.27,-0.18,0.30,4301,153,0.098,0.237,5.05,0.64,-0.07,0.20,4276,28,0.068,0.031,4.98,0.16,-0.09,0.04,4300,25,0.095,0.033,5.06,0.05,-0.06,0.03
862,15.006,4843,0.949,4.80,-1.89,7.17000,0.77300,3.86901,0.02030,4868,257,0.967,0.077,4.76,0.22,-1.68,0.40,4901,207,0.990,0.186,5.11,1.66,-1.89,0.49,4890,6,0.979,0.009,5.06,0.06,-1.89,0.03,4864,20,0.957,0.021,4.91,0.11,-1.92,0.05
863,15.001,4632,0.518,4.83,-1.73,7.62600,0.42200,4.06818,0.02030,4620,257,0.503,0.077,4.81,0.22,-1.64,0.40,4586,268,0.478,0.270,4.64,1.55,-1.78,0.40,4613,13,0.499,0.016,4.77,0.07,-1.77,0.03,4623,18,0.508,0.020,4.83,0.08,-1.76,0.03
864,14.994,3416,0.423,5.10,-2.01,10.99400,0.30700,18.24736,0.02030,3448,0,0.435,0.039,5.10,0.42,-2.10,0.77,3397,23,0.371,0.102,4.97,0.18,-2.07,0.35,3448,53,0.448,0.144,5.32,0.25,-1.89,0.07,3489,56,0.560,0.150,5.41,0.20,-1.70,0.14
865,15.009,5218,2.707,4.63,0.07,5.71000,2.12300,3.67282,0.02030,5215,241,2.696,0.077,4.62,0.22,-0.09,0.32,4955,706,2.588,0.587,4.43,1.07,-0.18,1.16,5267,43,2.804,0.031,4.99,0.12,0.20,0.04,5260,28,2.800,0.023,4.78,0.24,0.02,0.30
866,15.009,6536,4.845,4.36,-0.59,3.96900,3.79900,3.56287,0.02074,6638,108,4.800,0.121,4.52,0.22,-0.95,0.32,6634,589,4.893,0.292,4.82,2.72,-0.36,1.32,6718,22,4.933,0.010,4.68,0.12,-0.38,0.06,6704,28,4.928,0.015,4.58,0.06,-0.41,0.09
867,15.005,5640,2.738,4.62,-2.21,5.79200,2.20600,3.96826,0.02030,5643,241,2.745,0.077,4.71,0.22,-1.89,0.40,5503,367,2.636,0.263,5.38,4.31,-2.50,1.73,5628,27,2.717,0.020,5.01,0.21,-2.53,0.13,5635,21,2.731,0.013,4.73,0.10,-2.26,0.02
868,15.002,3694,2.978,4.85,-0.51,9.58300,2.07300,21.41904,0.02267,3764,0,3.062,0.121,4.98,0.22,-0.49,0.32,3702,130,3.009,0.243,4.90,0.39,-0.58,0.29,3769,16,3.069,0.015,5.23,0.15,-0.40,0.04,3744,28,3.045,0.031,5.01,0.11,-0.45,0.06
869,15.006,5861,2.921,3.79,-1.35,3.11300,2.36700,1.24394,0.02030,5932,241,2.999,0.077,4.56,0.22,-1.38,0.40,5810,535,2.895,0.315,3.64,2.38,-1.30,1.06,5887,41,2.934,0.023,3.96,0.18,-1.32,0.08,5871,18,2.920,0.021,4.02,0.32,-1.37,0.15
870,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4227,244,5.970,0.062,4.87,0.27,-0.89,0.30,4057,228,5.733,0.356,4.83,1.26,-0.80,0.72,4245,9,5.981,0.009,5.34,0.12,-0.82,0.08,4224,25,5.962,0.031,5.15,0.05,-0.77,0.04
871,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,5031,66,3.452,0.062,4.76,0.27,-0.73,0.30,4653,477,3.187,0.482,4.47,1.70,-0.91,1.04,5080,16,3.544,0.014,5.68,0.10,-0.38,0.05,5063,17,3.537,0.012,5.05,0.23,-0.43,0.13
872,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5088,241,1.641,0.077,4.75,0.22,-2.06,0.80,5092,326,1.635,0.277,5.14,3.35,-2.50,1.19,5095,14,1.642,0.013,4.35,0.15,-2.40,0.06,5086,13,1.629,0.012,4.66,0.01,-2.27,0.01
873,14.982,3588,0.837,5.05,-2.25,10.19600,0.61300,14.63525,0.02030,3580,0,0.820,0.039,5.20,0.42,-2.00,0.77,3569,29,0.748,0.049,5.18,0.23,-2.50,0.60,3579,16,0.833,0.034,5.15,0.03,-2.77,0.22,3612,3,0.908,0.017,5.06,0.02,-2.25,0.02
874,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4047,257,5.730,0.121,4.91,0.22,0.01,0.33,4107,500,5.979,0.631,4.69,0.82,0.13,0.30,4078,44,5.849,0.083,4.59,0.11,0.14,0.08,4049,1,5.762,0.022,4.69,0.04,0.12,0.02
875,15.010,5607,1.937,4.72,-0.94,5.81600,1.59700,3.02273,0.02063,5650,241,1.909,0.077,4.68,0.22,-1.21,0.40,5686,389,1.968,0.234,5.21,4.31,-0.94,0.60,5704,16,1.991,0.012,5.22,0.25,-0.93,0.05,5671,28,1.973,0.019,4.83,0.24,-0.90,0.05
876,14.997,4640,1.859,5.01,-1.21,8.14000,1.45600,8.31764,0.02140,4605,244,1.864,0.039,4.81,0.27,-1.15,0.27,4678,340,1.870,0.329,5.44,1.57,-1.26,0.65,4562,12,1.784,0.012,4.65,0.10,-1.30,0.04,4552,52,1.764,0.061,4.74,0.09,-1.37,0.11
877,15.012,7437,5.271,4.59,-1.38,3.73900,4.18600,3.82472,0.02030,7274,67,5.105,0.121,4.44,0.22,-0.83,0.32,7299,62,5.216,0.182,4.38,0.64,-2.45,12.57,7368,34,5.234,0.012,4.45,0.06,-1.86,0.24,7373,26,5.235,0.009,4.45,0.05,-1.90,0.17
878,15.008,5701,8.220,4.82,-1.39,6.04600,5.78400,23.14195,0.02060,5748,241,8.087,0.226,4.65,0.22,-1.20,0.40,5332,602,7.983,0.442,4.38,5.26,-2.50,4.12,5848,26,8.283,0.024,5.69,0.20,-1.77,0.28,5849,15,8.272,0.013,5.11,0.07,-1.95,0.20
879,15.014,7363,3.092,4.13,-0.78,2.64900,2.62000,1.12512,0.02030,7464,67,3.116,0.121,4.31,0.22,-0.88,0.32,7341,624,3.080,0.230,4.06,1.00,-0.76,0.97,7452,20,3.116,0.008,4.26,0.04,-0.73,0.06,7477,24,3.123,0.007,4.28,0.03,-0.84,0.22
880,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5417,241,4.109,0.121,4.67,0.22,-1.32,0.40,5370,405,4.091,0.287,5.34,4.03,-1.17,1.08,5449,23,4.154,0.017,5.13,0.40,-1.09,0.14,5432,21,4.143,0.014,5.13,0.05,-1.16,0.06
881,15.005,6503,0.886,3.78,-1.80,2.55400,0.78600,0.46430,0.02034,6504,108,0.875,0.077,4.34,0.22,-1.55,0.40,6408,497,0.842,0.259,3.60,0.77,-2.09,1.80,6491,19,0.880,0.010,3.79,0.05,-1.86,0.10,6514,18,0.891,0.009,3.83,0.05,-1.81,0.10
882,15.009,5182,1.892,4.82,-1.46,6.61600,1.53000,4.24033,0.02030,5290,241,1.954,0.077,4.68,0.22,-1.28,0.40,5210,239,1.901,0.197,5.23,2.70,-1.55,0.74,5292,15,1.962,0.013,5.52,0.14,-1.43,0.05,5307,18,1.985,0.017,5.15,0.04,-1.31,0.05
883,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3741,0,0.182,0.077,4.98,0.22,0.16,0.33,3727,45,0.296,0.056,5.17,0.51,0.22,0.15,3787,6,0.310,0.008,5.34,0.05,0.43,0.01,3731,9,0.117,0.049,4.66,0.01,0.20,0.00
884,15.027,8916,3.117,4.49,-1.71,2.89900,2.74100,1.32617,0.02030,9047,357,3.239,0.121,4.12,0.22,-0.26,0.32,8889,889,3.105,0.209,4.46,0.24,-0.84,2.06,8949,18,3.122,0.006,4.57,0.01,-1.40,0.34,8932,39,3.116,0.013,4.54,0.05,-1.55,0.41
885,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5543,241,5.964,0.121,4.64,0.22,-0.85,0.32,5150,32,5.804,0.100,4.06,4.95,-1.10,1.27,5622,13,6.094,0.010,4.90,0.17,-0.90,0.06,5612,24,6.088,0.015,4.75,0.26,-0.89,0.07
886,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3743,0,2.598,0.039,5.07,0.42,-1.60,0.27,3758,36,2.485,0.067,5.43,0.66,-2.35,1.26,3731,26,2.533,0.053,4.28,0.33,-1.41,0.37,3703,18,2.467,0.038,4.76,0.09,-1.94,0.11
887,15.012,7352,8.604,4.54,-1.15,3.73200,6.27900,9.99540,0.02030,6312,108,7.897,0.226,4.61,0.22,-0.94,0.32,7090,1322,8.526,0.527,4.40,2.69,-0.55,2.37,6567,40,8.336,0.020,3.62,0.08,-0.52,0.10,6584,18,8.341,0.009,3.64,0.04,-0.57,0.06
888,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4394,244,0.007,0.039,4.91,0.27,-0.23,0.30,4449,7,0.049,0.057,4.77,0.86,-0.19,0.21,4391,26,0.009,0.014,4.60,0.12,-0.31,0.07,4394,9,0.003,0.004,4.66,0.06,-0.30,0.03
889,15.004,6086,3.953,3.43,-1.68,1.89300,3.13800,1.01251,0.02213,6049,108,3.969,0.121,4.56,0.22,-1.42,0.40,6511,638,4.142,0.281,4.13,2.48,-1.27,1.98,6018,26,3.918,0.016,3.29,0.13,-1.77,0.18,6017,24,3.916,0.014,3.33,0.12,-1.79,0.14
890,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3785,0,0.171,0.077,4.98,0.22,0.09,0.33,3796,35,0.318,0.048,5.50,0.50,0.48,0.12,3873,16,0.433,0.028,5.37,0.06,0.67,0.02,3758,37,0.113,0.112,4.66,0.01,0.20,0.00
891,15.012,7061,1.115,4.55,-0.43,3.61000,0.99600,0.82947,0.02030,7097,67,1.076,0.077,4.22,0.22,-0.75,0.32,6951,111,1.085,0.052,3.99,0.44,-0.51,0.96,7150,30,1.161,0.012,4.42,0.04,-0.47,0.03,7133,43,1.155,0.018,4.36,0.10,-0.50,0.04
892,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,4028,244,3.249,0.062,5.00,0.42,-1.10,0.27,4022,234,3.222,0.358,4.59,0.93,-0.67,0.44,4011,29,3.212,0.037,4.71,0.19,-0.81,0.05,4020,21,3.229,0.030,4.72,0.05,-0.78,0.06
893,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3537,0,4.996,0.121,5.07,0.58,0.01,0.33,3168,56,4.617,0.229,3.14,0.33,-1.34,0.08,3588,16,5.143,0.019,5.56,0.07,-0.22,0.05,3575,11,5.102,0.017,5.19,0.00,-0.26,0.03
894,15.006,6585,0.205,4.19,-1.20,3.73200,0.18700,0.60590,0.02030,6492,108,0.163,0.077,4.40,0.22,-1.42,0.40,6405,451,0.111,0.248,4.07,0.51,-1.23,0.43,6480,45,0.159,0.022,4.07,0.07,-1.13,0.04,6477,22,0.156,0.011,4.07,0.05,-1.14,0.04
895,14.986,4486,0.032,4.81,-0.21,7.54000,0.02600,3.28095,0.02030,4549,244,0.092,0.039,4.92,0.27,-0.14,0.30,4689,103,0.303,0.073,5.50,0.58,-0.07,0.38,4620,7,0.240,0.009,5.38,0.04,-0.08,0.02,4566,27,0.138,0.066,5.17,0.01,0.05,0.10
896,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5889,241,3.076,0.121,4.65,0.22,-1.60,0.40,6123,503,3.174,0.258,5.19,3.44,-1.48,1.11,5874,17,3.047,0.013,4.54,0.14,-1.67,0.10,5874,18,3.044,0.015,4.63,0.15,-1.71,0.13
897,14.993,4285,0.533,5.14,-2.18,8.83500,0.42100,7.12197,0.02030,4257,244,0.539,0.039,4.85,0.27,-2.02,0.77,4339,333,0.582,0.425,5.49,2.02,-2.12,0.79,4252,21,0.500,0.023,4.93,0.19,-2.18,0.10,4243,15,0.498,0.016,4.80,0.17,-2.23,0.04
898,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3880,0,3.621,0.062,4.97,0.27,-0.63,0.30,3831,149,3.618,0.250,4.44,0.57,-0.64,0.31,3883,35,3.632,0.052,5.08,0.11,-0.43,0.06,3873,15,3.615,0.025,5.06,0.06,-0.44,0.03
899,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4461,244,0.283,0.039,4.95,0.27,-0.85,0.30,4422,132,0.287,0.120,5.07,0.79,-0.76,0.25,4494,23,0.364,0.027,5.30,0.05,-0.65,0.04,4499,30,0.380,0.034,5.17,0.02,-0.63,0.05
900,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4832,257,8.964,0.226,4.74,0.22,-1.15,0.40,3982,132,8.208,0.286,3.29,4.29,-2.47,2.62,4909,25,9.148,0.029,5.94,0.05,-1.71,0.14,4894,36,9.125,0.035,5.17,0.02,-1.94,0.15
901,15.018,4968,0.385,2.35,-0.01,-1.18400,0.31700,0.06653,0.02030,5131,241,0.699,0.077,4.10,0.22,0.80,0.33,4775,99,0.304,0.077,1.91,1.42,-0.15,0.31,5051,18,0.529,0.015,2.70,0.31,0.19,0.03,5071,18,0.548,0.019,2.77,0.31,0.19,0.01
902,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4046,244,7.869,0.122,4.89,0.27,-0.96,0.30,4149,15,7.877,0.083,5.37,2.22,-0.59,0.71,3960,16,7.664,0.013,4.75,0.25,-1.10,0.18,3980,19,7.686,0.021,4.91,0.15,-1.06,0.06
903,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4682,244,9.062,0.122,4.77,0.27,-1.15,0.27,4071,219,8.591,0.364,4.62,4.77,-2.20,2.64,4788,12,9.335,0.020,5.97,0.02,-1.51,0.17,4818,47,9.350,0.073,5.18,0.02,-1.55,0.87
904,15.007,6683,3.767,4.52,-1.25,4.38800,3.05900,3.07468,0.02030,6499,108,3.729,0.121,4.51,0.22,-1.16,0.40,6476,462,3.664,0.232,4.77,2.56,-1.35,1.76,6457,14,3.681,0.008,4.21,0.08,-1.23,0.07,6464,15,3.684,0.008,4.24,0.07,-1.22,0.07
905,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5112,241,1.835,0.077,4.76,0.22,-2.02,0.80,4874,245,1.663,0.245,2.44,2.60,-2.50,1.05,5117,11,1.830,0.010,4.39,0.14,-2.46,0.03,5084,4,1.801,0.004,4.67,0.01,-2.27,0.01
906,15.020,8153,0.174,4.36,-2.02,2.93700,0.16600,0.41343,0.02030,8307,170,0.206,0.077,4.41,0.22,-1.25,0.40,8682,680,0.372,0.193,4.62,0.14,-1.96,5.37,8302,34,0.213,0.011,4.48,0.06,-2.42,0.10,8308,16,0.206,0.012,4.51,0.04,-2.21,0.07
907,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4622,244,4.638,0.062,4.78,0.27,-1.02,0.27,4550,28,4.549,0.072,5.10,1.41,-1.28,0.79,4606,24,4.602,0.024,5.31,0.08,-1.18,0.05,4631,30,4.637,0.034,5.18,0.01,-1.08,0.08
908,15.001,3555,0.298,5.18,-1.03,11.11000,0.21900,18.43317,0.02030,3528,0,0.379,0.077,5.12,0.58,-1.14,0.40,3519,22,0.291,0.046,4.95,0.18,-1.03,0.12,3498,9,0.296,0.020,4.72,0.09,-1.20,0.08,3519,46,0.327,0.127,5.08,0.13,-1.31,0.19
909,15.010,7292,1.240,4.38,-2.23,3.75600,1.11100,0.93627,0.02133,7160,67,1.179,0.077,4.43,0.22,-1.57,0.40,7161,510,1.204,0.215,4.21,0.39,-2.24,2.02,7177,31,1.205,0.013,4.25,0.04,-2.04,0.15,7196,25,1.213,0.010,4.26,0.04,-2.01,0.13
910,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4427,244,6.985,0.122,4.79,0.27,-0.83,0.30,4502,835,7.057,0.842,4.78,1.25,-0.27,1.45,4415,29,6.953,0.034,4.24,0.12,-0.61,0.09,4410,30,6.942,0.037,4.60,0.15,-0.67,0.12
911,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3637,0,0.417,0.039,5.15,0.42,-1.75,0.27,3594,32,0.387,0.110,5.27,0.33,-2.15,0.69,3644,50,0.432,0.124,5.63,0.32,-1.86,0.14,3654,60,0.454,0.149,5.49,0.24,-1.69,0.10
912,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,3861,0,3.862,0.062,4.98,0.27,-0.76,0.30,4102,274,4.039,0.359,5.30,1.20,-0.26,0.27,3799,13,3.673,0.025,3.86,0.07,-0.81,0.03,3807,37,3.706,0.061,4.66,0.00,-0.91,0.20
913,15.018,6235,1.174,4.45,0.21,4.04100,1.01100,1.01578,0.02424,6111,108,1.038,0.077,4.23,0.22,-0.31,0.32,6048,46,1.106,0.053,3.05,0.76,0.09,0.16,6177,32,1.170,0.017,3.60,0.10,0.17,0.02,6171,34,1.166,0.020,3.64,0.05,0.16,0.02
914,15.012,5115,9.972,3.05,-0.99,1.74100,6.66400,4.77090,0.02030,4952,257,9.624,0.226,4.70,0.22,-0.95,0.32,4590,681,9.588,0.657,4.38,5.54,-1.77,2.26,5136,46,9.984,0.017,3.55,0.63,-1.00,0.12,4926,487,9.330,0.983,4.28,0.71,-0.58,0.85
915,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3554,0,0.821,0.039,5.14,0.42,-1.69,0.27,3576,32,0.770,0.055,5.09,0.28,-2.45,0.77,3506,45,0.643,0.118,4.71,0.24,-2.37,0.18,3528,66,0.743,0.202,4.66,0.00,-2.15,0.18
916,14.982,3942,1.839,5.26,-1.27,10.89500,1.35700,28.43151,0.02132,3995,0,1.833,0.039,5.08,0.42,-1.45,0.27,3975,115,1.865,0.227,5.48,2.44,-1.13,1.60,4037,14,1.964,0.020,5.73,0.13,-1.01,0.08,4063,25,2.001,0.030,5.18,0.02,-0.72,0.05
917,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3865,0,1.325,0.039,5.12,0.42,-1.16,0.27,3803,100,1.306,0.218,4.65,0.40,-0.90,0.34,3903,33,1.420,0.053,5.07,0.06,-0.66,0.09,3907,29,1.424,0.052,5.08,0.04,-0.64,0.07
918,15.002,3694,2.978,4.85,-0.51,9.58300,2.07300,21.41904,0.02267,3640,0,2.941,0.077,5.00,0.22,-0.50,0.32,3793,182,3.081,0.291,5.15,0.56,-0.32,0.29,3628,14,2.892,0.033,4.42,0.04,-0.70,0.03,3626,26,2.900,0.042,4.68,0.05,-0.73,0.07
919,14.996,4384,3.896,4.99,-2.13,8.15400,2.83600,15.80520,0.02390,4292,244,4.048,0.062,4.85,0.27,-1.41,0.27,3677,61,2.997,0.192,2.26,1.32,-1.66,0.66,4136,45,3.635,0.080,3.39,0.42,-2.34,0.11,4083,23,3.521,0.042,4.66,0.01,-2.27,0.01
920,14.994,3416,0.423,5.10,-2.01,10.99400,0.30700,18.24736,0.02030,3441,0,0.380,0.039,5.19,0.42,-2.35,0.77,3395,23,0.366,0.102,4.98,0.18,-2.09,0.35,3446,49,0.418,0.118,5.37,0.26,-1.84,0.06,3452,54,0.399,0.177,5.26,0.16,-1.64,0.02
921,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5683,241,6.917,0.226,4.63,0.22,-1.31,0.40,5544,619,6.880,0.394,5.50,6.25,-1.89,2.73,5720,15,7.003,0.015,5.34,0.34,-1.99,0.26,5726,30,7.008,0.019,5.00,0.14,-1.92,0.17
922,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3836,0,0.649,0.039,5.09,0.42,-1.94,0.27,3813,42,0.644,0.132,4.65,1.10,-1.97,1.65,3840,34,0.667,0.062,4.81,0.23,-1.83,0.32,3837,41,0.666,0.062,4.80,0.13,-1.83,0.23
923,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3487,0,0.463,0.077,4.99,0.22,-0.11,0.32,3471,44,0.503,0.097,5.07,0.55,0.09,0.26,3521,25,0.540,0.048,5.36,0.07,0.25,0.04,3506,5,0.505,0.009,5.15,0.04,0.19,0.01
924,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3499,0,5.465,0.062,5.11,0.42,-1.53,0.27,3504,44,5.255,0.152,4.68,0.28,-1.45,0.29,3452,5,5.323,0.036,5.29,0.06,-2.96,0.07,3516,40,5.521,0.114,5.17,0.02,-1.83,0.77
925,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5670,241,1.023,0.077,4.71,0.22,-1.98,0.40,5420,325,0.932,0.176,4.63,4.10,-2.39,0.75,5743,23,1.150,0.019,5.05,0.30,-1.83,0.11,5753,30,1.159,0.019,5.01,0.26,-1.80,0.08
926,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4050,244,7.543,0.122,4.87,0.27,-0.79,0.30,4158,437,7.625,0.544,5.50,1.86,-0.44,0.76,3958,9,7.318,0.017,4.43,0.23,-0.79,0.06,3977,19,7.358,0.021,4.72,0.06,-0.79,0.05
927,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5159,241,3.739,0.121,4.69,0.22,-1.47,0.40,4868,227,3.491,0.115,3.24,2.10,-2.50,1.31,5126,19,3.668,0.018,4.72,0.14,-2.38,0.08,5131,13,3.679,0.012,4.80,0.11,-2.23,0.05
928,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4924,257,9.001,0.226,4.72,0.22,-1.09,0.40,4707,206,8.984,0.171,5.50,2.42,-1.70,1.06,5059,10,9.279,0.009,5.97,0.03,-1.41,0.10,5010,25,9.219,0.029,5.17,0.02,-1.80,0.19
929,15.020,9937,1.357,4.41,-0.57,1.97000,1.28900,0.44443,0.02502,9602,357,1.327,0.077,4.50,0.22,-0.97,0.32,9935,468,1.418,0.074,4.35,0.18,0.50,0.97,9599,22,1.317,0.009,4.27,0.02,-0.18,0.16,9546,68,1.289,0.030,4.27,0.02,-0.93,0.77
930,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4676,244,4.660,0.062,4.77,0.27,-1.02,0.27,4576,433,4.571,0.442,5.21,1.56,-1.25,1.00,4691,15,4.680,0.015,5.71,0.06,-1.10,0.03,4699,24,4.713,0.024,5.19,0.01,-0.88,0.06
931,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,3943,0,3.866,0.062,4.96,0.27,-0.77,0.30,3848,8,3.744,0.102,4.18,0.83,-0.68,0.12,3958,15,3.882,0.015,4.76,0.17,-0.49,0.03,3946,9,3.869,0.010,4.75,0.08,-0.51,0.02
932,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4079,244,4.418,0.062,4.90,0.27,-1.35,0.27,3985,100,4.107,0.184,4.11,1.47,-1.76,1.23,3950,25,4.068,0.034,4.02,0.17,-2.25,0.23,3935,14,4.040,0.023,4.66,0.00,-2.27,0.01
933,15.007,6524,1.445,4.28,-1.08,3.99600,1.25600,1.11944,0.02030,6450,108,1.405,0.077,4.46,0.22,-1.27,0.40,6492,389,1.437,0.203,3.95,0.58,-1.02,0.45,6470,22,1.429,0.010,3.97,0.05,-0.97,0.03,6473,21,1.430,0.010,3.98,0.05,-0.98,0.03
934,15.002,4585,8.669,4.74,-2.08,7.59200,5.78100,47.22805,0.02030,4825,257,8.760,0.226,4.78,0.22,-1.26,0.40,4198,296,8.295,0.412,4.15,6.35,-2.50,2.36,4897,20,8.916,0.018,5.97,0.02,-2.27,0.06,4902,22,8.924,0.018,5.18,0.01,-2.27,0.01
935,15.009,5780,0.050,4.79,-1.07,5.79000,0.04400,1.46218,0.02217,5641,241,-0.014,0.000,4.60,0.22,-1.10,0.40,5814,351,0.073,0.210,5.03,2.63,-1.05,0.23,5619,14,-0.034,0.026,4.15,0.36,-1.25,0.05,5644,14,-0.028,0.013,4.49,0.15,-1.24,0.05
936,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5849,241,3.066,0.121,4.65,0.22,-1.50,0.40,5894,546,3.066,0.295,4.56,3.54,-1.72,1.44,5810,18,3.016,0.012,4.25,0.16,-1.84,0.10,5828,17,3.021,0.012,4.46,0.19,-1.87,0.11
937,15.005,5689,0.041,4.74,-2.19,6.23900,0.03600,1.79473,0.02344,5677,241,0.043,0.077,4.62,0.22,-1.90,0.40,5626,403,0.027,0.221,4.05,2.61,-2.14,0.45,5690,16,0.045,0.009,4.59,0.18,-2.11,0.07,5655,21,0.019,0.015,4.67,0.18,-2.18,0.08
938,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4274,244,9.000,0.122,4.86,0.27,-1.19,0.27,3750,3,8.329,0.145,4.28,2.32,-2.37,4.18,4278,27,9.026,0.045,5.96,0.04,-0.94,0.08,4330,26,9.120,0.031,5.18,0.01,-0.55,0.05
939,15.017,7112,2.016,3.84,-0.01,1.64900,1.75800,0.47643,0.02030,7589,67,2.494,0.077,3.56,0.57,-0.04,0.32,6936,394,2.003,0.181,1.94,0.45,-0.02,0.21,7363,22,2.195,0.009,2.71,0.03,0.14,0.02,7362,39,2.178,0.018,3.04,0.00,-0.02,0.02
940,15.004,4759,0.454,5.06,-2.18,7.77000,0.37300,4.24424,0.02030,4678,257,0.414,0.077,4.77,0.22,-1.97,0.40,4650,11,0.354,0.110,4.47,1.25,-2.41,0.58,4675,17,0.356,0.015,4.74,0.16,-2.43,0.04,4645,17,0.339,0.024,4.74,0.14,-2.27,0.01
941,14.995,3460,8.157,5.37,-1.84,11.47200,5.09400,206.15791,0.02030,3341,0,8.176,0.122,5.23,0.42,-1.37,0.27,3286,39,7.895,0.186,3.88,0.34,-1.84,0.24,3309,5,8.074,0.018,4.58,0.02,-2.55,0.06,3357,52,8.208,0.184,4.79,0.23,-2.28,0.00
942,15.027,9176,9.131,4.53,-2.13,2.89000,6.83800,8.71365,0.02282,6766,108,7.837,0.226,4.57,0.22,-0.04,0.32,8454,2138,8.915,0.394,4.38,0.50,-1.52,11.44,7364,24,8.737,0.011,3.18,0.03,0.44,0.04,7350,15,8.745,0.009,3.58,0.00,0.19,0.01
943,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3755,0,2.183,0.039,5.11,0.42,-1.73,0.27,3797,67,2.274,0.163,5.50,0.98,-2.17,1.71,3771,51,2.240,0.099,5.20,0.40,-1.91,0.40,3796,17,2.296,0.019,5.08,0.26,-1.68,0.16
944,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3597,0,3.126,0.062,5.08,0.42,-1.85,0.27,3581,42,3.191,0.130,5.49,0.69,-1.93,1.00,3659,17,3.323,0.040,5.56,0.34,-1.34,0.26,3649,27,3.295,0.057,5.40,0.19,-1.25,0.13
945,15.004,6147,8.694,4.53,-1.99,5.11800,6.13800,17.79918,0.02030,5856,241,8.405,0.226,4.62,0.22,-1.38,0.40,5051,26,8.050,0.115,3.12,4.72,-2.50,3.49,5972,15,8.622,0.013,5.35,0.17,-1.79,0.20,5966,11,8.613,0.008,5.08,0.09,-1.93,0.16
946,15.010,6010,8.596,4.17,-0.71,3.96000,6.06500,10.06932,0.02030,5613,241,8.203,0.226,4.66,0.22,-1.12,0.40,5249,29,8.152,0.124,2.56,4.08,-2.27,4.25,5743,29,8.472,0.021,5.18,0.27,-0.94,0.12,5741,20,8.466,0.021,4.57,0.08,-0.94,0.17
947,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4240,244,8.975,0.122,4.84,0.27,-1.21,0.27,3950,5,8.608,0.125,5.22,2.31,-2.50,1.75,4249,11,8.996,0.004,5.95,0.05,-1.02,0.06,4260,18,9.021,0.026,5.19,0.01,-0.58,0.06
948,15.014,5568,0.104,4.51,-0.18,5.18500,0.09000,1.12772,0.02329,5588,241,0.142,0.077,4.62,0.22,0.04,0.33,5662,220,0.204,0.173,4.66,1.53,-0.06,0.13,5595,31,0.167,0.021,4.64,0.09,-0.13,0.03,5615,39,0.178,0.025,4.58,0.06,-0.10,0.04
949,15.012,7355,5.460,4.17,-1.72,3.13300,4.31300,3.06620,0.02030,7348,67,5.349,0.121,4.47,0.22,-0.98,0.32,7524,1088,5.474,0.338,4.40,1.22,-2.50,2.85,7416,20,5.460,0.007,4.21,0.04,-2.39,0.12,7404,26,5.461,0.008,4.19,0.04,-2.16,0.09
950,15.005,6262,0.795,4.66,-1.56,5.18600,0.69900,1.49968,0.02030,6358,108,0.824,0.077,4.60,0.22,-1.69,0.40,6152,34,0.749,0.025,4.14,0.85,-1.69,1.10,6358,41,0.828,0.021,5.14,0.10,-1.68,0.09,6366,32,0.832,0.017,5.11,0.06,-1.70,0.05
951,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3653,0,0.443,0.039,5.19,0.42,-1.77,0.27,3663,69,0.496,0.162,5.50,0.34,-2.49,1.08,3655,44,0.482,0.104,5.80,0.28,-2.16,0.33,3727,10,0.653,0.023,5.71,0.03,-1.58,0.10
952,15.020,7242,5.305,4.38,0.30,2.71500,4.19800,2.39001,0.02030,7233,67,5.180,0.121,4.42,0.22,-0.53,0.32,7064,768,5.232,0.294,3.34,0.74,0.05,0.65,7326,28,5.339,0.012,3.93,0.04,0.03,0.04,7366,32,5.355,0.012,3.98,0.05,0.01,0.04
953,15.005,5620,5.968,4.85,-2.03,6.34500,4.40100,14.06695,0.02030,5582,241,5.949,0.121,4.64,0.22,-1.39,0.40,5746,738,6.021,0.391,4.43,3.66,-2.41,4.05,5586,17,5.951,0.012,3.73,0.10,-2.12,0.13,5583,7,5.942,0.008,4.14,0.02,-2.07,0.13
954,14.984,3956,8.933,5.15,-0.78,10.38800,5.70700,166.80152,0.02030,4044,244,8.986,0.122,4.93,0.27,-0.90,0.30,3991,87,8.993,0.114,5.50,2.25,-0.76,0.99,4099,22,9.132,0.032,5.82,0.09,-0.52,0.04,4057,24,9.062,0.038,5.17,0.02,-0.40,0.03
955,15.005,5074,9.267,4.63,0.19,5.75500,6.23300,24.92298,0.02030,4902,257,8.958,0.226,4.65,0.22,-0.29,0.32,3950,12,8.105,0.073,1.65,0.85,-0.85,0.58,5109,16,9.400,0.012,5.92,0.05,0.82,0.03,5080,12,9.341,0.010,4.63,0.01,0.20,0.00
956,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3472,0,0.453,0.077,5.00,0.58,-0.11,0.32,3471,45,0.491,0.097,5.02,0.55,0.07,0.26,3486,13,0.503,0.036,5.20,0.10,0.15,0.05,3492,6,0.511,0.005,5.17,0.02,0.15,0.02
957,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3493,0,4.938,0.121,5.07,0.58,-0.01,0.32,3596,141,5.109,0.210,5.50,0.82,-0.18,0.40,3526,10,5.043,0.021,5.21,0.05,-0.31,0.03,3526,19,5.041,0.022,5.26,0.18,-0.38,0.08
958,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4043,244,0.116,0.039,4.95,0.27,-1.98,0.27,3999,78,0.092,0.164,4.57,1.74,-1.82,1.21,4061,17,0.159,0.023,5.07,0.11,-2.02,0.29,4073,31,0.177,0.048,5.10,0.11,-1.99,0.28
959,15.009,5190,2.324,4.75,-0.96,6.43000,1.85600,4.52272,0.02030,5166,241,2.336,0.077,4.65,0.22,-1.03,0.40,5173,226,2.315,0.194,4.67,2.04,-0.90,0.57,5139,20,2.295,0.015,4.79,0.19,-1.00,0.06,5162,16,2.310,0.011,4.85,0.10,-0.98,0.05
960,15.009,6867,7.502,4.47,-0.74,3.90500,5.55000,7.74819,0.02189,6234,108,6.984,0.226,4.56,0.22,-0.99,0.32,6679,1173,7.435,0.597,4.14,3.12,-0.93,4.81,6396,12,7.280,0.011,3.60,0.07,-1.58,0.26,6422,14,7.297,0.013,3.68,0.06,-1.33,0.20
961,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3753,0,2.526,0.039,5.09,0.42,-1.77,0.27,3805,43,2.492,0.075,5.16,0.76,-2.35,1.56,3688,14,2.358,0.024,4.65,0.03,-2.61,0.34,3700,8,2.368,0.045,4.68,0.03,-2.25,0.03
962,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4057,244,2.490,0.039,5.01,0.42,0.16,0.43,3949,6,2.479,0.062,4.62,0.61,-0.13,0.14,4139,32,2.684,0.107,5.19,0.14,0.33,0.02,4089,23,2.581,0.101,5.06,0.08,0.18,0.02
963,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4163,244,5.890,0.062,4.91,0.27,-0.67,0.30,4239,540,5.888,0.665,4.94,1.25,-0.52,0.67,4110,18,5.735,0.027,4.59,0.07,-0.70,0.04,4110,9,5.733,0.016,4.70,0.04,-0.73,0.03
964,15.017,6509,2.398,4.16,0.11,3.12700,2.01400,1.05877,0.02030,6585,108,2.485,0.077,4.13,0.22,-0.25,0.32,6297,692,2.316,0.343,2.77,1.16,-0.10,0.41,6583,17,2.464,0.009,3.37,0.05,0.07,0.01,6544,30,2.434,0.015,3.58,0.01,0.04,0.02
965,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3602,0,8.217,0.226,4.94,0.22,-0.09,0.32,3564,123,8.119,0.156,5.28,0.96,0.25,0.48,3619,40,8.258,0.070,5.59,0.05,0.36,0.04,3586,7,8.139,0.022,4.97,0.11,0.20,0.00
966,15.013,5769,0.656,4.51,-0.38,5.02600,0.56500,1.30497,0.02030,5775,241,0.641,0.077,4.57,0.22,-0.52,0.32,5749,22,0.658,0.041,4.20,1.38,-0.41,0.13,5807,24,0.690,0.015,4.40,0.16,-0.37,0.02,5813,28,0.693,0.018,4.45,0.13,-0.37,0.02
967,15.010,7335,5.044,4.68,-1.65,3.94300,4.01800,3.89224,0.02030,7007,67,4.864,0.121,4.47,0.22,-1.11,0.40,7385,628,5.060,0.257,4.71,1.45,-1.45,4.35,7042,26,4.940,0.012,4.30,0.06,-1.55,0.23,7036,21,4.935,0.010,4.29,0.05,-1.67,0.21
968,15.006,6335,5.402,4.51,-1.09,4.68000,4.14600,5.80764,0.02030,6218,108,5.329,0.121,4.56,0.22,-1.11,0.40,6202,672,5.284,0.344,4.75,3.46,-2.43,5.67,6219,24,5.325,0.014,4.29,0.12,-1.52,0.13,6231,28,5.329,0.015,4.31,0.11,-1.55,0.16
969,15.010,4637,7.068,2.74,-0.50,1.47000,4.88700,1.85952,0.02218,4967,257,7.346,0.226,4.57,0.22,-0.37,0.32,5089,866,7.386,0.644,0.76,2.89,-0.36,0.71,4950,21,7.307,0.019,1.82,0.41,-0.41,0.07,4925,75,7.266,0.142,3.12,0.75,-0.32,0.17
970,14.984,3975,0.719,4.97,-2.14,9.23700,0.55000,9.13272,0.02030,3980,0,0.737,0.039,5.02,0.42,-2.05,0.77,4010,43,0.756,0.093,5.31,1.23,-2.32,1.35,3975,16,0.730,0.026,4.68,0.42,-2.00,0.28,3979,19,0.732,0.027,4.73,0.08,-1.94,0.21
971,15.017,5696,4.611,4.52,0.12,4.86300,3.51500,4.69894,0.02092,5628,241,4.481,0.121,4.60,0.22,-0.49,0.32,6987,987,5.282,0.373,5.31,2.27,0.50,0.67,5751,7,4.690,0.005,4.42,0.28,0.33,0.03,5729,8,4.677,0.006,4.58,0.06,0.19,0.00
972,15.013,5769,0.656,4.51,-0.38,5.02600,0.56500,1.30497,0.02030,5690,241,0.602,0.077,4.48,0.22,-0.56,0.32,5593,313,0.563,0.230,3.84,1.70,-0.50,0.26,5707,23,0.633,0.016,4.09,0.12,-0.39,0.02,5717,10,0.639,0.007,4.22,0.07,-0.38,0.01
973,15.010,6010,8.596,4.17,-0.71,3.96000,6.06500,10.06932,0.02030,5643,241,8.223,0.226,4.66,0.22,-1.12,0.40,5574,660,8.370,0.497,4.18,8.60,-0.98,2.29,5784,15,8.501,0.013,5.17,0.29,-0.80,0.08,5781,10,8.493,0.010,4.57,0.07,-0.83,0.10
974,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,4029,244,5.835,0.062,4.88,0.27,-1.26,0.27,4087,195,5.662,0.297,5.32,2.67,-1.80,2.57,3862,18,5.391,0.020,4.49,0.15,-1.94,0.25,3886,23,5.417,0.036,4.80,0.13,-2.10,0.15
975,15.002,3694,2.978,4.85,-0.51,9.58300,2.07300,21.41904,0.02267,3747,0,3.006,0.121,5.03,0.58,-0.64,0.32,3589,64,2.831,0.168,4.36,0.31,-0.82,0.18,3772,28,3.059,0.045,5.23,0.08,-0.38,0.05,3759,18,3.053,0.019,5.05,0.13,-0.40,0.04
976,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3750,0,2.232,0.039,5.12,0.42,-1.65,0.27,3750,3,2.255,0.084,5.24,0.89,-2.39,1.54,3737,40,2.174,0.064,5.31,0.39,-2.27,0.19,3734,50,2.154,0.134,4.97,0.15,-1.81,0.20
977,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3344,0,1.856,0.077,4.95,0.22,0.21,0.33,3460,78,2.489,0.050,3.87,0.78,-0.15,0.32,3346,45,1.870,0.090,4.92,0.04,0.29,0.04,3356,32,1.901,0.116,4.69,0.04,0.20,0.00
978,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3584,0,5.001,0.121,5.07,0.58,0.05,0.33,3484,53,4.971,0.158,5.04,0.40,-0.45,0.14,3641,19,5.170,0.018,5.88,0.08,-0.05,0.04,3619,10,5.104,0.012,5.19,0.00,-0.14,0.02
979,15.009,5285,1.058,4.90,-1.40,6.62200,0.88200,3.15500,0.02030,5218,241,1.012,0.077,4.75,0.22,-1.45,0.40,5230,182,1.022,0.156,4.75,2.56,-1.47,0.58,5183,21,0.982,0.019,4.51,0.24,-1.50,0.07,5216,28,1.004,0.025,4.85,0.16,-1.50,0.05
980,15.011,7363,0.422,4.14,-1.75,3.00700,0.39000,0.47555,0.02251,7404,67,0.428,0.077,4.25,0.22,-1.39,0.40,7443,500,0.450,0.209,4.18,0.57,-1.85,2.28,7406,36,0.436,0.014,4.18,0.05,-1.88,0.21,7400,9,0.433,0.005,4.17,0.03,-1.90,0.16
981,15.022,8219,5.956,4.38,-0.70,2.74700,4.74300,3.11458,0.02121,7929,67,5.598,0.121,4.36,0.22,-0.29,0.32,8604,2116,5.970,0.457,4.47,0.48,-2.50,2.01,8127,21,5.871,0.011,4.13,0.04,-2.57,0.16,8161,29,5.890,0.008,4.14,0.02,-2.23,0.06
982,14.995,3460,8.157,5.37,-1.84,11.47200,5.09400,206.15791,0.02030,3329,0,8.166,0.122,5.23,0.42,-1.38,0.27,3250,1,7.849,0.123,4.27,0.40,-2.49,0.29,3301,9,8.092,0.029,4.65,0.03,-2.66,0.12,3365,49,8.281,0.185,4.78,0.20,-1.83,0.77
983,15.026,8595,9.351,4.59,-0.71,2.61100,6.89500,7.87046,0.02030,6187,108,7.989,0.226,4.63,0.22,-0.23,0.32,8004,1917,9.363,0.601,4.27,1.07,0.50,2.84,6690,37,8.839,0.041,2.68,0.12,0.56,0.09,6702,33,8.850,0.036,3.35,0.27,0.19,0.01
984,15.012,5494,0.142,4.59,-0.64,5.64900,0.12300,1.41906,0.02030,5519,241,0.164,0.077,4.60,0.22,-0.43,0.32,5581,182,0.194,0.147,4.58,1.51,-0.46,0.13,5521,13,0.162,0.011,4.54,0.12,-0.59,0.02,5517,19,0.159,0.015,4.52,0.09,-0.60,0.02
985,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3562,0,3.978,0.062,5.08,0.42,-1.50,0.27,3606,40,3.970,0.132,5.15,0.86,-1.90,1.24,3552,25,3.932,0.057,5.34,0.44,-2.71,0.39,3592,48,4.018,0.122,5.05,0.22,-2.14,0.17
986,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3791,0,2.628,0.039,5.07,0.42,-1.54,0.27,3816,64,2.659,0.164,4.86,1.20,-1.38,1.37,3766,21,2.592,0.033,4.58,0.62,-1.79,0.79,3813,26,2.669,0.034,4.69,0.04,-1.37,0.24
987,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4842,244,6.189,0.122,4.68,0.27,-0.15,0.30,4458,781,5.922,0.845,3.91,1.10,-0.17,0.93,4921,20,6.361,0.017,4.48,0.06,0.01,0.03,4914,37,6.355,0.031,4.51,0.08,-0.00,0.03
988,15.009,5422,0.415,4.83,-1.30,6.28200,0.35600,2.11739,0.02030,5340,241,0.383,0.077,4.75,0.22,-1.46,0.40,5303,236,0.324,0.076,4.41,4.48,-1.57,0.83,5309,7,0.336,0.009,4.40,0.17,-1.48,0.05,5331,42,0.353,0.030,4.36,0.19,-1.42,0.06
989,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5480,241,7.664,0.226,4.62,0.22,-0.51,0.32,5590,933,8.021,0.639,4.01,6.70,0.35,1.12,5663,33,8.016,0.024,4.25,0.23,0.27,0.06,5682,26,8.022,0.016,4.33,0.14,0.19,0.01
990,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4128,244,2.584,0.039,4.94,0.27,-1.57,0.27,4049,4,2.343,0.111,4.21,1.16,-2.28,1.33,4026,31,2.307,0.038,4.01,0.20,-2.11,0.13,4018,30,2.273,0.052,4.66,0.00,-2.22,0.09
991,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5278,241,1.920,0.077,4.73,0.22,-1.71,0.40,5200,341,1.910,0.241,4.94,4.00,-2.26,1.15,5311,51,1.981,0.038,5.39,0.30,-2.13,0.10,5312,10,1.990,0.010,5.10,0.08,-2.06,0.05
992,15.006,4913,5.589,5.05,-2.29,7.30800,4.02700,18.44166,0.02030,5083,241,5.713,0.121,4.72,0.22,-1.29,0.40,4950,24,5.616,0.117,4.94,2.67,-2.30,1.76,5087,21,5.732,0.016,5.55,0.12,-1.99,0.05,5101,16,5.741,0.012,5.17,0.02,-2.06,0.05
993,15.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.84606,0.02120,7132,67,0.840,0.077,4.47,0.22,-1.24,0.40,7118,530,0.806,0.218,4.98,0.47,-0.75,0.53,7108,38,0.818,0.016,4.77,0.09,-0.75,0.04,7157,32,0.849,0.014,4.65,0.01,-0.84,0.04
994,14.981,3902,1.448,5.31,-1.52,10.93100,1.07500,25.40973,0.02030,3839,0,1.366,0.039,5.08,0.42,-1.48,0.27,3791,52,1.296,0.160,4.75,1.09,-1.49,1.32,3857,9,1.392,0.010,4.82,0.43,-1.23,0.36,3874,25,1.413,0.035,5.10,0.37,-1.33,0.26
995,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4902,257,2.779,0.077,4.68,0.22,-0.37,0.32,4880,819,2.785,0.701,4.38,1.02,-0.24,1.33,4947,33,2.847,0.027,4.48,0.10,-0.09,0.04,4933,20,2.837,0.017,4.49,0.11,-0.11,0.03
996,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3802,0,0.434,0.077,5.04,0.58,0.32,0.33,3486,32,0.041,0.077,3.98,0.26,-0.71,0.09,3787,5,0.411,0.011,4.97,0.04,-0.01,0.01,3828,16,0.483,0.028,5.08,0.06,0.03,0.02
997,15.007,5736,4.695,4.54,-1.43,5.51800,3.59600,6.62522,0.02030,5769,241,4.731,0.121,4.57,0.22,-1.18,0.40,5982,796,4.845,0.449,3.96,4.19,-1.00,2.04,5775,27,4.725,0.018,4.49,0.18,-1.33,0.12,5787,28,4.733,0.020,4.46,0.17,-1.30,0.13
998,15.012,7274,3.183,3.73,-1.07,1.66100,2.68800,0.73689,0.02716,7140,67,3.177,0.121,4.17,0.22,-0.89,0.32,7289,808,3.190,0.295,3.78,1.22,-1.02,1.31,7095,20,3.112,0.009,3.50,0.11,-1.04,0.10,7083,25,3.100,0.016,3.60,0.02,-1.06,0.10
999,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,5829,241,0.865,0.077,4.59,0.22,-1.56,0.40,5860,432,0.896,0.270,4.69,1.93,-1.23,0.42,5855,36,0.900,0.021,4.35,0.17,-1.32,0.07,5848,20,0.895,0.013,4.39,0.11,-1.35,0.06
1000,14.982,3588,0.837,5.05,-2.25,10.19600,0.61300,14.63525,0.02030,3611,0,0.817,0.039,5.14,0.42,-1.84,0.27,3600,35,0.845,0.114,5.11,0.34,-2.27,0.82,3600,6,0.810,0.045,5.13,0.03,-2.13,0.08,3629,59,0.861,0.150,5.22,0.13,-1.97,0.19
1001,14.985,3794,3.127,5.17,-1.18,10.89000,2.20500,41.87936,0.02030,3809,0,3.151,0.062,5.05,0.42,-1.37,0.27,3781,84,3.103,0.181,5.12,0.52,-1.06,0.57,3803,32,3.150,0.058,5.15,0.06,-1.06,0.20,3823,21,3.187,0.040,5.13,0.04,-0.94,0.09
1002,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5705,241,1.057,0.077,4.71,0.22,-2.02,0.80,5605,278,1.054,0.156,5.27,3.75,-2.18,0.64,5763,9,1.161,0.006,5.05,0.10,-1.81,0.04,5764,23,1.170,0.012,4.85,0.18,-1.75,0.03
1003,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5141,241,7.460,0.226,4.65,0.22,-0.89,0.32,5051,74,7.428,0.099,2.24,7.69,-1.03,1.85,5145,5,7.520,0.007,4.01,0.33,-0.96,0.09,5201,31,7.567,0.026,4.69,0.18,-0.82,0.11
1004,15.016,5617,0.460,4.32,-0.07,4.59000,0.39400,0.98537,0.02030,5694,241,0.536,0.077,4.45,0.22,0.03,0.33,5587,205,0.496,0.160,4.49,1.49,-0.02,0.16,5726,18,0.578,0.012,4.68,0.10,0.10,0.02,5705,17,0.563,0.011,4.60,0.05,0.08,0.02
1005,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4018,244,0.098,0.039,5.01,0.42,-2.05,0.77,3990,57,0.052,0.175,4.95,1.68,-2.23,1.85,4005,26,0.072,0.041,4.92,0.35,-2.25,0.22,4018,30,0.094,0.050,4.95,0.14,-2.20,0.10
1006,15.007,4997,1.398,4.96,-1.55,7.19900,1.13600,4.63020,0.02333,4905,257,1.296,0.077,4.80,0.22,-1.75,0.40,4939,249,1.370,0.207,5.22,1.52,-1.49,0.44,4921,24,1.335,0.021,4.91,0.13,-1.59,0.04,4939,17,1.345,0.014,5.04,0.11,-1.60,0.05
1007,15.006,3628,2.215,5.35,-0.66,11.32800,1.55700,37.65304,0.02030,3663,0,2.196,0.077,5.03,0.58,-0.55,0.32,3594,59,2.186,0.158,5.27,0.27,-0.74,0.19,3705,35,2.337,0.061,5.86,0.10,-0.52,0.09,3707,15,2.309,0.033,5.45,0.26,-0.45,0.05
1008,15.006,4895,0.101,4.74,-1.67,7.12800,0.08500,2.76312,0.02030,4977,257,0.176,0.077,4.80,0.22,-1.60,0.40,4908,145,0.101,0.153,4.75,1.24,-1.66,0.33,4969,21,0.158,0.018,5.08,0.10,-1.57,0.04,4967,34,0.158,0.030,5.05,0.12,-1.58,0.06
1009,15.001,4626,1.441,4.78,-1.66,7.52700,1.14200,5.41502,0.02033,4564,257,1.391,0.077,4.81,0.22,-1.58,0.40,4514,433,1.347,0.442,4.65,1.68,-1.58,0.47,4542,10,1.353,0.009,4.77,0.10,-1.74,0.03,4573,8,1.382,0.011,4.94,0.05,-1.66,0.03
1010,15.006,5742,4.539,4.88,-1.63,6.05500,3.48900,8.08351,0.02030,5634,241,4.496,0.121,4.66,0.22,-1.38,0.40,5647,44,4.492,0.102,4.88,4.69,-1.55,1.39,5622,31,4.481,0.019,4.44,0.19,-1.54,0.07,5616,16,4.475,0.010,4.55,0.20,-1.56,0.08
1011,15.013,4944,6.955,3.35,-0.46,2.80300,4.88900,3.43400,0.02030,5114,241,7.028,0.226,4.60,0.22,-0.65,0.32,5168,829,7.108,0.589,1.46,2.81,-0.44,0.92,5126,14,7.065,0.013,2.44,0.29,-0.52,0.04,5099,130,7.014,0.275,3.23,0.37,-0.55,0.27
1012,15.011,5524,9.840,4.67,-0.82,5.74800,6.67800,30.40885,0.02435,5121,241,9.361,0.226,4.72,0.22,-1.08,0.40,5349,35,9.738,0.146,5.50,7.47,-1.27,1.53,5289,20,9.731,0.018,5.90,0.08,-0.96,0.14,5288,19,9.730,0.017,5.12,0.07,-0.87,0.15
1013,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3260,0,5.060,0.062,5.19,0.42,-1.92,0.27,3081,24,4.501,0.018,3.28,0.25,-2.50,0.26,3250,55,5.011,0.174,4.19,0.36,-2.80,0.08,3323,44,5.268,0.144,4.66,0.01,-2.28,0.01
1014,15.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.64684,0.02104,6817,108,0.071,0.077,4.48,0.22,-1.56,0.40,6733,357,0.037,0.180,4.11,0.76,-1.81,1.21,6803,26,0.060,0.012,4.31,0.08,-1.53,0.10,6803,31,0.060,0.012,4.31,0.12,-1.54,0.14
1015,15.016,5565,2.379,3.95,-0.11,3.57300,1.91900,1.24509,0.02223,5530,241,2.367,0.077,4.50,0.22,-0.48,0.32,5442,409,2.348,0.298,3.89,2.69,-0.19,0.46,5544,23,2.412,0.014,4.05,0.16,-0.15,0.02,5547,4,2.414,0.003,3.97,0.14,-0.13,0.02
1016,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5241,241,1.724,0.077,4.73,0.22,-1.88,0.40,5183,278,1.714,0.233,5.23,3.57,-2.31,1.15,5271,16,1.773,0.011,5.30,0.31,-2.11,0.08,5269,14,1.776,0.012,5.10,0.09,-2.06,0.05
1017,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3803,0,5.209,0.121,5.01,0.58,-0.58,0.32,3595,63,5.018,0.156,4.57,0.29,-0.86,0.19,3819,11,5.270,0.018,5.29,0.04,-0.34,0.02,3830,19,5.272,0.019,5.18,0.01,-0.30,0.03
1018,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4481,244,6.509,0.122,4.79,0.27,-0.37,0.30,4150,16,6.168,0.066,3.64,1.12,-0.75,0.55,4494,20,6.541,0.021,4.51,0.06,-0.16,0.06,4495,22,6.542,0.023,4.51,0.06,-0.16,0.06
1019,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3456,0,4.931,0.121,5.08,0.58,0.11,0.33,3278,44,4.755,0.200,4.08,0.33,-1.00,0.07,3497,9,5.049,0.017,5.07,0.04,-0.44,0.03,3497,12,5.061,0.017,5.07,0.04,-0.45,0.05
1020,15.008,5586,0.179,3.71,-1.32,3.01300,0.15600,0.42875,0.02030,5572,241,0.172,0.077,4.38,0.22,-1.26,0.40,5551,27,0.167,0.037,3.44,0.59,-1.34,0.27,5565,16,0.157,0.022,4.02,0.46,-1.39,0.12,5585,7,0.182,0.006,3.61,0.06,-1.27,0.02
1021,15.000,4506,1.937,4.89,-2.20,8.01500,1.49600,7.98362,0.02030,4514,257,1.992,0.077,4.85,0.22,-1.77,0.40,4483,408,1.905,0.408,4.68,2.82,-2.32,0.88,4486,20,1.917,0.022,4.72,0.14,-2.27,0.05,4477,19,1.909,0.023,4.72,0.06,-2.24,0.03
1022,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4187,244,5.989,0.062,4.90,0.27,-1.01,0.27,4150,9,5.852,0.082,5.13,1.25,-1.06,1.03,4128,16,5.826,0.023,5.34,0.17,-1.35,0.15,4122,25,5.820,0.031,5.15,0.04,-1.24,0.08
1023,15.007,6524,1.445,4.28,-1.08,3.99600,1.25600,1.11944,0.02030,6491,108,1.397,0.077,4.45,0.22,-1.33,0.40,6413,414,1.412,0.219,3.87,0.59,-1.05,0.44,6529,27,1.458,0.012,4.06,0.04,-0.97,0.03,6533,22,1.460,0.011,4.07,0.06,-0.98,0.03
1024,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3822,0,0.212,0.077,5.02,0.58,0.12,0.33,6080,396,3.512,0.133,2.05,1.51,-2.50,1.92,3932,14,0.524,0.024,5.48,0.05,0.74,0.02,3796,31,0.148,0.088,4.66,0.00,0.20,0.00
1025,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3832,0,0.150,0.077,5.13,0.58,-0.27,0.32,3849,5,0.154,0.093,5.34,0.57,-0.13,0.13,3824,16,0.142,0.024,5.08,0.08,-0.20,0.03,3822,43,0.131,0.063,5.06,0.10,-0.20,0.08
1026,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4993,257,2.837,0.077,4.64,0.22,-0.40,0.32,4975,801,2.879,0.644,4.36,1.05,-0.07,1.11,5025,24,2.912,0.019,4.67,0.12,-0.02,0.03,5040,12,2.925,0.010,4.60,0.04,0.00,0.02
1027,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3803,0,5.245,0.121,4.97,0.22,-0.42,0.32,3744,184,5.211,0.284,4.91,0.45,-0.49,0.32,3797,18,5.248,0.029,5.26,0.05,-0.38,0.03,3816,20,5.272,0.028,5.18,0.01,-0.34,0.03
1028,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4113,244,0.540,0.039,4.99,0.27,-1.94,0.27,4131,156,0.630,0.263,5.24,2.36,-2.02,1.89,4150,13,0.618,0.021,5.60,0.22,-2.13,0.27,4143,42,0.628,0.061,5.13,0.07,-1.86,0.19
1029,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,5051,241,1.147,0.077,4.73,0.22,-1.19,0.40,5050,12,1.135,0.058,4.94,1.38,-1.09,0.39,5053,11,1.142,0.007,4.97,0.11,-1.07,0.04,5039,20,1.129,0.015,4.96,0.11,-1.10,0.04
1030,15.005,6557,4.995,4.69,-2.29,4.87900,3.89700,5.67806,0.02134,6654,108,5.036,0.121,4.47,0.22,-1.14,0.40,6664,463,5.050,0.270,4.85,2.38,-2.06,7.98,6656,34,5.029,0.016,4.99,0.10,-2.15,0.22,6650,25,5.039,0.012,4.63,0.02,-2.09,0.12
1031,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3969,0,4.369,0.121,4.94,0.22,0.24,0.33,3917,293,4.425,0.354,5.06,0.91,0.26,0.31,4021,37,4.541,0.077,5.00,0.36,0.26,0.09,3999,4,4.497,0.003,4.84,0.06,0.20,0.00
1032,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4113,244,7.532,0.122,4.90,0.27,-0.93,0.30,4023,311,7.404,0.427,4.45,1.23,-0.51,0.60,4104,37,7.503,0.047,5.16,0.20,-0.50,0.06,4107,18,7.511,0.025,5.11,0.06,-0.49,0.04
1033,15.013,5127,1.036,3.77,-0.65,3.47200,0.85700,0.72979,0.02540,5379,241,1.228,0.077,4.52,0.22,-0.47,0.32,5154,257,1.051,0.227,3.70,2.42,-0.62,0.33,5373,19,1.211,0.012,3.93,0.15,-0.35,0.02,5371,36,1.211,0.025,3.98,0.14,-0.38,0.05
1034,15.020,5924,8.549,4.21,0.30,3.81200,6.00600,9.11171,0.02030,5551,241,8.034,0.226,4.65,0.22,-0.54,0.32,5550,31,8.373,0.128,5.50,6.24,-0.24,1.18,5825,21,8.557,0.017,4.48,0.30,0.48,0.07,5793,3,8.501,0.025,4.68,0.29,0.01,0.31
1035,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,5020,241,2.788,0.077,4.74,0.22,-1.60,0.40,5000,363,2.749,0.290,4.86,3.31,-1.89,1.11,5026,12,2.768,0.013,4.81,0.12,-1.89,0.06,4998,36,2.740,0.035,4.80,0.14,-1.96,0.11
1036,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4024,244,0.460,0.039,4.97,0.27,-2.02,0.77,3980,83,0.390,0.219,4.50,1.58,-2.23,1.70,4035,20,0.475,0.025,4.78,0.14,-2.24,0.14,4007,24,0.431,0.041,4.70,0.06,-2.26,0.02
1037,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4645,244,6.606,0.122,4.74,0.27,-0.30,0.30,4266,368,6.307,0.476,3.82,1.08,-0.49,0.68,4711,28,6.765,0.026,5.06,0.06,0.05,0.06,4720,22,6.773,0.020,5.07,0.06,0.05,0.04
1038,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4627,244,5.464,0.062,4.78,0.27,-1.03,0.27,4350,18,5.185,0.084,4.43,1.29,-1.38,1.11,4594,10,5.425,0.013,5.24,0.07,-1.20,0.05,4628,10,5.466,0.011,5.17,0.02,-1.14,0.04
1039,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4089,244,8.608,0.122,4.90,0.27,-0.95,0.30,3859,152,8.242,0.280,4.52,1.76,-1.05,1.19,4046,7,8.504,0.014,5.32,0.20,-0.81,0.10,4059,16,8.515,0.012,5.17,0.02,-0.70,0.08
1040,15.007,6812,0.896,3.80,-2.30,2.68200,0.80200,0.49614,0.02030,6685,108,0.856,0.077,4.28,0.22,-1.51,0.40,6900,376,0.930,0.181,3.90,0.58,-2.23,2.23,6651,19,0.822,0.008,3.66,0.04,-2.24,0.15,6689,18,0.839,0.009,3.72,0.05,-2.16,0.10
1041,15.013,5712,0.346,4.57,-0.41,5.21700,0.30100,1.26183,0.02153,5777,241,0.383,0.077,4.54,0.22,-0.42,0.32,5591,226,0.281,0.173,4.15,2.52,-0.50,0.11,5776,26,0.396,0.015,4.81,0.13,-0.34,0.03,5781,20,0.398,0.014,4.59,0.05,-0.31,0.02
1042,14.987,3818,0.387,5.27,-0.93,11.05700,0.29200,18.72406,0.02030,3899,0,0.463,0.039,5.06,0.42,-1.02,0.27,3864,106,0.458,0.226,5.50,0.79,-0.92,0.61,3911,24,0.510,0.029,5.93,0.05,-0.81,0.09,3913,10,0.523,0.016,5.71,0.06,-0.74,0.03
1043,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3750,0,2.206,0.039,5.13,0.42,-1.71,0.27,3750,2,2.265,0.088,5.21,1.31,-2.17,1.96,3766,43,2.228,0.091,5.23,0.37,-1.97,0.26,3713,41,2.116,0.109,4.95,0.10,-1.90,0.20
1044,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,3933,0,7.845,0.122,4.94,0.27,-1.15,0.27,4095,282,7.832,0.403,5.41,2.53,-0.87,1.36,3803,6,7.499,0.020,4.27,0.60,-1.95,0.73,3831,7,7.524,0.014,4.67,0.03,-1.76,0.07
1045,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3770,0,5.011,0.121,4.92,0.22,0.22,0.33,3723,214,5.130,0.230,4.62,1.07,-0.04,0.44,3849,1,5.230,0.022,5.01,0.04,0.22,0.02,3846,5,5.242,0.029,4.90,0.10,0.19,0.01
1046,15.009,5001,1.503,4.04,0.11,3.95200,1.20400,1.07004,0.02030,4993,257,1.548,0.077,4.41,0.22,0.28,0.33,4918,89,1.498,0.059,3.82,0.56,0.12,0.22,4993,19,1.554,0.015,4.20,0.05,0.27,0.03,4993,19,1.560,0.017,4.11,0.08,0.20,0.00
1047,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5519,241,0.182,0.077,4.53,0.22,0.36,0.33,5612,96,0.311,0.060,5.40,1.34,0.24,0.23,5591,24,0.289,0.014,4.97,0.09,0.19,0.03,5569,26,0.275,0.016,4.63,0.03,0.18,0.01
1048,15.014,7695,4.396,4.29,-2.22,3.13600,3.60700,2.21718,0.02077,7717,67,4.367,0.121,4.34,0.22,-0.77,0.32,7719,740,4.387,0.269,4.28,0.92,-2.12,8.58,7781,65,4.445,0.057,4.39,0.08,-1.54,0.87,7760,58,4.427,0.044,4.35,0.09,-1.75,0.64
1049,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4360,244,1.117,0.039,4.86,0.27,-0.33,0.30,4292,286,1.070,0.345,4.29,0.84,-0.31,0.41,4395,9,1.198,0.011,4.50,0.04,-0.22,0.02,4385,20,1.186,0.024,4.49,0.07,-0.24,0.03
1050,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4708,244,-0.002,0.000,4.74,0.27,0.15,0.43,4649,9,0.000,0.062,4.21,0.65,0.21,0.19,4726,19,0.022,0.020,4.69,0.13,0.21,0.02,4701,17,-0.000,0.016,4.62,0.02,0.17,0.02
1051,15.015,5541,0.923,4.08,-0.27,3.83600,0.77900,0.83176,0.02600,5523,241,0.894,0.077,4.48,0.22,-0.35,0.32,5462,438,0.898,0.330,3.58,2.90,-0.29,0.52,5579,7,0.981,0.006,4.27,0.16,-0.18,0.02,5577,20,0.981,0.014,4.26,0.14,-0.19,0.03
1052,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4924,257,1.052,0.077,4.77,0.22,-1.33,0.40,4916,186,1.034,0.185,4.59,1.38,-1.27,0.44,4916,20,1.026,0.018,4.64,0.12,-1.30,0.03,4904,18,1.011,0.019,4.69,0.03,-1.34,0.04
1053,15.009,6246,2.400,4.17,-0.65,3.78800,2.00200,1.43285,0.02030,6186,108,2.344,0.077,4.54,0.22,-1.08,0.40,6109,461,2.338,0.252,3.89,1.25,-0.75,0.48,6204,28,2.379,0.015,3.95,0.08,-0.73,0.03,6218,31,2.387,0.016,3.96,0.11,-0.72,0.03
1054,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5609,241,0.991,0.077,4.73,0.22,-2.06,0.80,5551,17,1.013,0.105,4.95,3.82,-2.36,1.20,5647,23,1.086,0.018,5.16,0.20,-2.07,0.11,5679,40,1.111,0.029,5.09,0.09,-1.98,0.10
1055,15.004,6360,0.727,4.64,-1.86,5.03100,0.64300,1.36144,0.02030,6382,108,0.761,0.077,4.61,0.22,-1.67,0.40,6352,80,0.737,0.023,4.33,0.30,-1.61,0.59,6359,22,0.734,0.010,4.44,0.05,-1.63,0.05,6373,30,0.739,0.014,4.50,0.08,-1.62,0.06
1056,15.007,6532,1.478,4.59,-1.09,4.61900,1.28200,1.51008,0.02030,6435,108,1.404,0.077,4.59,0.22,-1.42,0.40,6412,380,1.443,0.203,4.13,0.60,-1.12,0.43,6452,29,1.453,0.013,4.21,0.05,-1.02,0.03,6469,15,1.461,0.008,4.23,0.05,-1.00,0.03
1057,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3662,0,2.467,0.039,5.10,0.42,-1.68,0.27,3682,71,2.318,0.182,4.69,0.40,-2.50,1.63,3636,6,2.419,0.036,3.42,0.08,-1.73,0.02,3654,15,2.432,0.039,4.66,0.00,-2.27,0.01
1058,15.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.64684,0.02104,6730,108,0.037,0.077,4.44,0.22,-1.62,0.40,6867,294,0.086,0.147,4.19,0.59,-2.28,1.79,6738,30,0.033,0.012,4.20,0.05,-1.64,0.09,6732,36,0.030,0.016,4.15,0.05,-1.73,0.12
1059,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3779,0,0.438,0.077,5.05,0.58,0.08,0.33,3730,101,0.381,0.197,4.72,0.45,-0.19,0.16,3773,27,0.417,0.038,4.87,0.12,-0.06,0.05,3766,16,0.400,0.023,4.87,0.05,-0.06,0.03
1060,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4189,244,2.581,0.039,4.92,0.27,-1.75,0.27,4213,100,2.494,0.111,5.25,1.37,-2.37,1.23,4125,13,2.422,0.021,4.77,0.09,-2.19,0.08,4146,20,2.447,0.022,4.87,0.12,-2.14,0.11
1061,14.989,4140,0.016,4.81,-2.08,8.65100,0.01300,5.43250,0.02030,4154,244,0.045,0.039,4.91,0.27,-2.11,0.77,4172,111,0.057,0.162,4.98,1.49,-2.02,0.82,4153,23,0.033,0.024,4.80,0.20,-2.12,0.16,4157,17,0.042,0.022,4.75,0.05,-2.03,0.11
1062,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3914,0,4.335,0.121,4.93,0.22,0.19,0.33,4097,259,4.570,0.324,5.50,1.10,0.50,0.23,3961,12,4.479,0.021,4.80,0.06,0.11,0.05,3970,13,4.486,0.021,4.78,0.03,0.14,0.05
1063,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4097,244,0.140,0.039,4.90,0.27,-2.27,0.77,3969,59,0.000,0.156,3.66,0.90,-2.20,0.51,4105,41,0.128,0.052,4.56,0.28,-2.15,0.14,4067,26,0.059,0.044,4.67,0.02,-2.24,0.03
1064,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3754,0,1.711,0.039,5.02,0.42,-0.68,0.30,3849,5,1.831,0.095,5.50,0.78,-0.44,0.09,3737,15,1.654,0.025,5.20,0.19,-0.60,0.03,3722,30,1.635,0.056,5.08,0.06,-0.63,0.08
1065,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3610,0,5.563,0.062,5.04,0.42,-1.34,0.27,3608,73,5.351,0.186,5.11,0.32,-1.05,0.28,3555,5,5.408,0.032,5.84,0.09,-2.61,0.15,3586,8,5.473,0.022,5.20,0.02,-1.96,0.21
1066,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5358,241,7.239,0.226,4.64,0.22,-0.94,0.32,5302,1029,7.287,0.796,3.10,8.20,-0.85,3.07,5452,18,7.389,0.015,3.41,0.46,-0.71,0.10,5398,21,7.362,0.017,4.26,0.14,-0.77,0.09
1067,15.018,5928,1.432,4.14,0.11,3.63400,1.20600,0.92130,0.02535,5943,241,1.432,0.077,4.34,0.22,-0.20,0.32,6009,105,1.511,0.054,4.00,1.85,0.22,0.41,5994,5,1.499,0.001,4.21,0.07,0.11,0.01,5982,10,1.496,0.004,4.15,0.09,0.09,0.02
1068,15.013,5634,7.219,4.51,-0.45,5.24300,5.18100,12.08370,0.02199,5533,241,7.019,0.226,4.64,0.22,-0.97,0.32,5502,882,7.109,0.648,3.96,8.13,-0.96,2.96,5594,30,7.152,0.021,3.27,0.23,-1.13,0.19,5620,11,7.179,0.012,4.21,0.09,-0.90,0.13
1069,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5111,241,1.908,0.077,4.73,0.22,-1.69,0.40,5100,295,1.915,0.225,5.05,2.93,-1.96,0.84,5137,19,1.951,0.018,5.19,0.15,-1.94,0.07,5118,26,1.941,0.025,4.96,0.14,-1.93,0.09
1070,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3732,0,8.261,0.226,4.92,0.22,-0.01,0.32,3412,74,8.061,0.199,4.74,0.71,-0.13,0.26,3749,1,8.307,0.028,5.67,0.05,0.64,0.02,3691,31,8.152,0.106,4.66,0.01,0.20,0.00
1071,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3557,0,3.140,0.062,5.06,0.42,-1.59,0.27,3549,2,3.279,0.104,5.24,0.60,-2.25,0.89,3569,46,3.184,0.103,5.36,0.31,-1.89,0.18,3620,11,3.334,0.062,5.32,0.08,-1.67,0.08
1072,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,3958,0,2.517,0.039,5.07,0.42,-1.52,0.27,4004,72,2.499,0.121,5.15,2.60,-1.80,2.40,3858,34,2.270,0.077,4.24,0.32,-1.77,0.33,3865,48,2.268,0.089,4.74,0.15,-2.10,0.15
1073,15.009,5764,1.019,4.72,-0.98,5.64500,0.87100,2.00170,0.02030,5748,241,1.009,0.077,4.63,0.22,-1.12,0.40,5680,341,0.979,0.226,4.44,2.40,-1.06,0.29,5742,32,1.007,0.019,4.72,0.15,-1.00,0.06,5745,17,1.014,0.010,4.52,0.15,-0.96,0.04
1074,15.005,6217,0.676,3.79,-1.45,2.83100,0.59700,0.48373,0.02030,6253,108,0.694,0.077,4.34,0.22,-1.32,0.40,6204,453,0.674,0.256,3.63,0.70,-1.46,0.81,6251,25,0.697,0.012,3.74,0.05,-1.36,0.03,6263,24,0.702,0.012,3.76,0.04,-1.38,0.05
1075,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,5971,241,0.937,0.077,4.61,0.22,-1.47,0.40,5902,424,0.919,0.255,4.94,2.33,-1.30,0.35,5992,12,0.978,0.008,4.72,0.12,-1.14,0.03,5985,33,0.977,0.023,4.67,0.17,-1.16,0.08
1076,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,4040,244,2.554,0.039,5.02,0.42,-1.45,0.27,4012,63,2.515,0.113,4.63,2.06,-1.42,1.30,3977,17,2.444,0.024,4.72,0.25,-1.45,0.14,4021,27,2.503,0.038,5.04,0.20,-1.70,0.20
1077,15.015,6976,0.921,4.43,-0.07,3.36300,0.82600,0.68391,0.02134,7134,67,0.984,0.077,3.87,0.57,-0.06,0.32,6928,465,0.900,0.203,3.58,0.65,-0.19,0.36,7175,38,1.044,0.015,3.58,0.04,-0.02,0.02,7146,53,1.027,0.029,3.59,0.02,-0.04,0.04
1078,15.004,6402,0.947,4.42,-2.27,4.54300,0.83400,1.18686,0.02410,6435,108,1.015,0.077,4.54,0.22,-1.75,0.40,6598,401,1.026,0.208,4.70,1.03,-2.22,2.17,6394,29,0.937,0.016,4.51,0.09,-2.20,0.13,6399,17,0.940,0.010,4.51,0.07,-2.16,0.08
1079,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3525,0,0.976,0.039,5.12,0.42,-1.92,0.27,3504,28,1.056,0.106,5.05,0.27,-2.15,0.58,3480,5,0.853,0.033,5.14,0.03,-1.97,0.04,3477,6,0.827,0.052,5.15,0.03,-1.94,0.06
1080,15.015,6944,0.447,4.39,-0.05,3.26200,0.40700,0.53802,0.02295,6991,108,0.431,0.077,3.75,0.57,0.03,0.33,6895,397,0.390,0.182,3.85,0.66,-0.01,0.31,7064,21,0.534,0.009,3.25,0.03,0.00,0.02,7037,62,0.505,0.034,3.58,0.01,0.04,0.03
1081,15.009,5780,0.050,4.79,-1.07,5.79000,0.04400,1.46218,0.02217,5752,241,0.055,0.077,4.62,0.22,-1.03,0.40,5717,264,0.000,0.190,4.67,1.90,-0.97,0.17,5730,26,0.017,0.013,4.67,0.28,-1.10,0.05,5721,19,0.013,0.011,4.68,0.26,-1.11,0.03
1082,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,5012,241,2.845,0.077,4.61,0.22,-0.41,0.32,4996,794,2.885,0.631,4.44,1.03,-0.08,1.12,5061,30,2.941,0.024,4.77,0.11,-0.02,0.03,5075,27,2.951,0.022,4.63,0.03,0.02,0.03
1083,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,4057,244,3.274,0.062,4.97,0.27,-1.35,0.27,4065,198,3.269,0.319,5.04,1.44,-0.88,0.75,4046,9,3.262,0.010,4.80,0.16,-0.82,0.08,4060,30,3.275,0.037,4.95,0.17,-0.83,0.05
1084,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3700,0,1.484,0.077,5.04,0.58,-0.39,0.32,3684,67,1.523,0.087,5.50,0.56,-0.39,0.19,3741,13,1.600,0.016,5.99,0.00,-0.24,0.03,3732,20,1.560,0.031,5.19,0.00,-0.24,0.04
1085,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3748,0,2.544,0.039,5.06,0.42,-1.70,0.27,3693,69,2.336,0.180,3.99,0.48,-1.20,0.37,3712,21,2.434,0.056,3.92,0.68,-1.94,0.50,3730,36,2.485,0.089,4.66,0.00,-2.22,0.09
1086,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3898,0,0.530,0.077,5.04,0.58,0.38,0.33,3484,32,0.013,0.076,4.23,0.25,-0.65,0.09,3933,19,0.617,0.028,5.32,0.06,0.25,0.06,3941,38,0.653,0.095,5.04,0.12,0.20,0.00
1087,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5350,241,7.612,0.226,4.63,0.22,-0.53,0.32,6198,1080,8.279,0.620,5.36,5.65,0.45,1.30,5512,35,7.921,0.026,4.18,0.21,0.10,0.06,5499,42,7.899,0.035,4.69,0.37,-0.16,0.30
1088,15.006,5861,2.921,3.79,-1.35,3.11300,2.36700,1.24394,0.02030,5841,241,2.947,0.077,4.58,0.22,-1.39,0.40,5824,551,2.914,0.321,3.48,2.16,-1.35,1.11,5804,6,2.885,0.006,3.80,0.09,-1.49,0.05,5831,17,2.901,0.012,3.87,0.11,-1.44,0.07
1089,14.988,4680,5.014,4.84,-0.02,7.12400,3.59400,13.99587,0.02030,4497,244,4.915,0.062,4.78,0.27,-0.19,0.30,4519,505,4.940,0.493,4.55,0.87,-0.12,0.72,4497,8,4.915,0.010,4.62,0.06,-0.11,0.03,4504,25,4.922,0.025,4.65,0.06,-0.11,0.05
1090,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,4056,244,5.859,0.062,4.90,0.27,-1.29,0.27,4096,172,5.674,0.300,5.37,2.22,-2.14,2.49,3912,17,5.458,0.032,4.88,0.16,-2.20,0.18,3910,16,5.455,0.029,4.86,0.12,-2.14,0.12
1091,15.006,6226,0.403,4.49,-1.33,4.80400,0.35800,1.07498,0.02117,6161,108,0.350,0.077,4.52,0.22,-1.53,0.40,6122,310,0.329,0.121,4.84,2.85,-1.49,0.43,6180,21,0.369,0.012,4.59,0.08,-1.42,0.05,6164,19,0.361,0.010,4.56,0.06,-1.44,0.04
1092,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4507,244,7.049,0.122,4.78,0.27,-0.63,0.30,4651,44,7.202,0.083,5.18,3.68,-0.31,1.07,4524,5,7.078,0.008,4.78,0.09,-0.52,0.07,4516,9,7.070,0.011,4.78,0.07,-0.55,0.06
1093,14.983,4121,4.099,5.20,-0.69,10.26900,2.90200,43.43102,0.02032,4013,244,4.089,0.062,4.93,0.27,-0.99,0.30,4122,265,4.108,0.363,5.13,1.36,-0.65,0.53,3958,22,3.913,0.025,4.20,0.19,-0.86,0.06,3931,20,3.877,0.032,4.66,0.01,-1.08,0.11
1094,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4416,244,7.019,0.122,4.78,0.27,-0.72,0.30,4588,727,7.140,0.716,5.26,1.41,-0.52,1.64,4378,28,6.921,0.033,4.20,0.17,-0.84,0.09,4360,18,6.892,0.022,4.67,0.01,-0.90,0.08
1095,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5103,241,2.441,0.077,4.76,0.22,-1.56,0.40,5001,272,2.375,0.208,5.50,1.66,-1.60,0.58,5096,43,2.444,0.035,5.57,0.10,-1.62,0.04,5138,16,2.501,0.001,4.94,0.20,-1.42,0.08
1096,15.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.84606,0.02120,7097,67,0.810,0.077,4.42,0.22,-1.06,0.40,7150,540,0.816,0.220,4.95,0.48,-0.67,0.49,7097,47,0.805,0.019,4.78,0.10,-0.69,0.04,7075,18,0.800,0.008,4.64,0.02,-0.73,0.03
1097,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4976,244,3.387,0.062,4.74,0.27,-0.82,0.30,4714,535,3.242,0.521,4.48,1.48,-0.77,1.18,5023,9,3.504,0.004,5.38,0.11,-0.41,0.04,5046,24,3.523,0.017,5.18,0.01,-0.50,0.00
1098,15.000,4506,1.937,4.89,-2.20,8.01500,1.49600,7.98362,0.02030,4498,257,1.943,0.077,4.83,0.22,-1.91,0.40,4550,21,1.977,0.110,5.18,1.15,-2.23,0.86,4459,23,1.895,0.021,4.56,0.19,-2.28,0.06,4482,28,1.918,0.026,4.79,0.11,-2.24,0.03
1099,15.007,6726,6.145,4.31,-1.31,3.87200,4.68200,5.12153,0.02162,6447,108,5.966,0.121,4.56,0.22,-1.21,0.40,6727,1070,6.118,0.408,4.24,2.32,-2.50,4.62,6467,35,6.008,0.016,3.66,0.06,-2.25,0.17,6473,32,6.012,0.014,3.68,0.07,-2.13,0.11
1100,15.004,4759,0.454,5.06,-2.18,7.77000,0.37300,4.24424,0.02030,4658,257,0.415,0.077,4.83,0.22,-2.16,0.80,4706,203,0.389,0.216,4.84,1.60,-2.30,0.55,4596,9,0.302,0.010,4.39,0.37,-2.35,0.12,4613,5,0.299,0.001,4.89,0.09,-2.28,0.01
1101,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5271,241,0.506,0.077,4.70,0.22,-0.48,0.32,5427,178,0.625,0.148,5.12,1.30,-0.42,0.28,5253,39,0.499,0.029,4.94,0.12,-0.67,0.05,5278,19,0.517,0.015,5.01,0.08,-0.64,0.04
1102,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5867,241,0.347,0.077,4.55,0.22,-0.64,0.32,5750,25,0.306,0.035,4.30,1.50,-0.63,0.21,5900,16,0.398,0.009,4.81,0.15,-0.51,0.02,5898,27,0.399,0.018,4.58,0.06,-0.48,0.01
1103,15.007,6683,3.767,4.52,-1.25,4.38800,3.05900,3.07468,0.02030,6514,108,3.736,0.121,4.52,0.22,-1.34,0.40,6651,29,3.739,0.076,4.95,1.86,-1.32,1.68,6480,21,3.683,0.012,4.28,0.10,-1.36,0.10,6496,24,3.691,0.012,4.32,0.11,-1.32,0.10
1104,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3615,0,5.531,0.062,5.08,0.42,-1.30,0.27,3618,73,5.412,0.186,5.21,0.33,-1.14,0.32,3566,6,5.394,0.012,5.67,0.05,-2.38,0.11,3592,5,5.447,0.021,5.20,0.02,-1.76,0.11
1105,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3425,0,1.678,0.077,5.01,0.58,0.31,0.33,3450,1,1.362,0.112,5.50,0.50,0.32,0.21,3420,46,1.648,0.123,5.50,0.18,-0.22,0.08,3397,34,1.589,0.106,5.19,0.01,-0.30,0.04
1106,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3940,0,6.648,0.122,4.94,0.27,-0.77,0.30,4164,416,6.853,0.505,5.50,1.48,-0.08,0.53,3914,32,6.568,0.042,5.64,0.09,-0.68,0.15,3918,17,6.577,0.024,5.53,0.21,-0.64,0.09
1107,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3539,0,8.323,0.226,4.89,0.22,0.02,0.33,3494,103,8.295,0.175,4.95,0.79,0.08,0.37,3549,29,8.352,0.061,5.10,0.05,0.18,0.02,3517,24,8.277,0.063,5.08,0.05,0.17,0.02
1108,15.009,6993,4.795,4.58,-1.00,4.06100,3.81300,3.74283,0.02177,6732,108,4.665,0.121,4.50,0.22,-1.12,0.40,6834,807,4.723,0.365,3.98,1.98,-1.11,3.01,6765,35,4.720,0.016,4.20,0.08,-0.84,0.11,6774,16,4.722,0.009,4.20,0.05,-0.86,0.10
1109,15.005,6557,1.355,4.55,-1.60,4.60400,1.18200,1.43285,0.02030,6532,108,1.327,0.077,4.49,0.22,-1.58,0.40,6499,363,1.360,0.191,4.10,0.61,-1.28,0.57,6553,36,1.367,0.016,4.25,0.05,-1.35,0.05,6572,12,1.376,0.006,4.26,0.04,-1.36,0.04
1110,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3754,0,7.555,0.226,4.85,0.22,0.11,0.33,3588,141,7.667,0.191,5.15,1.08,0.12,0.51,3840,8,7.819,0.010,5.31,0.07,0.71,0.03,3706,31,7.414,0.080,4.66,0.01,0.20,0.00
1111,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4493,244,0.543,0.039,4.91,0.27,-0.08,0.30,5095,422,1.258,0.320,5.50,0.68,0.43,0.51,4541,10,0.669,0.008,5.01,0.04,0.11,0.04,4536,9,0.672,0.010,5.00,0.04,0.08,0.02
1112,15.007,6021,0.416,4.40,-1.03,4.66800,0.36700,1.01298,0.02270,6049,108,0.428,0.077,4.53,0.22,-1.17,0.40,5921,461,0.381,0.289,4.21,1.35,-1.15,0.45,6035,16,0.422,0.009,4.56,0.12,-1.05,0.03,6046,25,0.429,0.013,4.50,0.07,-1.03,0.03
1113,15.000,3323,9.383,5.37,-1.83,11.36900,5.68800,257.86951,0.02030,3042,0,9.202,0.226,5.38,0.58,-1.62,0.40,3050,1,8.992,0.019,3.98,0.37,-2.12,0.31,3050,0,9.190,0.016,3.83,0.03,-3.11,0.02,3148,242,9.236,0.611,4.79,1.12,-1.40,0.90
1114,15.006,5914,3.981,4.63,-1.54,5.51400,3.12900,5.33826,0.02030,5874,241,3.986,0.121,4.65,0.22,-1.53,0.40,5975,537,3.988,0.304,5.33,4.48,-1.77,2.53,5839,20,3.930,0.014,4.75,0.18,-1.88,0.14,5840,10,3.931,0.008,4.82,0.16,-1.89,0.11
1115,15.012,7061,1.115,4.55,-0.43,3.61000,0.99600,0.82947,0.02030,7118,67,1.127,0.077,4.23,0.22,-0.71,0.32,7063,495,1.129,0.210,4.13,0.40,-0.49,0.33,7150,31,1.160,0.012,4.41,0.04,-0.47,0.03,7119,6,1.148,0.004,4.38,0.03,-0.50,0.03
1116,14.983,3821,0.102,5.23,-1.37,11.03300,0.07800,16.81125,0.02099,3735,0,0.053,0.039,5.10,0.42,-1.61,0.27,3730,76,0.000,0.190,4.88,0.26,-0.90,0.28,3711,8,-0.001,0.020,4.22,0.15,-1.29,0.08,3723,9,-0.005,0.023,4.66,0.00,-1.33,0.10
1117,15.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.81395,0.02030,5857,241,0.024,0.077,4.38,0.22,0.02,0.33,5800,388,0.015,0.247,3.76,1.41,-0.03,0.41,5880,7,0.065,0.006,4.21,0.08,0.06,0.01,5873,19,0.062,0.010,4.22,0.07,0.05,0.04
1118,14.981,3910,3.826,5.39,-1.42,10.99900,2.68400,55.00473,0.02030,3902,0,3.890,0.062,5.00,0.42,-1.37,0.27,4066,203,4.001,0.293,5.50,1.68,-0.72,0.69,3852,4,3.752,0.011,4.49,0.22,-1.09,0.16,3853,7,3.761,0.012,4.71,0.08,-1.17,0.11
1119,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3802,0,5.003,0.121,4.94,0.22,0.16,0.33,3496,57,4.904,0.144,3.88,0.42,-0.57,0.12,3947,2,5.394,0.010,4.98,0.05,0.36,0.01,3844,7,5.078,0.023,4.66,0.01,0.20,0.00
1120,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3756,0,0.876,0.077,5.04,0.58,-0.43,0.32,3679,110,0.819,0.223,5.15,0.42,-0.36,0.23,3787,23,0.966,0.033,5.94,0.05,-0.17,0.04,3775,37,0.938,0.062,5.19,0.00,-0.17,0.05
1121,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3502,0,0.489,0.077,5.00,0.58,-0.09,0.32,3480,44,0.511,0.097,5.03,0.56,0.08,0.26,3522,25,0.539,0.047,5.34,0.07,0.25,0.04,3525,32,0.563,0.041,5.14,0.04,0.17,0.04
1122,15.017,5574,0.318,4.13,0.08,4.05900,0.27300,0.72912,0.02046,5393,241,0.246,0.077,4.34,0.22,0.03,0.33,5462,115,0.300,0.086,4.29,1.26,0.06,0.20,5361,12,0.226,0.009,3.48,0.12,-0.09,0.02,5388,9,0.247,0.007,3.69,0.08,-0.06,0.01
1123,15.016,7743,0.253,4.46,-1.29,3.41500,0.23700,0.53358,0.02676,7890,67,0.304,0.077,4.49,0.22,-1.27,0.40,7777,450,0.282,0.158,4.35,0.78,-1.35,2.32,7896,15,0.302,0.002,4.65,0.02,-1.83,0.50,7884,13,0.304,0.004,4.63,0.02,-1.36,0.43
1124,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5317,241,5.847,0.121,4.66,0.22,-1.03,0.40,5150,27,5.774,0.091,4.65,3.63,-1.22,1.14,5338,16,5.893,0.009,5.35,0.17,-1.23,0.06,5331,27,5.894,0.018,5.09,0.08,-1.14,0.06
1125,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4008,244,0.450,0.039,4.96,0.27,-2.12,0.77,4006,96,0.436,0.241,4.53,1.29,-2.34,1.61,4008,30,0.433,0.049,4.75,0.16,-2.33,0.09,3993,17,0.409,0.033,4.69,0.03,-2.25,0.02
1126,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5470,241,6.819,0.226,4.66,0.22,-1.42,0.40,5843,745,7.072,0.443,5.50,6.19,-1.65,2.98,5513,27,6.875,0.017,4.68,0.42,-2.33,0.15,5475,18,6.856,0.014,4.84,0.14,-2.18,0.09
1127,15.005,6262,0.795,4.66,-1.56,5.18600,0.69900,1.49968,0.02030,6265,108,0.796,0.077,4.60,0.22,-1.63,0.40,6358,505,0.823,0.264,5.21,1.35,-1.70,0.86,6246,8,0.767,0.008,5.09,0.25,-1.93,0.06,6228,26,0.762,0.011,4.99,0.11,-1.93,0.08
1128,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4520,244,0.567,0.039,4.84,0.27,0.00,0.43,4609,99,0.742,0.067,5.48,0.64,0.17,0.37,4553,14,0.647,0.035,5.20,0.10,0.19,0.06,4566,25,0.681,0.051,5.16,0.05,0.15,0.04
1129,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4998,244,3.417,0.062,4.70,0.27,-0.73,0.30,4750,40,3.279,0.074,4.95,2.84,-0.77,0.94,5037,22,3.515,0.014,5.56,0.23,-0.44,0.04,5023,28,3.512,0.022,4.91,0.26,-0.37,0.14
1130,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4572,244,1.595,0.039,4.85,0.27,-0.69,0.30,4715,351,1.762,0.349,5.46,1.11,-0.47,0.86,4605,17,1.668,0.017,5.15,0.05,-0.53,0.03,4613,4,1.677,0.006,5.14,0.03,-0.52,0.01
1131,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5294,241,7.504,0.226,4.64,0.22,-0.91,0.32,5249,100,7.593,0.096,2.53,6.16,-0.83,1.31,5398,42,7.706,0.035,4.39,0.58,-0.58,0.11,5385,27,7.700,0.021,4.76,0.19,-0.61,0.08
1132,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5304,241,7.189,0.226,4.66,0.22,-0.99,0.32,5331,595,7.311,0.435,4.72,6.69,-1.03,1.69,5356,10,7.323,0.010,3.46,0.37,-1.00,0.12,5386,17,7.354,0.016,4.44,0.25,-0.89,0.11
1133,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4422,244,0.864,0.039,4.84,0.27,-1.92,0.27,4549,15,0.987,0.092,5.50,1.04,-1.98,0.51,4420,13,0.867,0.017,4.95,0.08,-2.12,0.03,4428,16,0.875,0.018,5.00,0.10,-2.09,0.06
1134,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4204,244,1.373,0.039,4.95,0.27,-1.79,0.27,4344,117,1.539,0.070,5.50,1.80,-1.70,0.66,4234,30,1.431,0.042,5.26,0.10,-1.85,0.07,4229,37,1.436,0.056,5.08,0.14,-1.78,0.06
1135,15.012,5494,0.142,4.59,-0.64,5.64900,0.12300,1.41906,0.02030,5534,241,0.153,0.077,4.63,0.22,-0.67,0.32,5449,11,0.120,0.038,4.41,1.45,-0.65,0.24,5538,12,0.178,0.009,4.51,0.08,-0.57,0.01,5540,15,0.176,0.009,4.50,0.09,-0.56,0.03
1136,14.983,3827,1.393,5.23,-1.28,11.05700,1.02700,26.32692,0.02212,3782,0,1.314,0.039,5.08,0.42,-1.50,0.27,3787,61,1.346,0.175,5.10,0.94,-1.47,1.15,3789,15,1.346,0.027,5.08,0.09,-1.30,0.12,3832,17,1.428,0.033,5.01,0.05,-1.00,0.10
1137,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3916,0,1.359,0.039,5.05,0.42,-1.00,0.30,3476,15,0.751,0.033,3.91,0.22,-1.51,0.18,3966,27,1.490,0.024,5.43,0.19,-0.56,0.04,3967,11,1.498,0.010,5.17,0.02,-0.52,0.02
1138,15.004,3654,0.640,5.47,-0.70,11.33100,0.46900,22.86652,0.02030,3621,0,0.659,0.077,5.13,0.58,-0.79,0.32,3574,45,0.513,0.134,5.19,0.22,-0.88,0.19,3596,28,0.569,0.054,5.21,0.11,-0.82,0.11,3581,11,0.543,0.016,5.17,0.07,-0.88,0.07
1139,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4423,244,6.992,0.122,4.82,0.27,-0.74,0.30,4755,672,7.314,0.619,5.50,1.70,-0.60,1.70,4429,27,6.977,0.030,4.38,0.18,-0.68,0.09,4382,35,6.918,0.045,4.57,0.17,-0.77,0.18
1140,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5603,241,6.860,0.226,4.60,0.22,-1.30,0.40,5745,650,7.027,0.409,4.92,5.08,-2.25,5.42,5654,21,6.967,0.018,4.72,0.30,-2.04,0.23,5664,20,6.971,0.015,4.88,0.14,-2.03,0.16
1141,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4566,244,0.637,0.039,4.84,0.27,0.04,0.43,5211,388,1.368,0.284,5.50,0.74,0.37,0.45,4577,27,0.692,0.061,5.31,0.15,0.18,0.06,4636,10,0.789,0.008,5.19,0.01,0.20,0.00
1142,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4549,244,9.027,0.122,4.75,0.27,-0.95,0.30,3971,149,8.463,0.343,3.58,4.86,-2.23,3.45,4631,22,9.214,0.022,5.92,0.06,-1.03,0.17,4637,33,9.208,0.056,5.18,0.02,-1.26,0.78
1143,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4712,244,1.659,0.039,4.78,0.27,-0.66,0.30,5011,595,1.952,0.475,5.50,1.16,-0.04,1.00,4731,17,1.706,0.016,5.38,0.17,-0.51,0.04,4746,3,1.724,0.004,5.17,0.02,-0.43,0.02
1144,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4162,244,2.568,0.039,4.94,0.27,-1.69,0.27,4126,146,2.429,0.231,4.60,1.37,-2.08,1.29,4069,19,2.356,0.024,4.40,0.12,-2.08,0.17,4074,38,2.346,0.055,4.68,0.04,-2.17,0.08
1145,15.013,5462,2.660,4.61,-0.01,5.42600,2.11600,3.20479,0.02030,5454,241,2.640,0.077,4.54,0.22,-0.28,0.32,5311,566,2.635,0.416,4.88,1.43,-0.06,0.95,5498,28,2.750,0.019,4.95,0.08,0.14,0.04,5518,14,2.762,0.010,4.62,0.04,0.18,0.02
1146,15.005,5527,3.440,4.72,-2.16,6.24800,2.70100,6.14894,0.02030,5572,241,3.497,0.121,4.64,0.22,-1.65,0.40,5547,50,3.483,0.074,3.86,3.40,-1.77,0.75,5561,24,3.471,0.018,4.75,0.16,-1.85,0.08,5580,7,3.483,0.007,4.74,0.07,-1.81,0.05
1147,15.005,6458,0.042,4.61,-1.62,4.85800,0.03900,0.95104,0.02030,6414,108,0.000,0.077,4.64,0.22,-1.61,0.40,6430,396,0.044,0.205,4.38,0.80,-1.48,0.48,6440,21,0.038,0.009,4.54,0.04,-1.59,0.04,6426,19,0.034,0.010,4.54,0.05,-1.59,0.05
1148,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3644,0,8.388,0.226,4.86,0.22,0.03,0.33,3572,139,8.323,0.172,4.93,0.96,0.20,0.47,3678,35,8.471,0.100,5.29,0.23,0.45,0.05,3596,6,8.266,0.036,4.66,0.01,0.20,0.00
1149,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4225,244,8.996,0.122,4.86,0.27,-1.14,0.27,4150,13,8.886,0.123,5.50,2.11,-1.56,2.35,4211,34,8.961,0.043,5.96,0.03,-1.06,0.13,4218,13,8.981,0.015,5.19,0.01,-0.57,0.04
1150,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3920,0,4.365,0.121,4.95,0.22,0.01,0.33,4199,306,4.727,0.364,5.50,1.09,0.50,0.22,3988,13,4.538,0.030,5.33,0.29,0.22,0.02,3962,11,4.493,0.015,4.92,0.16,0.14,0.05
1151,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3615,0,0.913,0.077,4.97,0.22,0.17,0.33,3575,91,0.925,0.139,4.92,0.59,-0.07,0.29,3651,5,0.991,0.013,5.23,0.05,0.14,0.01,3631,19,0.975,0.033,5.13,0.04,0.09,0.03
1152,15.018,5928,1.432,4.14,0.11,3.63400,1.20600,0.92130,0.02535,5726,241,1.312,0.077,4.36,0.22,-0.20,0.32,5678,584,1.318,0.370,3.14,1.89,-0.11,0.55,5769,36,1.378,0.022,3.63,0.17,-0.05,0.02,5764,14,1.374,0.009,3.72,0.09,-0.06,0.01
1153,14.986,3800,0.262,5.17,-1.01,10.85000,0.19800,16.30797,0.02030,3826,0,0.283,0.039,5.15,0.42,-1.31,0.27,3780,84,0.230,0.204,5.13,0.38,-0.98,0.44,3830,20,0.312,0.023,5.32,0.26,-0.92,0.14,3859,32,0.353,0.045,5.40,0.31,-0.85,0.10
1154,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5256,241,1.626,0.077,4.38,0.22,0.10,0.33,5099,409,1.560,0.316,3.89,1.14,0.08,0.59,5257,24,1.669,0.017,4.15,0.10,0.25,0.02,5279,20,1.691,0.017,4.28,0.11,0.20,0.00
1155,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4104,244,2.596,0.039,4.89,0.27,0.15,0.43,3962,73,2.508,0.089,4.61,0.87,-0.08,0.13,4173,12,2.767,0.020,5.41,0.07,0.33,0.01,4133,27,2.653,0.093,5.15,0.05,0.20,0.00
1156,15.007,6934,1.570,4.60,-1.87,4.38900,1.37500,1.41775,0.02350,6949,108,1.556,0.077,4.57,0.22,-1.78,0.40,7198,609,1.650,0.246,5.50,1.09,-1.52,1.65,6958,29,1.568,0.011,4.92,0.07,-2.03,0.20,6941,30,1.573,0.013,4.64,0.02,-2.10,0.12
1157,15.018,5800,2.484,4.49,0.10,4.69600,2.01500,2.18072,0.02030,5721,241,2.411,0.077,4.45,0.22,-0.23,0.32,5422,306,2.293,0.227,4.06,2.08,-0.28,0.37,5782,41,2.520,0.031,4.08,0.16,0.15,0.15,5782,29,2.523,0.026,4.33,0.20,0.09,0.10
1158,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4170,244,6.036,0.122,4.89,0.27,-1.01,0.27,3972,143,5.606,0.242,4.90,2.85,-1.58,2.58,4072,23,5.755,0.030,4.94,0.21,-1.26,0.09,4065,25,5.751,0.028,4.99,0.19,-1.33,0.16
1159,15.001,4632,0.518,4.83,-1.73,7.62600,0.42200,4.06818,0.02030,4604,257,0.516,0.077,4.78,0.22,-1.64,0.40,4679,239,0.539,0.237,5.23,1.42,-1.69,0.40,4596,21,0.480,0.023,4.76,0.11,-1.78,0.03,4572,31,0.452,0.035,4.72,0.09,-1.81,0.06
1160,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3595,0,0.619,0.039,5.16,0.42,-1.90,0.27,3600,30,0.770,0.052,5.50,0.32,-2.26,0.73,3591,5,0.601,0.024,5.58,0.02,-1.63,0.06,3605,12,0.667,0.054,5.55,0.03,-1.62,0.02
1161,15.010,5353,5.852,4.59,-1.09,5.77000,4.29100,10.23293,0.02030,5611,241,5.913,0.121,4.58,0.22,-0.94,0.32,5637,677,6.041,0.409,4.32,5.84,-0.85,1.29,5661,17,6.025,0.013,4.51,0.39,-1.04,0.09,5648,20,6.018,0.013,4.34,0.18,-1.02,0.08
1162,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3581,0,0.391,0.039,5.16,0.42,-1.76,0.27,3601,33,0.406,0.111,5.28,0.33,-2.13,0.68,3581,17,0.361,0.043,5.34,0.04,-2.42,0.33,3608,4,0.483,0.024,5.18,0.01,-2.26,0.02
1163,15.014,6210,6.469,4.28,-0.25,3.91700,4.80900,5.52586,0.02030,6067,108,6.251,0.226,4.56,0.22,-0.85,0.32,5819,898,6.244,0.468,2.92,2.85,-0.75,1.18,6155,10,6.422,0.006,3.47,0.05,-1.01,0.07,6148,17,6.415,0.007,3.59,0.02,-1.01,0.07
1164,15.007,5082,0.171,4.95,-0.92,6.73000,0.14500,2.36374,0.02311,5173,241,0.218,0.077,4.83,0.22,-0.70,0.32,5195,123,0.262,0.108,5.35,1.25,-0.76,0.28,5188,37,0.253,0.029,5.26,0.09,-0.83,0.06,5195,21,0.261,0.019,5.14,0.04,-0.79,0.04
1165,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,4996,257,1.884,0.077,4.73,0.22,-1.71,0.40,5004,456,1.880,0.311,3.53,5.28,-2.03,0.91,4993,26,1.871,0.020,3.68,0.30,-1.99,0.05,4948,26,1.792,0.027,4.66,0.01,-2.18,0.07
1166,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4679,244,1.658,0.039,4.80,0.27,-0.73,0.30,4752,418,1.729,0.421,5.44,1.33,-0.57,1.01,4672,11,1.648,0.013,5.30,0.08,-0.63,0.03,4689,13,1.670,0.014,5.17,0.02,-0.57,0.03
1167,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3419,0,0.207,0.039,5.12,0.42,-2.14,0.77,3411,20,0.222,0.085,5.05,0.15,-2.00,0.28,3401,1,0.107,0.008,5.19,0.01,-1.85,0.01,3409,3,0.203,0.028,5.07,0.03,-1.98,0.04
1168,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3641,0,7.455,0.226,4.84,0.22,0.16,0.33,3530,161,7.427,0.313,2.66,1.38,-0.35,0.26,3701,36,7.632,0.062,5.39,0.21,0.48,0.04,3601,7,7.311,0.035,4.66,0.01,0.20,0.00
1169,15.006,4969,4.751,5.21,-2.25,7.36600,3.50200,14.87305,0.02030,5026,241,4.833,0.121,4.72,0.22,-1.40,0.40,4851,31,4.645,0.137,4.49,2.81,-2.50,2.15,4992,26,4.769,0.022,5.13,0.23,-2.34,0.09,5015,8,4.796,0.009,5.11,0.06,-2.22,0.05
1170,15.001,4594,2.357,4.75,-1.82,7.52100,1.81500,7.36207,0.02030,4620,257,2.405,0.077,4.79,0.22,-1.57,0.40,4254,214,2.020,0.285,3.04,2.04,-2.21,0.73,4591,14,2.348,0.016,4.96,0.07,-1.82,0.03,4604,14,2.360,0.015,5.01,0.07,-1.81,0.03
1171,15.013,5468,4.935,4.61,-0.42,5.58400,3.71400,7.19449,0.02087,5550,241,4.895,0.121,4.58,0.22,-0.68,0.32,5921,1349,5.211,0.747,2.70,2.89,-0.06,1.26,5638,30,5.050,0.017,4.62,0.28,-0.22,0.05,5610,32,5.031,0.023,4.67,0.28,-0.28,0.14
1172,15.007,6222,0.111,4.49,-0.96,4.72600,0.10000,0.92003,0.02190,6229,108,0.101,0.077,4.56,0.22,-1.20,0.40,6142,409,0.072,0.230,4.59,1.78,-1.08,0.33,6272,12,0.138,0.008,4.56,0.05,-0.92,0.02,6261,20,0.133,0.011,4.54,0.05,-0.93,0.02
1173,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5110,241,7.434,0.226,4.67,0.22,-0.99,0.32,5486,868,7.764,0.605,5.50,5.80,-0.38,1.63,5157,38,7.527,0.036,3.69,0.96,-1.02,0.18,5169,28,7.547,0.020,4.65,0.22,-0.90,0.08
1174,15.009,6347,0.584,4.09,-0.68,3.48000,0.51900,0.62806,0.02030,6204,108,0.510,0.077,4.30,0.22,-1.12,0.40,6249,42,0.542,0.032,3.83,0.40,-0.74,0.24,6185,25,0.505,0.012,3.76,0.05,-0.78,0.02,6228,31,0.527,0.016,3.83,0.07,-0.76,0.03
1175,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3367,0,0.275,0.039,5.12,0.42,-2.52,0.77,3287,16,0.303,0.034,4.95,0.16,-1.97,0.24,3380,3,0.317,0.021,5.73,0.02,-1.49,0.07,3355,35,0.239,0.108,5.19,0.00,-1.65,0.01
1176,15.002,4209,1.394,1.58,-0.54,-0.72500,1.06900,0.11706,0.02038,4355,257,1.754,0.077,4.47,0.22,-0.00,0.32,4150,6,1.321,0.053,1.47,0.69,-0.66,0.37,4227,33,1.432,0.044,1.69,0.13,-0.48,0.07,4269,3,1.559,0.043,4.13,0.02,-0.50,0.00
1177,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3548,0,0.894,0.077,4.98,0.22,0.22,0.33,3528,68,0.862,0.109,4.77,0.57,-0.14,0.28,3534,15,0.861,0.018,4.73,0.11,-0.14,0.06,3534,8,0.859,0.011,4.74,0.08,-0.13,0.04
1178,14.984,3975,0.719,4.97,-2.14,9.23700,0.55000,9.13272,0.02030,4038,244,0.765,0.039,5.01,0.42,-1.97,0.27,4003,53,0.771,0.083,4.95,2.32,-1.96,1.95,4056,8,0.831,0.011,4.99,0.15,-1.77,0.27,4054,9,0.831,0.011,5.03,0.15,-1.90,0.30
1179,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,4123,244,5.892,0.062,4.87,0.27,-1.29,0.27,4119,216,5.703,0.324,5.50,2.67,-1.74,2.51,4003,31,5.568,0.047,5.26,0.33,-2.11,0.28,4003,33,5.574,0.057,5.07,0.14,-1.93,0.13
1180,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3428,0,1.646,0.077,5.02,0.58,0.27,0.33,3450,1,1.650,0.092,5.50,0.38,-0.11,0.11,3413,32,1.581,0.114,5.54,0.12,-0.17,0.06,3426,49,1.636,0.116,5.19,0.00,-0.24,0.07
1181,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4727,244,1.648,0.039,4.77,0.27,-0.54,0.30,4701,418,1.665,0.422,5.34,1.29,-0.53,1.03,4764,20,1.737,0.018,5.36,0.17,-0.47,0.03,4775,22,1.754,0.023,5.18,0.02,-0.38,0.06
1182,14.990,4424,0.804,4.91,-1.11,8.11800,0.63800,5.66500,0.02030,4409,244,0.774,0.039,4.84,0.27,-1.22,0.27,4397,108,0.755,0.095,4.90,1.05,-1.23,0.30,4403,20,0.774,0.028,4.91,0.08,-1.17,0.02,4391,30,0.763,0.037,4.87,0.05,-1.18,0.02
1183,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3951,0,1.294,0.039,5.07,0.42,-0.92,0.30,3878,134,1.280,0.250,4.73,0.47,-0.60,0.26,4002,24,1.435,0.038,5.23,0.06,-0.38,0.02,4003,29,1.436,0.041,5.16,0.03,-0.37,0.04
1184,15.007,6750,6.582,4.40,-1.26,4.06200,4.96200,6.35916,0.02193,6423,108,6.332,0.226,4.53,0.22,-1.16,0.40,6309,1155,6.398,0.448,3.48,2.70,-1.87,4.89,6530,32,6.487,0.029,4.01,0.27,-1.76,0.44,6501,25,6.470,0.033,3.91,0.31,-1.67,0.47
1185,15.021,8205,0.151,4.31,-1.19,2.74400,0.14400,0.37446,0.02030,8363,170,0.183,0.077,4.32,0.22,-0.87,0.32,8101,16,0.122,0.023,4.26,0.15,-0.92,1.67,8396,25,0.206,0.008,4.44,0.02,-1.86,0.20,8347,14,0.191,0.005,4.43,0.02,-1.97,0.17
1186,14.998,3738,3.799,5.01,-0.55,10.17600,2.61200,36.14099,0.02360,3790,0,3.827,0.062,5.01,0.42,-0.82,0.30,3590,62,3.607,0.175,4.33,0.34,-0.99,0.22,3815,30,3.899,0.048,5.25,0.07,-0.43,0.05,3830,21,3.912,0.027,5.17,0.02,-0.39,0.04
1187,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4502,244,7.031,0.122,4.76,0.27,-0.69,0.30,4396,642,6.935,0.721,4.61,1.70,-0.52,1.52,4524,23,7.077,0.025,4.79,0.16,-0.53,0.07,4542,24,7.094,0.025,4.91,0.17,-0.53,0.06
1188,15.022,9234,0.039,4.26,-2.26,2.35300,0.03800,0.29771,0.02030,9322,357,0.045,0.077,4.28,0.22,-0.66,0.32,9122,654,0.001,0.186,4.25,0.15,-2.50,0.65,9348,25,0.070,0.009,4.33,0.01,-1.83,0.50,9338,25,0.067,0.007,4.33,0.03,-1.89,0.29
1189,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3661,0,5.541,0.062,5.07,0.42,-1.38,0.27,3672,83,5.476,0.197,5.41,0.57,-1.23,0.60,3637,7,5.470,0.019,5.13,0.03,-1.17,0.03,3642,9,5.472,0.016,5.12,0.03,-1.13,0.06
1190,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4059,244,5.542,0.062,4.92,0.27,-1.06,0.27,4051,8,5.349,0.111,5.33,2.75,-1.50,2.90,3948,18,5.238,0.021,4.99,0.30,-1.76,0.41,3944,27,5.227,0.033,4.96,0.17,-1.73,0.35
1191,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4359,244,0.845,0.039,4.85,0.27,-1.85,0.27,4305,92,0.751,0.061,4.32,1.20,-2.32,0.57,4343,14,0.783,0.021,4.67,0.15,-2.13,0.04,4322,20,0.759,0.022,4.66,0.01,-2.16,0.09
1192,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3933,0,6.641,0.122,4.98,0.27,-0.84,0.30,4093,361,6.803,0.456,5.50,1.51,-0.17,0.53,3876,33,6.528,0.036,5.70,0.11,-0.89,0.17,3882,11,6.522,0.016,5.68,0.04,-0.81,0.06
1193,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3784,0,5.239,0.121,5.00,0.58,-0.54,0.32,3682,111,5.107,0.209,5.00,0.36,-0.65,0.28,3791,21,5.244,0.032,5.22,0.05,-0.39,0.03,3784,13,5.231,0.020,5.16,0.02,-0.40,0.02
1194,15.012,4962,1.625,3.45,-0.14,2.82000,1.29800,0.66252,0.02045,5173,241,1.865,0.077,4.42,0.22,0.23,0.33,5116,441,1.779,0.338,3.22,1.95,0.13,0.59,5144,13,1.824,0.010,3.87,0.11,0.17,0.01,5165,12,1.869,0.030,4.21,0.19,0.13,0.03
1195,15.010,5704,1.871,4.50,-1.01,5.30800,1.55200,2.34423,0.02044,5682,241,1.838,0.077,4.70,0.22,-1.40,0.40,5679,391,1.848,0.236,4.90,4.43,-1.11,0.58,5693,13,1.866,0.009,4.68,0.21,-1.03,0.04,5684,22,1.861,0.013,4.53,0.24,-1.02,0.04
1196,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3631,0,0.895,0.039,5.16,0.42,-1.82,0.27,3607,31,0.864,0.114,5.05,0.41,-2.07,0.76,3595,5,0.817,0.061,5.13,0.02,-2.27,0.20,3628,58,0.850,0.153,5.23,0.14,-1.91,0.19
1197,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3328,0,0.265,0.039,5.08,0.42,-2.41,0.77,3287,16,0.301,0.034,5.00,0.16,-2.00,0.25,3363,38,0.330,0.118,5.62,0.13,-1.56,0.04,3345,48,0.367,0.138,5.19,0.00,-1.64,0.00
1198,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5158,241,4.025,0.121,4.67,0.22,-0.57,0.32,5040,798,3.995,0.642,4.73,1.46,-0.41,1.54,5184,19,4.091,0.015,5.05,0.08,-0.27,0.04,5207,26,4.109,0.018,4.64,0.01,-0.16,0.04
1199,15.006,6569,1.069,4.58,-1.27,4.61400,0.94200,1.28825,0.02030,6634,108,1.082,0.077,4.54,0.22,-1.42,0.40,6579,366,1.079,0.189,4.59,0.80,-1.16,0.59,6652,43,1.109,0.019,4.63,0.06,-1.16,0.04,6657,33,1.111,0.015,4.60,0.04,-1.18,0.04
1200,15.004,6360,0.727,4.64,-1.86,5.03100,0.64300,1.36144,0.02030,6179,108,0.667,0.077,4.62,0.22,-1.93,0.40,6436,330,0.745,0.123,4.84,1.66,-1.71,0.69,6131,20,0.615,0.007,4.27,0.22,-1.79,0.06,6159,18,0.631,0.013,4.26,0.15,-1.79,0.08
1201,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3503,0,0.480,0.077,4.99,0.22,-0.10,0.32,3485,44,0.545,0.097,4.99,0.56,0.08,0.26,3505,8,0.516,0.008,5.30,0.11,0.23,0.06,3511,5,0.506,0.009,5.13,0.05,0.20,0.00
1202,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4997,257,2.834,0.077,4.59,0.22,-0.29,0.32,4861,821,2.769,0.706,4.14,1.06,-0.13,1.20,5023,37,2.907,0.029,4.70,0.11,-0.02,0.04,5047,13,2.925,0.011,4.62,0.03,0.02,0.02
1203,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5698,241,1.059,0.077,4.76,0.22,-1.88,0.40,5648,14,1.084,0.069,5.50,3.72,-2.19,1.11,5759,25,1.164,0.017,5.06,0.27,-1.81,0.09,5759,25,1.163,0.014,5.06,0.12,-1.81,0.05
1204,15.028,8995,2.177,4.65,-1.55,2.94200,1.97400,0.94973,0.02030,8910,170,2.178,0.077,4.36,0.22,-0.68,0.32,8746,806,2.094,0.220,4.65,0.25,-2.50,1.02,8900,35,2.148,0.010,4.58,0.05,-1.84,0.31,8899,38,2.148,0.011,4.58,0.05,-1.77,0.29
1205,15.009,5285,1.058,4.90,-1.40,6.62200,0.88200,3.15500,0.02030,5302,241,1.028,0.077,4.71,0.22,-1.45,0.40,5247,16,1.036,0.082,4.37,2.59,-1.48,0.74,5343,33,1.100,0.024,5.10,0.17,-1.36,0.06,5314,24,1.082,0.019,4.89,0.14,-1.36,0.07
1206,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3433,0,4.843,0.121,4.89,0.22,0.48,0.33,3465,57,5.074,0.145,5.04,0.72,0.29,0.34,3417,27,4.772,0.096,4.83,0.24,0.38,0.07,3386,42,4.703,0.119,4.66,0.01,0.20,0.00
1207,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3296,0,3.223,0.062,5.19,0.42,-2.38,0.77,3412,18,3.539,0.027,5.03,0.28,-1.88,0.55,3302,10,3.242,0.090,4.73,0.04,-1.78,0.07,3334,55,3.351,0.179,4.80,0.13,-1.91,0.22
1208,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4653,244,4.997,0.062,4.78,0.27,-1.34,0.27,5723,686,5.798,0.371,5.50,4.82,-1.47,1.53,4619,10,4.918,0.014,5.67,0.06,-1.96,0.06,4613,28,4.918,0.030,5.18,0.01,-2.04,0.06
1209,14.990,4424,0.804,4.91,-1.11,8.11800,0.63800,5.66500,0.02030,4322,244,0.679,0.039,4.87,0.27,-1.33,0.27,4251,7,0.620,0.083,4.20,0.97,-1.24,0.30,4343,16,0.715,0.018,4.64,0.13,-1.18,0.03,4327,25,0.686,0.032,4.72,0.09,-1.21,0.05
1210,14.990,4493,1.168,5.01,-0.88,8.44500,0.92100,7.50240,0.02030,4501,244,1.154,0.039,4.80,0.27,-0.98,0.30,4341,321,1.029,0.411,4.17,1.01,-1.14,0.47,4539,7,1.223,0.010,5.10,0.05,-0.82,0.02,4521,18,1.204,0.020,5.08,0.06,-0.85,0.03
1211,15.009,6923,1.484,4.34,-1.04,3.68700,1.30500,0.99220,0.02030,6804,108,1.401,0.077,4.37,0.22,-1.39,0.40,6852,20,1.480,0.026,3.73,0.42,-1.30,1.26,6852,29,1.468,0.010,3.97,0.03,-1.01,0.10,6829,12,1.458,0.006,3.98,0.03,-0.96,0.03
1212,15.005,6458,0.042,4.61,-1.62,4.85800,0.03900,0.95104,0.02030,6442,108,0.016,0.077,4.59,0.22,-1.52,0.40,6453,43,0.038,0.032,4.51,0.41,-1.59,0.60,6480,26,0.050,0.010,4.66,0.08,-1.57,0.05,6447,18,0.039,0.008,4.53,0.06,-1.58,0.06
1213,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4022,244,7.853,0.122,4.90,0.27,-1.13,0.27,4001,159,7.702,0.278,5.28,3.57,-1.13,2.48,3921,13,7.608,0.025,5.20,0.39,-1.78,0.31,3961,13,7.648,0.019,4.95,0.16,-1.27,0.15
1214,15.001,4615,0.929,4.80,-1.78,7.60600,0.74600,4.67951,0.02069,4674,257,0.943,0.077,4.84,0.22,-1.75,0.40,4722,230,0.965,0.236,5.45,1.54,-1.84,0.55,4690,32,0.974,0.029,5.32,0.17,-1.77,0.04,4686,39,0.984,0.045,5.12,0.09,-1.75,0.07
1215,15.021,8220,0.242,4.44,-0.98,2.92800,0.23000,0.42403,0.02030,8389,170,0.297,0.077,4.58,0.22,-1.26,0.40,8466,412,0.314,0.110,4.59,0.29,-1.30,3.24,8378,43,0.292,0.017,4.58,0.04,-1.24,0.65,8409,31,0.304,0.004,4.60,0.04,-0.90,0.10
1216,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5079,241,3.703,0.121,4.69,0.22,-1.56,0.40,4897,234,3.498,0.115,3.74,1.99,-2.50,1.24,5040,28,3.609,0.028,4.11,0.14,-2.54,0.16,5011,29,3.586,0.024,4.68,0.02,-2.26,0.02
1217,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3677,0,4.948,0.121,4.95,0.22,0.13,0.33,3959,347,5.337,0.451,5.50,0.96,0.50,0.36,3743,14,5.142,0.017,4.78,0.08,0.02,0.03,3731,12,5.128,0.013,4.78,0.07,-0.00,0.03
1218,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4140,244,7.829,0.122,4.91,0.27,-0.57,0.30,4296,546,8.148,0.601,5.50,1.21,0.27,0.36,4208,39,8.019,0.049,5.51,0.23,0.13,0.05,4221,42,8.002,0.085,5.11,0.12,0.19,0.01
1219,15.009,7141,0.561,4.07,-1.79,2.89900,0.51300,0.47929,0.02030,7078,67,0.543,0.077,4.24,0.22,-1.34,0.40,7158,398,0.569,0.164,4.07,0.24,-1.82,1.29,7057,28,0.526,0.012,3.93,0.05,-1.61,0.09,7055,28,0.525,0.011,3.91,0.03,-1.60,0.06
1220,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3734,0,0.170,0.077,5.09,0.58,-0.05,0.32,3795,35,0.302,0.048,5.50,0.51,0.48,0.12,3779,26,0.307,0.033,5.34,0.07,0.40,0.06,3739,6,0.183,0.023,4.67,0.01,0.20,0.00
1221,15.013,5975,6.232,3.93,-0.37,3.25100,4.62700,3.74111,0.02030,5901,241,6.053,0.226,4.58,0.22,-0.89,0.32,5873,804,6.169,0.402,3.09,2.41,-0.90,1.17,6016,15,6.219,0.008,3.86,0.07,-0.97,0.04,5998,33,6.212,0.018,3.74,0.06,-0.97,0.05
1222,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4850,244,6.222,0.122,4.66,0.27,-0.04,0.30,4187,476,5.573,0.633,2.60,1.57,-0.42,0.87,4933,12,6.376,0.010,4.46,0.05,-0.01,0.02,4904,14,6.352,0.012,4.46,0.05,-0.03,0.02
1223,15.030,3391,1.372,5.08,-0.57,11.27600,0.94900,27.47894,0.02030,3405,0,1.403,0.077,5.02,0.58,-0.02,0.32,3396,29,1.345,0.115,5.26,0.23,-0.47,0.08,3386,54,1.359,0.124,5.14,0.20,-0.54,0.11,3418,2,1.442,0.040,5.18,0.01,-0.48,0.02
1224,15.018,7911,0.199,4.50,0.15,2.29600,0.18900,0.31146,0.02030,8003,170,0.225,0.077,3.74,0.57,-0.31,0.32,7702,13,0.165,0.050,3.08,0.24,-0.01,0.29,8044,36,0.291,0.009,3.44,0.04,-0.06,0.03,8051,26,0.290,0.008,3.47,0.06,-0.08,0.05
1225,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3938,0,0.234,0.077,5.06,0.58,-0.29,0.32,3941,67,1.286,0.162,3.64,0.99,-1.99,0.69,3973,28,0.320,0.039,5.84,0.16,0.06,0.04,3960,20,0.304,0.025,5.18,0.01,0.05,0.05
1226,15.007,6021,0.416,4.40,-1.03,4.66800,0.36700,1.01298,0.02270,5947,241,0.374,0.077,4.53,0.22,-1.36,0.40,5889,475,0.347,0.303,4.12,1.22,-1.18,0.51,5958,26,0.379,0.016,4.47,0.15,-1.18,0.06,5962,22,0.383,0.012,4.45,0.08,-1.17,0.05
1227,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4072,244,2.534,0.039,4.95,0.27,0.09,0.43,3951,9,2.501,0.064,4.45,0.71,-0.06,0.27,4155,12,2.763,0.017,5.23,0.10,0.31,0.04,4125,40,2.654,0.126,5.12,0.09,0.19,0.01
1228,14.998,3595,5.561,5.06,-1.00,11.14600,3.65500,91.32717,0.02030,3631,0,5.671,0.062,5.05,0.42,-0.93,0.30,3749,4,5.695,0.077,5.47,0.57,-0.49,0.08,3618,16,5.618,0.015,5.17,0.02,-0.91,0.07,3617,14,5.618,0.015,5.18,0.02,-0.91,0.07
1229,15.004,6235,0.808,4.41,-1.95,4.77000,0.71000,1.24509,0.02030,6271,108,0.846,0.077,4.63,0.22,-1.76,0.40,6325,498,0.836,0.264,4.93,1.42,-2.19,1.63,6257,31,0.804,0.015,4.73,0.08,-2.30,0.09,6211,28,0.785,0.016,4.59,0.08,-2.24,0.04
1230,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4779,244,0.729,0.039,4.82,0.27,-0.05,0.30,4957,411,1.000,0.335,5.50,0.73,0.09,0.62,4850,16,0.875,0.017,5.50,0.16,-0.02,0.04,4846,18,0.865,0.012,5.19,0.01,0.03,0.04
1231,15.006,6235,3.357,4.38,-1.14,4.51900,2.72000,2.79512,0.02030,6252,108,3.400,0.121,4.56,0.22,-1.20,0.40,6205,560,3.356,0.280,4.00,1.79,-1.02,0.84,6235,29,3.361,0.015,4.05,0.09,-1.12,0.05,6243,14,3.361,0.008,4.17,0.04,-1.14,0.05
1232,15.010,7313,0.735,4.56,-2.34,4.02700,0.67000,0.86576,0.02030,7271,67,0.769,0.077,4.44,0.22,-1.35,0.40,7242,414,0.730,0.140,4.34,0.79,-2.02,1.89,7220,24,0.715,0.010,4.39,0.03,-1.90,0.13,7240,29,0.723,0.012,4.41,0.04,-1.87,0.12
1233,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4772,244,6.167,0.122,4.67,0.27,0.06,0.43,4521,924,5.997,0.945,3.91,1.05,-0.21,1.07,4832,21,6.289,0.018,4.31,0.10,-0.02,0.02,4839,13,6.296,0.012,4.32,0.11,-0.02,0.02
1234,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6501,108,1.374,0.077,4.53,0.22,-1.59,0.40,6400,397,1.361,0.212,4.25,0.71,-1.62,0.80,6527,17,1.424,0.009,4.35,0.05,-1.39,0.06,6525,33,1.423,0.016,4.32,0.06,-1.41,0.05
1235,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,5010,241,1.105,0.077,4.77,0.22,-1.19,0.40,4983,183,1.078,0.175,4.86,1.42,-1.21,0.44,5028,26,1.122,0.021,4.94,0.12,-1.12,0.04,5008,24,1.108,0.023,4.86,0.09,-1.13,0.04
1236,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3913,0,0.220,0.077,5.03,0.58,-0.08,0.32,3900,126,0.228,0.236,5.43,0.59,-0.04,0.11,3923,34,0.265,0.056,5.48,0.10,-0.03,0.03,3942,21,0.286,0.016,5.19,0.00,0.03,0.07
1237,15.004,6377,1.126,4.55,-2.08,4.91500,0.98400,1.51008,0.02451,6545,108,1.183,0.077,4.53,0.22,-1.74,0.40,6478,439,1.186,0.232,4.45,0.91,-1.72,1.14,6531,18,1.201,0.009,4.62,0.07,-1.83,0.13,6540,41,1.206,0.020,4.56,0.07,-1.89,0.12
1238,15.016,5691,2.070,3.97,-0.11,3.52100,1.69500,1.09648,0.02530,5580,241,2.051,0.077,4.52,0.22,-0.68,0.32,5883,515,2.228,0.320,4.74,2.75,0.13,0.35,5596,15,2.062,0.011,4.12,0.18,-0.14,0.02,5596,23,2.063,0.016,4.09,0.21,-0.14,0.03
1239,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4193,244,5.593,0.062,4.87,0.27,-1.35,0.27,4187,362,5.519,0.486,5.50,2.02,-1.06,1.34,4162,18,5.495,0.021,5.57,0.12,-1.25,0.13,4143,20,5.491,0.023,5.17,0.02,-1.09,0.08
1240,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4775,257,9.282,0.226,4.76,0.22,-1.22,0.40,4250,13,8.916,0.155,5.38,3.97,-2.37,2.30,4881,11,9.544,0.014,5.97,0.02,-1.83,0.10,4900,17,9.549,0.017,5.18,0.02,-2.01,0.09
1241,15.011,5641,0.886,2.86,-0.83,-0.12100,0.75800,0.13341,0.02030,5679,241,0.898,0.077,4.29,0.22,-1.02,0.40,5688,390,0.910,0.262,3.02,1.07,-0.79,0.52,5686,14,0.916,0.010,2.95,0.07,-0.77,0.02,5694,31,0.922,0.019,2.95,0.07,-0.76,0.04
1242,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3556,0,3.109,0.062,5.10,0.42,-1.90,0.27,3587,41,3.200,0.133,5.24,0.61,-1.74,0.81,3591,4,3.214,0.028,5.46,0.09,-1.83,0.17,3573,59,3.167,0.168,5.22,0.22,-1.64,0.04
1243,15.006,5870,2.854,4.51,-1.49,5.27800,2.31400,3.29155,0.02030,5937,241,2.914,0.077,4.61,0.22,-1.29,0.40,5891,495,2.844,0.288,5.23,4.20,-1.77,1.48,5917,11,2.863,0.008,5.33,0.22,-1.62,0.09,5933,27,2.882,0.024,4.84,0.28,-1.47,0.19
1244,15.014,7563,0.353,4.44,-1.45,3.52400,0.32900,0.58560,0.02543,7512,67,0.353,0.077,4.39,0.22,-1.19,0.40,7610,498,0.368,0.208,4.56,0.60,-1.13,1.13,7525,27,0.340,0.009,4.45,0.04,-1.24,0.23,7479,27,0.325,0.009,4.43,0.05,-1.03,0.25
1245,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3802,0,0.481,0.077,4.99,0.22,0.26,0.33,3482,31,0.045,0.076,3.82,0.27,-0.75,0.08,3782,21,0.417,0.037,4.98,0.07,-0.03,0.03,3763,18,0.396,0.026,4.91,0.07,-0.07,0.04
1246,15.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.84606,0.02120,6878,108,0.728,0.077,4.37,0.22,-1.19,0.40,7084,507,0.798,0.213,4.72,0.50,-0.78,0.49,6871,15,0.730,0.006,4.10,0.06,-0.90,0.09,6904,16,0.742,0.008,4.19,0.10,-0.89,0.05
1247,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5653,241,1.128,0.077,4.46,0.22,-0.18,0.32,4799,193,0.586,0.208,1.55,0.97,-1.38,0.42,5704,18,1.245,0.012,4.36,0.10,0.14,0.02,5745,16,1.268,0.009,4.38,0.10,0.16,0.01
1248,15.007,6097,0.905,3.98,-1.00,3.43400,0.78900,0.69663,0.02154,6045,108,0.857,0.077,4.48,0.22,-1.26,0.40,6049,39,0.879,0.037,3.95,0.89,-1.05,0.29,6048,23,0.874,0.013,4.19,0.12,-1.04,0.03,6059,19,0.883,0.009,4.08,0.05,-1.02,0.03
1249,15.014,6031,0.048,4.39,-0.24,4.38800,0.04300,0.76454,0.02030,6057,108,0.041,0.077,4.41,0.22,-0.24,0.32,5967,374,0.031,0.238,4.12,1.34,-0.21,0.27,6098,17,0.111,0.010,4.54,0.09,-0.12,0.01,6113,27,0.118,0.014,4.53,0.06,-0.11,0.02
1250,15.006,4913,5.589,5.05,-2.29,7.30800,4.02700,18.44166,0.02030,5138,241,5.764,0.121,4.72,0.22,-1.31,0.40,5798,682,6.271,0.337,5.50,4.12,-1.70,1.95,5130,13,5.761,0.011,5.58,0.12,-2.00,0.05,5126,7,5.755,0.009,5.17,0.02,-2.10,0.06
1251,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5053,241,2.413,0.077,4.77,0.22,-1.61,0.40,5009,298,2.390,0.217,4.94,1.99,-1.59,0.57,5053,21,2.417,0.017,5.30,0.14,-1.57,0.06,5056,22,2.427,0.019,5.15,0.06,-1.55,0.07
1252,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4110,244,8.965,0.122,4.84,0.27,-1.07,0.27,3851,4,8.480,0.132,4.67,2.25,-2.50,2.31,4059,14,8.795,0.019,5.58,0.31,-1.47,0.27,4050,0,8.814,0.003,5.14,0.04,-1.14,0.05
1253,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4818,244,1.695,0.039,4.83,0.27,-0.45,0.30,4823,471,1.786,0.448,5.50,1.40,-0.44,1.17,4887,21,1.846,0.020,5.78,0.09,-0.31,0.06,4865,9,1.796,0.020,5.17,0.04,-0.03,0.09
1254,15.005,6668,8.243,4.55,-2.02,4.58400,5.95800,12.80560,0.02030,6252,108,7.913,0.226,4.59,0.22,-1.16,0.40,6725,650,8.284,0.447,4.79,3.68,-1.34,6.84,6368,28,8.113,0.015,4.28,0.11,-2.13,0.25,6370,37,8.117,0.018,4.29,0.11,-1.98,0.23
1255,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4943,257,1.057,0.077,4.70,0.22,-1.12,0.40,4915,188,1.034,0.190,4.63,1.28,-1.18,0.44,4918,19,1.034,0.018,4.61,0.09,-1.27,0.03,4940,17,1.047,0.015,4.78,0.08,-1.26,0.05
1256,15.009,7074,3.009,4.09,-1.70,3.14500,2.53400,1.36207,0.02030,7142,67,3.048,0.121,4.37,0.22,-1.11,0.40,7168,651,3.038,0.246,4.29,0.86,-1.69,1.97,7133,22,3.027,0.009,4.20,0.04,-1.82,0.15,7155,37,3.034,0.014,4.22,0.06,-1.82,0.15
1257,15.007,6610,0.039,4.14,-1.04,3.49100,0.03500,0.50582,0.02030,6654,108,0.055,0.077,4.32,0.22,-1.12,0.40,6566,385,0.019,0.199,4.08,0.71,-1.02,0.45,6670,22,0.064,0.011,4.22,0.06,-1.07,0.05,6668,11,0.062,0.006,4.22,0.04,-1.07,0.04
1258,15.015,6232,7.524,4.39,-0.15,4.07300,5.45900,8.00571,0.02030,6070,108,7.215,0.226,4.60,0.22,-0.71,0.32,6184,1258,7.484,0.660,3.47,2.72,-0.35,2.05,6249,29,7.546,0.016,3.54,0.09,-0.32,0.07,6240,19,7.538,0.015,3.61,0.03,-0.40,0.12
1259,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4743,244,0.016,0.039,4.63,0.27,0.34,0.43,4722,186,0.022,0.152,4.65,0.36,0.21,0.37,4764,19,0.057,0.022,4.77,0.15,0.25,0.02,4787,23,0.097,0.035,4.73,0.13,0.20,0.00
1260,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5421,241,7.639,0.226,4.61,0.22,-0.63,0.32,5448,43,7.865,0.165,3.95,8.57,-0.04,0.77,5600,12,7.970,0.011,4.58,0.21,0.07,0.04,5586,21,7.941,0.017,4.77,0.38,-0.23,0.28
1261,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4655,244,1.657,0.039,4.80,0.27,-0.77,0.30,4649,28,1.730,0.061,5.09,2.24,-0.49,0.51,4726,18,1.795,0.018,5.37,0.05,-0.40,0.04,4731,18,1.803,0.014,5.18,0.01,-0.33,0.05
1262,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,4050,244,1.388,0.039,5.08,0.42,-0.84,0.30,4032,55,1.476,0.075,5.05,0.60,-0.31,0.10,4125,24,1.600,0.028,5.72,0.13,-0.28,0.03,4152,34,1.651,0.046,5.19,0.00,-0.15,0.06
1263,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3829,0,0.639,0.039,5.07,0.42,-1.99,0.27,3811,42,0.632,0.134,4.72,1.06,-1.93,1.57,3837,31,0.662,0.059,4.75,0.29,-1.86,0.33,3828,29,0.654,0.057,4.78,0.11,-1.94,0.18
1264,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3391,0,5.127,0.062,5.17,0.42,-1.85,0.27,3413,34,5.118,0.152,5.13,0.36,-2.12,0.61,3402,4,5.166,0.022,5.14,0.03,-2.41,0.07,3458,53,5.347,0.172,5.27,0.23,-1.67,0.72
1265,15.007,5859,2.320,4.51,-1.29,5.18200,1.91200,2.61336,0.02030,5949,241,2.347,0.077,4.63,0.22,-1.35,0.40,5797,399,2.301,0.242,4.16,1.94,-1.18,0.50,5982,23,2.397,0.014,4.40,0.11,-0.99,0.04,5985,10,2.392,0.017,4.58,0.33,-1.04,0.11
1266,15.009,5764,1.019,4.72,-0.98,5.64500,0.87100,2.00170,0.02030,5621,241,0.927,0.077,4.69,0.22,-1.38,0.40,5621,313,0.929,0.195,4.66,3.55,-1.21,0.38,5648,21,0.948,0.016,4.58,0.26,-1.13,0.09,5621,31,0.934,0.021,4.35,0.16,-1.14,0.06
1267,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4517,244,5.084,0.062,4.79,0.27,-1.32,0.27,4743,467,5.239,0.431,5.50,1.69,-1.51,1.08,4477,13,4.965,0.017,5.01,0.09,-1.79,0.06,4465,8,4.953,0.013,4.96,0.08,-1.81,0.06
1268,15.019,5499,0.747,3.73,0.15,2.79700,0.62900,0.48018,0.02711,5518,241,0.745,0.077,4.20,0.22,0.28,0.33,5457,130,0.754,0.076,3.48,2.02,0.18,0.36,5537,11,0.810,0.009,3.88,0.20,0.37,0.02,5561,42,0.838,0.053,4.06,0.22,0.20,0.00
1269,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4656,244,-0.055,0.000,4.71,0.27,0.16,0.43,4707,316,0.002,0.282,4.60,0.38,0.19,0.48,4673,21,-0.010,0.019,4.59,0.04,0.11,0.06,4680,19,-0.006,0.014,4.59,0.03,0.12,0.06
1270,15.012,7530,0.722,4.27,-2.32,3.21200,0.66300,0.59238,0.02030,7495,67,0.732,0.077,4.25,0.22,-1.19,0.40,7570,308,0.743,0.095,4.16,0.51,-2.50,1.20,7480,19,0.715,0.005,4.22,0.07,-1.75,0.14,7501,4,0.719,0.006,4.23,0.04,-1.82,0.26
1271,14.991,4513,2.154,4.87,-0.88,7.87600,1.65700,8.09841,0.02030,4547,244,2.163,0.039,4.82,0.27,-0.97,0.30,4487,565,2.132,0.585,5.02,1.55,-0.87,0.74,4568,13,2.201,0.014,5.28,0.12,-0.89,0.03,4554,23,2.193,0.026,5.08,0.08,-0.87,0.04
1272,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4493,244,0.571,0.039,4.88,0.27,0.12,0.43,5126,423,1.297,0.316,5.50,0.67,0.50,0.51,4545,20,0.687,0.027,5.09,0.14,0.03,0.06,4523,28,0.661,0.020,5.04,0.07,0.02,0.09
1273,15.004,6377,1.126,4.55,-2.08,4.91500,0.98400,1.51008,0.02451,6357,108,1.088,0.077,4.64,0.22,-1.97,0.40,6338,544,1.103,0.288,4.47,1.07,-2.26,1.74,6381,20,1.126,0.011,4.49,0.07,-2.06,0.11,6390,18,1.130,0.010,4.50,0.07,-2.05,0.11
1274,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4000,244,5.556,0.062,4.93,0.27,-1.17,0.27,4249,14,5.607,0.098,5.50,1.66,-1.14,1.45,3829,31,5.098,0.045,4.16,0.60,-1.85,0.38,3836,12,5.108,0.020,4.68,0.03,-2.08,0.24
1275,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4812,244,0.051,0.039,4.73,0.27,0.29,0.43,4790,170,0.078,0.135,4.95,0.38,0.27,0.34,4849,17,0.134,0.020,5.06,0.12,0.34,0.02,4878,40,0.224,0.073,5.04,0.23,-0.03,0.28
1276,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4189,244,5.981,0.062,4.91,0.27,-0.83,0.30,4150,10,5.873,0.078,5.24,1.29,-0.80,0.74,4144,19,5.863,0.017,5.18,0.15,-0.94,0.08,4152,23,5.881,0.025,5.06,0.09,-0.85,0.07
1277,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5118,241,3.993,0.121,4.68,0.22,-0.54,0.32,4903,781,3.879,0.678,4.53,1.35,-0.49,1.63,5149,14,4.067,0.010,5.05,0.15,-0.30,0.03,5160,8,4.073,0.006,4.91,0.27,-0.36,0.14
1278,15.001,4632,0.518,4.83,-1.73,7.62600,0.42200,4.06818,0.02030,4765,257,0.633,0.077,4.77,0.22,-1.56,0.40,4649,17,0.530,0.098,4.99,1.07,-1.69,0.40,4813,38,0.719,0.055,4.97,0.32,-1.45,0.10,4796,71,0.700,0.088,4.96,0.14,-1.49,0.13
1279,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4984,257,1.121,0.077,4.70,0.22,-1.05,0.40,5016,181,1.124,0.174,4.79,1.36,-1.12,0.44,4924,20,1.035,0.019,4.59,0.09,-1.29,0.04,4958,10,1.060,0.009,4.78,0.07,-1.23,0.04
1280,15.009,5190,2.324,4.75,-0.96,6.43000,1.85600,4.52272,0.02030,5191,241,2.347,0.077,4.65,0.22,-0.91,0.32,5200,239,2.341,0.199,4.40,2.12,-0.84,0.53,5202,28,2.344,0.025,4.61,0.10,-0.82,0.07,5174,25,2.321,0.020,4.65,0.11,-0.88,0.04
1281,15.005,5584,1.043,5.08,-2.24,6.41200,0.88300,2.87078,0.02030,5705,241,1.051,0.077,4.72,0.22,-1.97,0.40,5634,289,1.079,0.157,5.22,3.76,-2.07,0.65,5749,36,1.154,0.024,5.20,0.21,-1.84,0.09,5776,35,1.173,0.021,5.14,0.04,-1.78,0.06
1282,14.981,3902,1.448,5.31,-1.52,10.93100,1.07500,25.40973,0.02030,3851,0,1.391,0.039,5.12,0.42,-1.77,0.27,3849,2,1.417,0.078,5.26,1.11,-1.89,1.30,3832,27,1.367,0.055,4.81,0.24,-1.45,0.33,3863,11,1.424,0.011,4.78,0.10,-1.26,0.08
1283,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4238,244,6.003,0.122,4.85,0.27,-0.74,0.30,4249,17,5.991,0.068,5.23,1.55,-0.56,0.49,4193,20,5.922,0.029,5.24,0.09,-0.88,0.06,4199,21,5.934,0.029,5.14,0.04,-0.82,0.06
1284,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5274,241,0.473,0.077,4.75,0.22,-0.63,0.32,5252,10,0.499,0.035,4.91,1.46,-0.69,0.30,5292,19,0.528,0.017,4.91,0.08,-0.63,0.04,5287,21,0.524,0.018,4.90,0.08,-0.64,0.04
1285,15.009,5436,0.815,3.12,-1.22,1.52100,0.69200,0.27593,0.02030,5526,241,0.924,0.077,4.52,0.22,-1.26,0.40,5494,322,0.840,0.234,3.80,2.12,-1.20,0.41,5493,10,0.844,0.008,3.56,0.10,-1.23,0.03,5494,28,0.847,0.020,3.52,0.05,-1.23,0.06
1286,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4717,244,-0.002,0.000,4.76,0.27,0.07,0.43,3881,118,0.000,0.224,5.50,0.65,0.35,0.14,4729,29,0.025,0.027,4.77,0.14,0.21,0.03,4728,25,0.026,0.023,4.85,0.20,0.19,0.01
1287,14.986,3800,0.262,5.17,-1.01,10.85000,0.19800,16.30797,0.02030,3866,0,0.300,0.039,5.16,0.42,-1.24,0.27,3797,81,0.273,0.165,5.21,0.44,-1.01,0.51,3913,36,0.420,0.056,5.93,0.06,-0.88,0.14,3896,27,0.401,0.043,5.71,0.02,-0.87,0.12
1288,15.010,7292,1.240,4.38,-2.23,3.75600,1.11100,0.93627,0.02133,7334,67,1.293,0.077,4.39,0.22,-1.12,0.40,7205,507,1.216,0.215,4.30,0.44,-2.13,2.28,7295,32,1.246,0.009,4.32,0.04,-2.13,0.34,7305,24,1.247,0.007,4.35,0.06,-2.01,0.24
1289,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3890,0,4.344,0.121,4.95,0.22,-0.15,0.32,3495,43,3.985,0.142,3.68,0.36,-0.93,0.09,3938,10,4.486,0.010,4.76,0.06,0.02,0.02,3943,13,4.495,0.011,4.85,0.19,0.06,0.08
1290,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4394,244,0.559,0.039,4.83,0.27,-0.04,0.30,4406,178,0.534,0.216,4.75,0.67,-0.10,0.34,4371,13,0.506,0.014,4.68,0.04,-0.15,0.03,4378,12,0.512,0.014,4.70,0.03,-0.14,0.03
1291,15.005,5721,0.302,4.68,-1.88,5.79500,0.26400,1.62480,0.02643,5740,241,0.271,0.077,4.60,0.22,-1.67,0.40,5480,426,0.135,0.287,4.05,2.02,-2.50,1.03,5749,10,0.312,0.007,4.81,0.18,-2.12,0.07,5779,30,0.326,0.020,4.96,0.14,-2.10,0.08
1292,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4535,244,7.056,0.122,4.80,0.27,-0.78,0.30,4663,822,7.207,0.778,5.35,1.39,-0.38,1.80,4546,26,7.092,0.025,5.05,0.20,-0.61,0.07,4532,24,7.078,0.025,4.98,0.12,-0.63,0.07
1293,15.010,5607,1.937,4.72,-0.94,5.81600,1.59700,3.02273,0.02063,5726,241,2.023,0.077,4.62,0.22,-1.11,0.40,5623,369,1.940,0.242,4.45,4.12,-0.87,0.46,5718,34,2.008,0.022,4.87,0.19,-0.78,0.06,5723,16,2.015,0.013,4.79,0.22,-0.75,0.06
1294,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4120,244,7.584,0.122,4.90,0.27,-0.85,0.30,4338,597,7.778,0.636,5.45,1.39,-0.08,0.54,4086,18,7.491,0.026,5.04,0.10,-0.54,0.04,4094,25,7.502,0.035,5.02,0.10,-0.52,0.05
1295,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4584,244,0.622,0.039,4.89,0.27,-0.02,0.30,4513,220,0.669,0.237,5.05,0.70,-0.07,0.43,4611,37,0.718,0.078,5.51,0.10,0.26,0.07,4672,44,0.787,0.080,5.18,0.01,0.20,0.00
1296,15.005,6614,4.380,4.57,-2.03,4.68200,3.48400,4.28746,0.02030,6453,108,4.380,0.121,4.51,0.22,-1.29,0.40,6534,719,4.347,0.318,4.14,2.31,-2.46,4.38,6379,27,4.278,0.013,4.10,0.12,-2.23,0.16,6398,21,4.287,0.011,4.18,0.05,-2.12,0.12
1297,15.007,5644,1.622,4.78,-1.48,5.99400,1.35300,2.93765,0.02447,5683,241,1.642,0.077,4.72,0.22,-1.73,0.40,5614,410,1.555,0.273,5.50,5.07,-2.50,1.37,5666,31,1.621,0.024,5.37,0.23,-1.73,0.13,5664,19,1.626,0.014,5.07,0.10,-1.68,0.06
1298,15.013,5781,6.592,4.51,-0.39,5.04000,4.82000,9.31966,0.02337,5869,241,6.485,0.226,4.58,0.22,-0.69,0.32,5552,55,6.371,0.161,5.50,5.56,-1.26,1.90,6005,26,6.712,0.017,4.36,0.19,-0.32,0.10,5996,16,6.706,0.014,4.35,0.13,-0.35,0.12
1299,15.006,4969,4.751,5.21,-2.25,7.36600,3.50200,14.87305,0.02030,5218,241,4.940,0.121,4.66,0.22,-1.32,0.40,4977,452,4.764,0.422,5.07,4.04,-2.32,2.55,5224,36,4.960,0.030,5.94,0.05,-2.01,0.10,5265,19,5.004,0.012,5.17,0.03,-1.82,0.20
1300,15.006,6149,0.043,4.68,-1.24,5.21700,0.03900,1.12202,0.02030,6057,108,0.000,0.077,4.72,0.22,-1.58,0.40,6247,437,0.094,0.250,4.88,1.11,-1.17,0.43,6053,17,-0.001,0.009,4.40,0.12,-1.31,0.03,6081,23,0.012,0.008,4.48,0.12,-1.29,0.08
1301,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5162,241,7.455,0.226,4.68,0.22,-1.01,0.40,5380,1061,7.707,0.716,2.81,3.80,-0.31,1.51,5215,19,7.571,0.019,3.77,0.59,-0.90,0.11,5227,25,7.589,0.022,4.62,0.24,-0.84,0.09
1302,15.007,6021,0.416,4.40,-1.03,4.66800,0.36700,1.01298,0.02270,6077,108,0.451,0.077,4.45,0.22,-1.03,0.40,6249,38,0.536,0.032,4.89,1.13,-0.84,0.22,6089,32,0.452,0.017,4.71,0.10,-0.99,0.04,6062,9,0.437,0.004,4.57,0.06,-1.00,0.02
1303,14.989,4140,0.016,4.81,-2.08,8.65100,0.01300,5.43250,0.02030,4313,244,0.174,0.039,4.89,0.27,-1.81,0.27,4168,105,0.044,0.160,4.94,1.31,-1.92,0.68,4358,15,0.282,0.021,5.65,0.08,-1.69,0.03,4354,24,0.308,0.031,5.19,0.01,-1.59,0.04
1304,15.017,7335,0.739,4.42,0.03,2.75700,0.67500,0.48195,0.02030,7402,67,0.819,0.077,3.56,0.57,-0.08,0.32,7189,385,0.702,0.156,2.63,0.31,-0.10,0.19,7442,18,0.862,0.007,2.89,0.03,0.14,0.02,7380,29,0.812,0.038,3.18,0.23,0.04,0.04
1305,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4015,244,0.072,0.039,4.97,0.27,-2.02,0.77,3993,58,0.059,0.162,4.85,2.00,-2.10,1.93,4028,17,0.105,0.037,5.10,0.07,-2.32,0.06,4043,31,0.123,0.046,5.06,0.08,-2.04,0.21
1306,15.004,6147,8.694,4.53,-1.99,5.11800,6.13800,17.79918,0.02030,5916,241,8.418,0.226,4.63,0.22,-1.38,0.40,5275,542,8.212,0.410,4.24,4.86,-2.50,3.83,6066,39,8.683,0.027,5.58,0.18,-1.46,0.20,6038,18,8.654,0.021,4.99,0.22,-1.78,0.28
1307,15.010,5271,0.513,4.91,-0.67,6.33100,0.43400,2.24388,0.02064,5158,241,0.440,0.077,4.65,0.22,-0.58,0.32,5251,11,0.499,0.034,4.66,1.41,-0.63,0.27,5161,16,0.429,0.010,4.69,0.13,-0.79,0.03,5165,11,0.430,0.006,4.77,0.08,-0.79,0.02
1308,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4760,257,9.272,0.226,4.78,0.22,-1.17,0.40,4166,280,8.834,0.415,5.01,5.62,-2.41,2.13,4870,13,9.532,0.014,5.97,0.03,-1.81,0.09,4869,13,9.520,0.014,5.17,0.02,-2.03,0.09
1309,15.013,3750,0.990,5.22,-0.21,10.99100,0.71700,21.82730,0.02030,3760,0,1.061,0.077,5.04,0.58,-0.18,0.32,3816,132,1.183,0.231,5.15,0.50,-0.09,0.17,3761,14,1.062,0.020,5.40,0.09,-0.10,0.03,3780,19,1.086,0.027,5.18,0.01,-0.07,0.03
1310,15.013,3750,0.990,5.22,-0.21,10.99100,0.71700,21.82730,0.02030,3719,0,1.070,0.077,5.01,0.58,-0.09,0.32,3728,119,1.070,0.218,5.16,0.47,-0.21,0.20,3691,29,0.987,0.054,5.05,0.10,-0.26,0.05,3688,27,0.982,0.051,5.04,0.09,-0.27,0.05
1311,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4640,244,5.483,0.062,4.75,0.27,-1.09,0.27,4619,590,5.463,0.575,5.21,1.45,-1.10,1.10,4639,10,5.472,0.011,5.34,0.10,-1.19,0.04,4643,34,5.485,0.037,5.17,0.02,-1.14,0.07
1312,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3901,0,2.857,0.039,5.03,0.42,-0.99,0.30,3850,7,2.797,0.091,4.29,0.69,-0.69,0.10,3908,33,2.871,0.055,4.92,0.06,-0.69,0.08,3896,30,2.853,0.047,4.89,0.07,-0.72,0.09
1313,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5752,241,6.800,0.226,4.63,0.22,-0.74,0.32,6047,66,7.111,0.119,3.80,3.34,-0.47,2.24,5883,32,7.032,0.020,3.63,0.17,-0.44,0.10,5871,16,7.027,0.011,3.74,0.19,-0.42,0.06
1314,14.983,4093,8.531,5.18,-0.64,10.17400,5.53200,139.50829,0.02030,4181,244,8.613,0.122,4.87,0.27,-0.88,0.30,3980,274,8.410,0.397,4.71,1.40,-0.66,0.67,4205,22,8.667,0.027,5.84,0.08,-0.57,0.05,4210,11,8.668,0.015,5.18,0.01,-0.32,0.02
1315,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4553,244,4.590,0.062,4.79,0.27,-1.11,0.27,4549,28,4.554,0.070,5.03,1.42,-1.25,0.78,4532,18,4.538,0.017,4.90,0.13,-1.27,0.04,4536,20,4.541,0.018,4.96,0.16,-1.26,0.04
1316,14.989,4140,0.016,4.81,-2.08,8.65100,0.01300,5.43250,0.02030,4183,244,0.065,0.039,4.89,0.27,-2.06,0.77,4236,196,0.116,0.304,5.50,1.65,-2.35,0.88,4181,11,0.060,0.010,4.98,0.16,-2.06,0.07,4188,17,0.071,0.022,4.99,0.10,-2.04,0.04
1317,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3961,0,3.388,0.062,4.99,0.27,-0.81,0.30,3900,185,3.311,0.298,4.56,0.62,-0.56,0.32,3952,4,3.381,0.006,4.89,0.10,-0.52,0.02,4011,35,3.458,0.048,5.07,0.07,-0.44,0.06
1318,14.982,3901,5.442,4.73,-2.27,8.77500,3.70000,31.52100,0.02030,4086,244,5.886,0.062,4.90,0.27,-1.26,0.27,4331,458,5.967,0.547,5.50,1.50,-1.16,1.22,3940,18,5.503,0.028,4.54,0.24,-1.66,0.39,3953,15,5.529,0.012,5.02,0.10,-2.11,0.24
1319,15.008,5089,0.477,4.85,-1.19,6.87700,0.40100,2.84446,0.02030,4972,257,0.431,0.077,4.77,0.22,-1.27,0.40,5009,163,0.396,0.172,4.79,1.47,-1.41,0.44,4943,15,0.352,0.012,4.49,0.13,-1.46,0.04,4908,18,0.312,0.016,4.68,0.03,-1.52,0.05
1320,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5352,241,0.113,0.077,4.56,0.22,0.00,0.33,5374,187,0.152,0.155,4.41,0.98,-0.02,0.19,5361,19,0.142,0.012,4.42,0.09,0.01,0.02,5393,31,0.165,0.020,4.45,0.08,0.04,0.03
1321,15.006,6149,0.043,4.68,-1.24,5.21700,0.03900,1.12202,0.02030,6184,108,0.033,0.077,4.63,0.22,-1.47,0.40,6050,27,0.000,0.031,4.62,1.41,-1.25,0.26,6191,19,0.061,0.010,4.85,0.09,-1.21,0.03,6204,15,0.075,0.010,4.64,0.01,-1.19,0.03
1322,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4075,244,6.294,0.122,4.87,0.27,-0.40,0.30,3994,264,6.218,0.394,4.74,0.84,-0.38,0.28,4096,12,6.333,0.018,4.64,0.06,-0.19,0.01,4073,25,6.297,0.040,4.68,0.02,-0.24,0.05
1323,15.005,6458,0.042,4.61,-1.62,4.85800,0.03900,0.95104,0.02030,6418,108,0.022,0.077,4.63,0.22,-1.71,0.40,6514,380,0.061,0.189,4.77,1.11,-1.70,0.73,6403,22,0.019,0.011,4.48,0.06,-1.66,0.05,6418,30,0.026,0.013,4.49,0.05,-1.66,0.04
1324,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4522,244,1.235,0.039,4.90,0.27,-0.16,0.30,4691,85,1.505,0.049,5.48,0.87,0.03,0.47,4605,35,1.425,0.047,4.93,0.07,-0.02,0.03,4604,35,1.419,0.055,4.95,0.07,-0.01,0.04
1325,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5426,241,0.156,0.077,4.55,0.22,0.15,0.33,5476,173,0.215,0.140,4.73,0.95,0.09,0.16,5439,18,0.194,0.011,4.63,0.08,0.08,0.01,5456,16,0.203,0.010,4.60,0.05,0.10,0.01
1326,15.010,5742,3.582,4.57,-0.88,5.37500,2.82800,4.35311,0.02030,5807,241,3.633,0.121,4.57,0.22,-1.09,0.40,5652,40,3.521,0.059,4.34,4.54,-1.12,0.88,5808,34,3.624,0.020,4.87,0.36,-0.83,0.05,5800,7,3.622,0.007,4.62,0.15,-0.79,0.06
1327,15.002,4585,8.669,4.74,-2.08,7.59200,5.78100,47.22805,0.02030,4667,257,8.720,0.226,4.76,0.22,-1.21,0.40,4056,178,8.091,0.318,3.60,5.27,-2.50,2.59,4677,25,8.748,0.021,5.95,0.04,-2.02,0.10,4680,34,8.739,0.027,5.18,0.01,-2.25,0.03
1328,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5111,241,2.033,0.077,4.72,0.22,-1.18,0.40,5126,242,2.033,0.205,4.41,2.61,-1.22,0.64,5084,24,1.987,0.020,4.41,0.14,-1.33,0.07,5102,21,1.994,0.020,4.72,0.06,-1.35,0.05
1329,15.009,5182,1.892,4.82,-1.46,6.61600,1.53000,4.24033,0.02030,5223,241,1.900,0.077,4.73,0.22,-1.56,0.40,5204,273,1.894,0.205,4.57,3.51,-1.49,0.74,5235,26,1.928,0.022,5.01,0.17,-1.43,0.07,5221,16,1.919,0.015,4.97,0.13,-1.45,0.04
1330,14.982,3698,3.858,5.30,-1.86,11.38100,2.65900,64.80373,0.02030,3742,0,3.933,0.062,5.07,0.42,-1.55,0.27,3714,55,3.898,0.143,5.40,1.44,-1.89,1.82,3734,25,3.914,0.033,5.38,0.40,-1.66,0.40,3730,19,3.909,0.028,5.06,0.10,-1.37,0.26
1331,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4763,257,9.286,0.226,4.75,0.22,-1.20,0.40,4316,182,8.992,0.187,5.50,2.03,-2.06,2.05,4897,33,9.557,0.033,5.96,0.03,-1.83,0.12,4860,20,9.514,0.019,5.17,0.02,-2.09,0.09
1332,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3556,0,0.613,0.039,5.11,0.42,-1.84,0.27,3564,54,0.660,0.136,5.50,0.27,-2.50,0.77,3570,54,0.666,0.149,5.49,0.25,-2.19,0.15,3630,7,0.836,0.016,5.28,0.09,-1.70,0.07
1333,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4474,244,7.027,0.122,4.75,0.27,-0.61,0.30,4723,918,7.263,0.814,5.50,1.43,-0.17,1.69,4477,26,7.027,0.028,4.48,0.10,-0.54,0.08,4480,14,7.028,0.016,4.60,0.12,-0.53,0.07
1334,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5255,241,3.786,0.121,4.65,0.22,-1.43,0.40,4928,235,3.516,0.101,3.45,3.71,-2.50,1.34,5227,30,3.735,0.023,5.53,0.22,-2.39,0.07,5276,16,3.781,0.014,5.14,0.05,-2.21,0.06
1335,15.004,6093,8.378,4.71,-2.22,5.53100,5.94200,19.66980,0.02291,5774,241,8.104,0.226,4.62,0.22,-1.35,0.40,5348,39,8.000,0.129,3.16,4.04,-2.50,4.17,5872,24,8.274,0.016,4.99,0.26,-2.12,0.23,5833,26,8.258,0.015,4.90,0.18,-2.04,0.16
1336,15.006,4843,0.949,4.80,-1.89,7.17000,0.77300,3.86901,0.02030,4913,257,0.995,0.077,4.80,0.22,-1.63,0.40,4935,190,0.972,0.187,5.36,1.59,-2.04,0.56,4910,41,0.987,0.036,5.19,0.21,-1.92,0.06,4922,21,1.003,0.023,5.15,0.04,-1.89,0.05
1337,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3588,0,7.430,0.226,4.87,0.22,0.07,0.33,3579,142,7.644,0.196,5.19,1.04,0.11,0.49,3626,25,7.506,0.055,5.62,0.10,0.43,0.02,3591,7,7.440,0.014,4.94,0.05,0.20,0.00
1338,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5254,241,1.764,0.077,4.73,0.22,-1.69,0.40,5114,364,1.650,0.261,4.51,4.02,-2.35,1.14,5236,25,1.748,0.025,5.22,0.30,-2.15,0.12,5270,15,1.780,0.013,5.10,0.08,-2.04,0.05
1339,15.004,3548,0.516,5.49,-1.00,11.12200,0.37500,19.89757,0.02030,3521,0,0.550,0.077,5.11,0.58,-1.19,0.40,3487,28,0.426,0.105,5.25,0.18,-1.15,0.16,3490,6,0.458,0.058,5.19,0.09,-1.17,0.03,3537,27,0.601,0.088,5.34,0.16,-1.10,0.10
1340,15.010,4862,0.767,3.51,-0.35,3.15300,0.62700,0.56754,0.02094,4997,257,0.919,0.077,4.52,0.22,-0.43,0.32,4850,31,0.789,0.040,3.57,1.38,-0.37,0.18,5006,24,0.913,0.020,3.94,0.08,-0.15,0.03,4997,26,0.905,0.022,3.92,0.06,-0.16,0.04
1341,14.991,4513,2.154,4.87,-0.88,7.87600,1.65700,8.09841,0.02030,4608,244,2.193,0.039,4.84,0.27,-0.90,0.30,4252,212,1.872,0.299,3.92,1.08,-1.20,0.55,4630,20,2.263,0.020,5.41,0.10,-0.80,0.04,4669,29,2.321,0.033,5.17,0.02,-0.65,0.07
1342,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3567,0,0.541,0.077,4.97,0.22,0.10,0.33,3549,2,0.694,0.093,5.18,0.49,0.19,0.19,3606,27,0.675,0.046,5.56,0.12,0.39,0.07,3589,11,0.606,0.011,4.84,0.08,0.20,0.00
1343,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3565,0,8.350,0.226,4.87,0.22,0.13,0.33,3587,139,8.375,0.173,5.06,0.96,0.24,0.47,3572,6,8.374,0.014,5.17,0.05,0.23,0.02,3562,7,8.368,0.013,5.05,0.04,0.18,0.02
1344,15.022,9685,3.440,4.42,-2.17,2.48200,3.04200,1.26009,0.02107,9581,357,3.684,0.121,4.07,0.22,-0.34,0.32,9880,618,3.492,0.063,4.48,0.27,0.50,1.56,9319,16,3.380,0.008,4.26,0.02,-0.89,0.45,9344,21,3.378,0.007,4.26,0.02,-1.32,0.46
1345,15.000,4819,0.414,4.75,-0.73,6.89700,0.34300,2.80543,0.02042,4781,257,0.427,0.077,4.74,0.22,-0.52,0.32,4851,19,0.437,0.045,4.86,1.57,-0.65,0.33,4735,18,0.339,0.016,4.54,0.12,-0.85,0.04,4735,27,0.336,0.022,4.71,0.06,-0.89,0.07
1346,15.005,5620,5.968,4.85,-2.03,6.34500,4.40100,14.06695,0.02030,5666,241,5.948,0.121,4.60,0.22,-1.20,0.40,5504,771,5.912,0.454,3.68,3.27,-2.43,3.69,5708,15,6.009,0.010,3.96,0.09,-2.20,0.14,5716,29,6.011,0.017,4.17,0.05,-2.14,0.09
1347,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3761,0,1.619,0.039,5.09,0.42,-0.85,0.30,3711,89,1.629,0.191,4.70,0.31,-0.68,0.22,3789,30,1.716,0.043,5.53,0.24,-0.51,0.04,3772,17,1.676,0.027,5.47,0.17,-0.55,0.06
1348,14.996,4708,0.744,4.90,-0.84,7.65800,0.60500,4.50194,0.02030,4816,244,0.820,0.039,4.81,0.27,-0.61,0.30,4860,283,0.867,0.286,5.50,1.02,-0.67,0.62,4862,16,0.874,0.014,5.47,0.15,-0.67,0.04,4814,22,0.837,0.022,5.16,0.03,-0.68,0.04
1349,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4621,244,9.061,0.122,4.74,0.27,-1.00,0.27,4077,208,8.610,0.374,4.02,4.71,-2.11,2.98,4709,21,9.278,0.027,5.96,0.03,-1.27,0.18,4718,13,9.272,0.047,5.17,0.02,-1.44,0.87
1350,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3515,0,1.712,0.077,5.00,0.58,0.34,0.33,3388,33,1.008,0.104,5.50,0.32,0.50,0.15,3556,29,1.806,0.062,5.99,0.01,0.16,0.02,3557,9,1.832,0.024,5.19,0.00,-0.02,0.03
1351,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4091,244,0.536,0.039,4.87,0.27,-1.99,0.27,4101,134,0.558,0.257,5.34,1.98,-2.17,1.74,4110,23,0.561,0.034,5.47,0.20,-2.28,0.10,4101,18,0.563,0.032,5.14,0.05,-2.07,0.06
1352,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3655,0,2.472,0.039,5.12,0.42,-1.66,0.27,3463,28,1.854,0.125,3.66,0.27,-1.53,0.19,3648,20,2.444,0.061,3.28,0.25,-1.74,0.03,3673,43,2.523,0.134,4.66,0.00,-2.27,0.01
1353,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3752,0,1.627,0.039,5.08,0.42,-0.83,0.30,3720,91,1.642,0.191,4.91,0.31,-0.64,0.22,3780,30,1.709,0.045,5.49,0.23,-0.53,0.06,3769,20,1.685,0.029,5.44,0.15,-0.56,0.07
1354,14.988,4680,5.014,4.84,-0.02,7.12400,3.59400,13.99587,0.02030,4484,244,4.909,0.062,4.78,0.27,-0.15,0.30,4565,576,4.979,0.553,4.90,0.92,-0.05,0.86,4462,18,4.880,0.021,4.51,0.12,-0.16,0.04,4499,22,4.918,0.022,4.61,0.06,-0.12,0.04
1355,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3943,0,2.893,0.039,5.02,0.42,-0.98,0.30,3940,145,2.927,0.235,4.84,0.56,-0.59,0.26,3951,29,2.915,0.033,5.17,0.19,-0.64,0.04,3950,9,2.931,0.007,4.99,0.11,-0.61,0.01
1356,15.012,7530,0.722,4.27,-2.32,3.21200,0.66300,0.59238,0.02030,7463,67,0.729,0.077,4.24,0.22,-1.24,0.40,7556,310,0.739,0.096,4.15,0.51,-2.50,1.19,7459,22,0.714,0.009,4.16,0.03,-1.68,0.10,7423,17,0.700,0.007,4.13,0.02,-1.75,0.10
1357,15.009,7096,1.795,4.21,-1.65,3.36300,1.57200,0.96650,0.02030,6956,108,1.737,0.077,4.35,0.22,-1.37,0.40,7065,572,1.792,0.237,4.20,0.78,-1.64,1.70,6972,16,1.750,0.006,3.98,0.04,-1.68,0.15,6964,25,1.747,0.010,3.97,0.06,-1.69,0.15
1358,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4750,244,1.635,0.039,4.76,0.27,-0.52,0.30,4786,454,1.752,0.443,5.50,1.37,-0.49,1.12,4785,22,1.760,0.021,5.44,0.09,-0.44,0.05,4809,18,1.788,0.017,5.18,0.01,-0.31,0.04
1359,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3596,0,1.040,0.039,5.14,0.42,-1.99,0.27,3599,48,1.223,0.128,5.50,0.31,-2.35,0.83,3619,65,1.105,0.187,5.68,0.19,-1.51,0.07,3622,62,1.125,0.175,5.61,0.07,-1.51,0.11
1360,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4485,244,0.551,0.039,4.83,0.27,-0.11,0.30,5222,398,1.347,0.291,5.50,0.72,0.50,0.46,4545,7,0.679,0.007,4.93,0.05,0.12,0.04,4530,16,0.678,0.013,4.90,0.04,0.06,0.03
1361,15.005,5689,0.041,4.74,-2.19,6.23900,0.03600,1.79473,0.02344,5729,241,0.090,0.077,4.64,0.22,-1.83,0.40,5671,385,0.031,0.207,4.46,2.95,-2.05,0.39,5706,8,0.048,0.006,4.88,0.13,-2.13,0.06,5705,11,0.047,0.008,4.89,0.12,-2.13,0.06
1362,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4746,244,0.023,0.039,4.74,0.27,0.21,0.43,4550,7,0.000,0.068,4.51,0.56,0.07,0.21,4747,38,0.039,0.037,4.77,0.13,0.25,0.04,4748,37,0.054,0.042,4.88,0.21,0.16,0.04
1363,14.986,4068,0.505,5.20,-2.34,8.82100,0.39200,7.00164,0.02372,4044,244,0.492,0.039,5.02,0.42,-1.99,0.27,3887,68,0.253,0.203,4.32,0.78,-2.44,1.29,4047,11,0.485,0.014,4.92,0.09,-2.20,0.20,4057,10,0.501,0.010,4.89,0.16,-2.04,0.16
1364,15.012,7100,0.459,4.57,-0.48,3.56100,0.41900,0.62201,0.02276,7096,67,0.468,0.077,4.49,0.22,-1.10,0.40,7078,468,0.450,0.198,4.67,0.36,-0.50,0.35,7076,21,0.445,0.009,4.52,0.06,-0.48,0.03,7092,13,0.454,0.008,4.52,0.06,-0.50,0.03
1365,15.006,3628,2.215,5.35,-0.66,11.32800,1.55700,37.65304,0.02030,3716,0,2.219,0.077,5.07,0.58,-0.82,0.32,3550,2,2.059,0.093,4.75,0.26,-0.80,0.07,3760,8,2.385,0.011,5.98,0.02,-0.39,0.01,3769,9,2.375,0.019,5.19,0.00,-0.30,0.01
1366,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3751,0,2.187,0.039,5.12,0.42,-1.63,0.27,3750,2,2.148,0.081,5.28,0.96,-2.20,1.45,3732,43,2.162,0.096,5.03,0.39,-2.00,0.37,3756,44,2.212,0.112,4.89,0.21,-1.71,0.23
1367,15.004,5935,0.301,4.80,-2.27,5.71500,0.26500,1.56819,0.02314,6029,108,0.329,0.077,4.77,0.22,-2.18,0.80,5949,39,0.296,0.052,5.02,3.17,-2.11,0.62,6026,17,0.334,0.011,5.50,0.23,-2.36,0.07,6026,37,0.343,0.022,5.06,0.13,-2.24,0.04
1368,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3295,0,5.084,0.062,5.20,0.42,-1.95,0.27,3083,24,4.535,0.018,3.28,0.26,-2.50,0.26,3305,18,5.134,0.062,4.51,0.02,-2.74,0.12,3341,24,5.229,0.104,4.67,0.01,-2.27,0.01
1369,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4537,244,5.929,0.062,4.82,0.27,-1.10,0.27,4451,27,5.825,0.091,5.30,1.14,-1.41,1.01,4528,28,5.895,0.027,5.60,0.10,-1.43,0.04,4543,22,5.940,0.025,5.19,0.01,-1.33,0.05
1370,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5629,241,1.132,0.077,4.44,0.22,-0.12,0.32,5514,254,1.134,0.191,4.10,1.72,-0.02,0.24,5672,37,1.228,0.023,4.32,0.13,0.12,0.03,5661,27,1.220,0.016,4.30,0.07,0.12,0.02
1371,15.009,6078,4.754,4.55,-0.77,4.92100,3.68000,5.22878,0.02115,6162,108,4.779,0.121,4.56,0.22,-1.16,0.40,6893,747,5.093,0.335,4.82,2.22,-0.35,1.35,6200,33,4.820,0.020,4.86,0.23,-0.56,0.09,6168,14,4.805,0.009,4.52,0.10,-0.56,0.05
1372,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3679,0,2.496,0.039,5.14,0.42,-1.80,0.27,3687,37,2.342,0.133,4.59,1.15,-1.93,1.66,3648,30,2.423,0.071,3.34,0.18,-1.74,0.04,3709,41,2.594,0.137,4.66,0.01,-2.27,0.01
1373,15.044,3548,8.106,5.12,0.03,11.02000,4.87900,148.25181,0.02030,3673,0,8.198,0.226,4.95,0.22,-0.14,0.32,3494,89,8.103,0.164,5.21,0.76,0.10,0.35,3726,10,8.381,0.015,5.67,0.05,0.53,0.02,3612,24,7.999,0.071,4.66,0.01,0.20,0.00
1374,15.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.81395,0.02030,6097,108,0.130,0.077,4.39,0.22,0.37,0.33,6148,16,0.217,0.034,4.68,0.98,0.23,0.11,6133,46,0.205,0.025,4.71,0.10,0.24,0.03,6154,37,0.226,0.024,4.61,0.04,0.20,0.00
1375,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5360,241,5.827,0.121,4.66,0.22,-1.02,0.40,4927,491,5.621,0.403,4.43,3.51,-1.53,1.08,5413,19,5.948,0.013,5.42,0.18,-1.11,0.06,5446,24,5.968,0.014,5.10,0.09,-1.03,0.06
1376,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4478,244,0.539,0.039,4.91,0.27,0.00,0.43,4517,193,0.652,0.211,5.05,0.68,0.03,0.40,4518,23,0.654,0.017,5.06,0.05,0.02,0.06,4532,23,0.668,0.020,5.04,0.05,0.05,0.05
1377,15.013,5649,0.260,4.61,-0.31,5.29100,0.22500,1.26067,0.02030,5576,241,0.207,0.077,4.59,0.22,-0.41,0.32,5511,214,0.204,0.175,4.02,1.55,-0.40,0.15,5599,30,0.253,0.022,4.33,0.14,-0.31,0.03,5607,23,0.259,0.017,4.38,0.11,-0.30,0.02
1378,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5325,241,1.662,0.077,4.44,0.22,0.08,0.33,5296,410,1.694,0.298,4.17,1.31,0.21,0.55,5372,20,1.750,0.013,4.42,0.10,0.33,0.02,5367,37,1.756,0.026,4.38,0.15,0.20,0.00
1379,15.015,5625,7.924,4.67,0.09,5.17700,5.58100,14.07343,0.02030,5550,241,7.646,0.226,4.58,0.22,-0.48,0.32,6361,1037,8.363,0.605,4.90,4.40,0.50,1.58,5762,45,8.056,0.032,3.79,0.36,0.41,0.08,5756,38,8.045,0.022,4.41,0.17,0.19,0.01
1380,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4565,244,4.956,0.062,4.80,0.27,-1.42,0.27,4669,371,4.992,0.371,5.50,1.89,-1.90,1.12,4499,13,4.793,0.017,5.16,0.09,-2.19,0.06,4492,30,4.791,0.030,5.06,0.12,-2.16,0.06
1381,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4052,244,0.113,0.039,5.00,0.27,-2.16,0.77,4096,119,0.194,0.218,5.50,1.87,-2.10,1.38,4064,12,0.160,0.016,5.07,0.11,-1.95,0.24,4082,13,0.185,0.021,5.11,0.07,-1.82,0.04
1382,15.018,6235,1.174,4.45,0.21,4.04100,1.01100,1.01578,0.02424,6402,108,1.193,0.077,4.12,0.22,0.13,0.33,6032,553,1.089,0.310,3.59,1.87,0.09,0.45,6477,29,1.323,0.015,4.25,0.08,0.35,0.02,6504,22,1.348,0.012,4.34,0.06,0.20,0.00
1383,15.013,5781,6.592,4.51,-0.39,5.04000,4.82000,9.31966,0.02337,5746,241,6.428,0.226,4.58,0.22,-0.80,0.32,5698,1225,6.548,0.788,3.61,4.82,-0.53,2.81,5855,26,6.630,0.018,3.71,0.17,-0.56,0.13,5848,24,6.625,0.016,4.20,0.08,-0.62,0.12
1384,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3699,0,1.433,0.077,4.88,0.22,0.05,0.33,3001,28,0.771,0.039,1.99,0.31,-1.43,0.09,3849,1,1.862,0.032,4.98,0.10,0.67,0.02,3654,50,1.311,0.140,4.66,0.01,0.20,0.00
1385,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4133,244,6.113,0.122,4.89,0.27,-1.07,0.27,4077,223,5.917,0.347,5.21,1.60,-0.84,0.91,4042,25,5.887,0.033,5.25,0.37,-1.43,0.28,4055,5,5.894,0.007,5.03,0.09,-1.19,0.06
1386,15.005,4823,1.365,5.03,-2.23,7.53000,1.09400,5.29663,0.02030,4835,257,1.380,0.077,4.80,0.22,-2.00,0.40,4931,174,1.464,0.074,5.50,1.39,-1.98,0.61,4869,32,1.427,0.045,5.11,0.56,-2.02,0.06,4852,37,1.418,0.040,5.18,0.02,-1.96,0.06
1387,14.983,4116,5.821,5.12,-1.10,9.91800,3.98100,60.70158,0.02030,4205,244,5.999,0.062,4.87,0.27,-1.10,0.27,4080,195,5.764,0.315,5.06,1.71,-1.06,1.15,4135,15,5.838,0.022,5.15,0.17,-1.31,0.15,4119,24,5.817,0.032,5.11,0.06,-1.32,0.08
1388,15.017,5574,0.318,4.13,0.08,4.05900,0.27300,0.72912,0.02046,5636,241,0.329,0.077,4.43,0.22,-0.06,0.32,5449,10,0.297,0.035,4.22,1.01,0.01,0.08,5698,33,0.449,0.020,4.70,0.10,0.31,0.03,5673,28,0.446,0.020,4.59,0.07,0.20,0.00
1389,15.013,5634,7.219,4.51,-0.45,5.24300,5.18100,12.08370,0.02199,5446,241,6.993,0.226,4.65,0.22,-0.90,0.32,5850,134,7.308,0.142,3.70,3.43,-1.36,3.14,5496,28,7.092,0.022,3.16,0.23,-1.25,0.21,5503,20,7.110,0.017,4.22,0.10,-1.01,0.13
1390,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4550,244,6.600,0.122,4.75,0.27,-0.27,0.30,4617,743,6.668,0.687,5.15,0.97,-0.01,1.12,4565,10,6.623,0.011,4.79,0.06,-0.20,0.05,4574,14,6.632,0.015,4.80,0.06,-0.19,0.05
1391,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5166,241,4.040,0.121,4.66,0.22,-0.62,0.32,5534,704,4.327,0.465,5.50,2.83,0.03,0.94,5197,15,4.102,0.012,5.14,0.08,-0.28,0.04,5192,32,4.095,0.022,5.04,0.24,-0.44,0.12
1392,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3633,0,0.853,0.039,5.19,0.42,-1.74,0.27,3607,32,0.863,0.114,5.09,0.40,-2.13,0.79,3676,39,0.945,0.115,5.67,0.27,-1.96,0.36,3618,39,0.787,0.102,5.23,0.13,-1.74,0.19
1393,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3764,0,0.439,0.077,5.07,0.58,0.18,0.33,3491,35,0.065,0.081,3.86,0.28,-0.71,0.09,3749,5,0.379,0.009,4.86,0.06,-0.10,0.03,3736,15,0.367,0.015,4.80,0.08,-0.13,0.05
1394,14.992,4377,6.135,5.06,-1.56,8.93000,4.24900,43.39103,0.02213,4448,244,6.307,0.122,4.79,0.27,-1.12,0.27,4510,558,6.290,0.570,5.08,1.72,-1.53,1.07,4366,41,6.123,0.043,4.87,0.13,-1.62,0.07,4380,23,6.134,0.027,4.95,0.08,-1.59,0.07
1395,15.009,6235,0.040,4.00,-0.70,3.36800,0.03600,0.47753,0.02030,6332,108,0.050,0.077,4.27,0.22,-0.77,0.32,6247,25,0.040,0.026,4.17,0.26,-0.60,0.13,6383,24,0.108,0.013,4.32,0.04,-0.55,0.01,6342,16,0.090,0.007,4.25,0.04,-0.59,0.02
1396,14.998,4517,1.679,5.10,-1.83,8.59800,1.30800,9.58517,0.02030,4486,244,1.676,0.039,4.84,0.27,-1.61,0.27,4643,279,1.735,0.322,5.50,1.91,-2.12,1.03,4469,33,1.622,0.033,4.80,0.23,-2.00,0.08,4475,21,1.628,0.022,4.85,0.13,-1.96,0.05
1397,14.982,4017,0.094,5.25,-1.68,10.73300,0.07300,14.61504,0.02030,4036,244,0.080,0.039,5.01,0.42,-1.73,0.27,3983,52,0.039,0.115,5.23,2.01,-1.78,1.74,4084,19,0.183,0.027,5.37,0.15,-1.34,0.03,4089,30,0.200,0.051,5.17,0.02,-1.26,0.06
1398,15.001,4626,1.441,4.78,-1.66,7.52700,1.14200,5.41502,0.02033,4710,257,1.489,0.077,4.83,0.22,-1.51,0.40,4683,123,1.491,0.067,4.91,1.04,-1.57,0.39,4705,10,1.508,0.007,4.83,0.14,-1.66,0.04,4732,27,1.527,0.026,5.02,0.13,-1.65,0.05
1399,15.011,5494,0.336,4.58,-0.97,5.71900,0.29000,1.58343,0.02030,5455,241,0.336,0.077,4.62,0.22,-0.88,0.32,5467,109,0.312,0.055,5.13,2.59,-1.06,0.44,5449,16,0.306,0.005,4.60,0.14,-1.07,0.03,5445,10,0.303,0.003,4.57,0.20,-1.07,0.05
1400,15.014,5442,9.926,4.50,0.03,5.22100,6.68600,23.91112,0.02030,4978,257,9.402,0.226,4.68,0.22,-0.74,0.32,3991,148,8.492,0.217,0.72,1.31,-2.45,0.92,5181,30,9.845,0.019,4.99,0.13,0.15,0.04,5172,20,9.831,0.015,4.63,0.05,0.04,0.13
1401,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3387,0,4.800,0.121,4.89,0.22,0.42,0.33,3550,2,5.282,0.143,4.98,0.71,0.37,0.30,3390,4,4.824,0.015,4.57,0.05,0.20,0.02,3359,9,4.691,0.073,4.66,0.00,0.20,0.00
1402,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3358,0,1.870,0.077,4.95,0.22,0.18,0.33,3470,48,2.266,0.146,5.05,0.71,0.29,0.35,3391,4,1.988,0.017,4.92,0.03,0.31,0.03,3346,37,1.801,0.107,4.66,0.00,0.20,0.00
1403,15.002,3694,2.978,4.85,-0.51,9.58300,2.07300,21.41904,0.02267,3780,0,3.008,0.121,4.99,0.22,-0.45,0.32,3675,114,2.925,0.225,4.79,0.38,-0.58,0.28,3833,12,3.152,0.018,5.37,0.06,-0.29,0.02,3820,16,3.130,0.025,5.18,0.01,-0.30,0.02
1404,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5343,241,1.694,0.077,4.38,0.22,0.13,0.33,5121,406,1.574,0.312,3.96,1.10,0.04,0.60,5379,29,1.756,0.017,4.48,0.07,0.34,0.05,5386,22,1.772,0.018,4.52,0.07,0.20,0.00
1405,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3159,0,-0.241,0.000,5.15,0.42,-2.93,0.77,3000,41,0.000,0.145,2.91,0.12,-2.31,0.09,3171,8,-0.226,0.017,4.46,0.02,-2.58,0.05,3305,136,0.271,0.455,4.79,0.23,-2.27,0.09
1406,14.984,3787,3.793,5.00,-1.19,10.11600,2.63600,35.77668,0.02030,3828,0,3.905,0.062,5.02,0.42,-1.33,0.27,3816,96,3.867,0.199,5.15,0.88,-1.19,0.98,3783,6,3.783,0.015,4.99,0.06,-1.17,0.05,3782,22,3.789,0.032,4.89,0.14,-1.07,0.09
1407,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3502,0,8.308,0.226,4.90,0.22,0.05,0.33,3500,99,8.272,0.172,4.95,0.80,0.10,0.37,3474,17,8.231,0.036,4.95,0.13,0.09,0.03,3491,8,8.243,0.014,5.07,0.06,0.14,0.04
1408,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4108,244,5.854,0.062,4.89,0.27,-0.01,0.30,4075,397,5.850,0.527,4.37,0.79,-0.10,0.33,4116,16,5.908,0.022,4.37,0.05,-0.08,0.01,4126,17,5.920,0.022,4.66,0.01,-0.10,0.02
1409,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3704,0,2.488,0.039,5.10,0.42,-1.69,0.27,3771,68,2.435,0.169,5.37,0.87,-2.29,1.86,3718,22,2.534,0.110,3.21,0.91,-1.96,0.35,3696,13,2.465,0.057,4.66,0.01,-2.27,0.01
1410,15.009,5190,2.324,4.75,-0.96,6.43000,1.85600,4.52272,0.02030,5324,241,2.422,0.077,4.62,0.22,-1.07,0.40,5169,228,2.309,0.196,4.64,2.01,-0.88,0.57,5346,20,2.455,0.011,4.50,0.17,-0.58,0.04,5346,16,2.454,0.008,4.53,0.17,-0.59,0.04
1411,15.011,5377,0.404,4.72,-0.83,6.11400,0.34500,1.94805,0.02030,5441,241,0.441,0.077,4.68,0.22,-0.66,0.32,5516,182,0.503,0.147,4.54,1.82,-0.55,0.21,5449,4,0.454,0.003,4.66,0.13,-0.73,0.02,5441,16,0.448,0.010,4.63,0.11,-0.74,0.04
1412,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5614,241,5.988,0.121,4.59,0.22,-0.76,0.32,5151,31,5.810,0.100,4.12,4.71,-1.07,1.25,5707,21,6.141,0.013,4.37,0.24,-0.76,0.07,5686,38,6.128,0.022,4.26,0.10,-0.76,0.06
1413,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3616,0,0.398,0.039,5.17,0.42,-1.95,0.27,3597,34,0.397,0.112,5.28,0.32,-2.19,0.71,3590,4,0.305,0.005,5.35,0.02,-1.94,0.10,3635,64,0.415,0.140,5.35,0.22,-1.69,0.22
1414,15.008,5091,1.932,4.79,-1.86,6.78500,1.55100,4.63234,0.02132,5042,241,1.901,0.077,4.75,0.22,-1.78,0.40,4979,435,1.786,0.300,3.48,4.46,-2.44,1.15,5035,20,1.891,0.019,4.24,0.12,-1.96,0.09,5001,31,1.858,0.063,4.55,0.21,-1.97,0.32
1415,15.013,4839,0.665,1.93,-1.15,-0.95300,0.54800,0.08249,0.02030,4922,257,0.825,0.077,4.42,0.22,-0.92,0.32,4811,200,0.633,0.216,1.72,1.18,-1.27,0.45,4858,20,0.686,0.019,1.95,0.23,-1.07,0.07,4850,16,0.683,0.016,4.06,0.61,-0.85,0.35
1416,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3807,0,0.488,0.077,5.04,0.58,0.31,0.33,3484,31,0.041,0.076,3.88,0.27,-0.73,0.08,3777,24,0.407,0.040,4.92,0.08,-0.04,0.03,3814,30,0.467,0.051,5.03,0.10,0.01,0.04
1417,14.995,4353,2.731,4.77,-1.91,8.07900,2.04600,10.61696,0.02030,4475,244,2.892,0.039,4.84,0.27,-1.55,0.27,4509,496,2.873,0.517,5.34,2.49,-1.81,1.11,4459,25,2.828,0.023,5.27,0.20,-1.87,0.06,4458,22,2.835,0.027,5.14,0.06,-1.85,0.09
1418,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3891,0,3.641,0.062,5.02,0.42,-0.81,0.30,3779,75,3.494,0.118,4.61,0.47,-0.60,0.18,3904,8,3.658,0.015,5.20,0.06,-0.40,0.01,3893,7,3.644,0.017,5.25,0.23,-0.44,0.04
1419,15.004,6360,0.727,4.64,-1.86,5.03100,0.64300,1.36144,0.02030,6414,108,0.732,0.077,4.57,0.22,-1.67,0.40,6350,81,0.736,0.021,4.37,0.34,-1.70,0.62,6437,26,0.753,0.004,4.95,0.22,-1.88,0.21,6431,13,0.751,0.002,4.90,0.25,-1.76,0.21
1420,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3636,0,6.286,0.226,4.90,0.22,0.27,0.33,3575,78,6.477,0.025,4.53,0.85,0.02,0.32,3649,1,6.334,0.032,4.73,0.05,0.20,0.02,3649,1,6.331,0.033,4.68,0.02,0.18,0.01
1421,14.983,3827,1.393,5.23,-1.28,11.05700,1.02700,26.32692,0.02212,3815,0,1.343,0.039,5.11,0.42,-1.54,0.27,3777,67,1.315,0.187,5.05,0.82,-1.33,1.00,3853,26,1.455,0.033,5.14,0.21,-1.00,0.08,3843,12,1.422,0.009,5.19,0.27,-1.04,0.25
1422,14.992,4617,1.610,4.81,-0.62,7.44400,1.26600,5.54115,0.02057,4618,244,1.630,0.039,4.77,0.27,-0.76,0.30,4792,547,1.754,0.515,5.31,1.31,-0.39,1.28,4616,10,1.596,0.013,4.87,0.06,-0.66,0.03,4604,22,1.585,0.024,4.85,0.06,-0.68,0.05
1423,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4032,244,5.543,0.062,4.89,0.27,-1.08,0.27,4080,230,5.386,0.343,5.50,3.14,-1.54,2.55,3860,9,5.103,0.015,4.44,0.25,-1.61,0.21,3881,17,5.130,0.030,4.94,0.19,-2.00,0.21
1424,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3922,0,4.342,0.121,4.93,0.22,0.06,0.33,3514,48,4.093,0.152,4.06,0.29,-0.93,0.11,3984,10,4.525,0.030,5.29,0.31,0.21,0.03,3978,20,4.496,0.004,4.86,0.10,0.15,0.07
1425,14.988,4010,1.428,5.06,-0.39,9.54100,1.06300,13.28006,0.02030,3981,0,1.374,0.039,5.05,0.42,-0.98,0.30,4050,6,1.504,0.056,5.36,0.85,-0.33,0.13,4040,6,1.509,0.009,5.19,0.07,-0.36,0.01,4024,17,1.489,0.024,5.10,0.06,-0.39,0.03
1426,15.007,5150,1.695,4.79,-2.10,6.71600,1.37500,4.13809,0.02030,5059,241,1.597,0.077,4.77,0.22,-2.06,0.80,5094,347,1.614,0.280,4.96,3.61,-2.50,1.21,5081,18,1.628,0.012,4.25,0.22,-2.46,0.03,5066,22,1.610,0.019,4.67,0.01,-2.28,0.01
1427,15.010,5512,1.819,4.50,-1.18,5.57800,1.49900,2.59060,0.02030,5565,241,1.810,0.077,4.69,0.22,-1.27,0.40,5423,258,1.750,0.188,5.10,3.87,-1.53,0.88,5570,11,1.844,0.008,5.06,0.20,-1.17,0.04,5569,36,1.845,0.025,5.02,0.15,-1.17,0.07
1428,15.012,5270,1.821,4.40,-0.27,5.33200,1.47600,2.28665,0.02030,5257,241,1.828,0.077,4.55,0.22,-0.49,0.32,5249,25,1.845,0.034,4.40,1.37,-0.26,0.26,5253,16,1.843,0.011,4.60,0.12,-0.26,0.03,5227,33,1.824,0.024,4.48,0.12,-0.28,0.04
1429,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4149,244,5.816,0.062,4.90,0.27,-0.21,0.30,4050,13,5.816,0.066,4.58,0.83,-0.13,0.43,4237,15,6.042,0.019,4.65,0.05,0.11,0.01,4195,46,5.956,0.088,4.68,0.02,0.07,0.05
1430,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4836,244,6.203,0.122,4.64,0.27,0.02,0.43,4535,1045,6.020,1.043,3.79,1.02,-0.10,1.08,4883,30,6.336,0.026,4.44,0.11,-0.00,0.02,4902,27,6.352,0.022,4.51,0.05,0.00,0.03
1431,15.008,5089,0.477,4.85,-1.19,6.87700,0.40100,2.84446,0.02030,5142,241,0.530,0.077,4.79,0.22,-1.18,0.40,5080,160,0.461,0.165,4.83,1.54,-1.21,0.42,5148,3,0.529,0.004,4.78,0.21,-1.05,0.06,5141,10,0.521,0.005,4.85,0.09,-1.07,0.04
1432,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5439,241,4.123,0.121,4.62,0.22,-1.16,0.40,5303,428,4.063,0.302,4.82,4.44,-1.35,1.12,5440,13,4.141,0.011,5.41,0.23,-1.26,0.11,5471,18,4.166,0.012,5.11,0.10,-1.12,0.06
1433,15.004,6147,8.694,4.53,-1.99,5.11800,6.13800,17.79918,0.02030,5847,241,8.379,0.226,4.65,0.22,-1.35,0.40,5787,652,8.551,0.400,4.57,6.42,-1.35,2.69,6011,29,8.653,0.019,5.72,0.20,-1.53,0.15,5973,17,8.617,0.010,5.11,0.07,-1.87,0.15
1434,15.015,4835,4.030,2.64,0.13,0.04000,2.98800,0.40031,0.02030,4909,257,4.150,0.121,4.51,0.22,0.41,0.33,4833,840,4.088,0.701,2.90,1.63,0.24,0.97,4923,7,4.160,0.006,3.05,0.07,0.33,0.01,4902,14,4.145,0.013,2.74,0.16,0.20,0.00
1435,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3367,0,5.070,0.062,5.17,0.42,-2.04,0.77,3396,58,5.119,0.156,5.17,0.32,-2.45,0.77,3364,39,5.099,0.074,4.99,0.32,-2.54,0.13,3373,50,5.065,0.128,4.99,0.20,-2.27,0.01
1436,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4584,244,6.580,0.122,4.75,0.27,-0.40,0.30,4273,386,6.323,0.490,4.09,1.06,-0.52,0.74,4626,34,6.686,0.035,4.98,0.18,-0.04,0.05,4637,23,6.697,0.025,4.97,0.15,-0.02,0.04
1437,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5237,241,0.241,0.077,4.50,0.22,0.21,0.33,5286,99,0.299,0.065,4.67,0.60,0.16,0.21,5251,16,0.281,0.013,4.54,0.12,0.12,0.03,5248,21,0.277,0.015,4.52,0.08,0.11,0.03
1438,15.014,6352,2.522,4.00,-0.23,2.98300,2.10100,1.03276,0.02030,6395,108,2.598,0.077,4.32,0.22,-0.58,0.32,6412,776,2.582,0.365,3.38,1.74,-0.13,0.66,6373,28,2.571,0.015,3.25,0.08,-0.08,0.04,6366,15,2.559,0.009,3.59,0.01,-0.12,0.03
1439,15.000,4542,1.410,5.09,-2.06,8.18200,1.10800,7.21107,0.02030,4549,257,1.418,0.077,4.79,0.22,-1.83,0.40,4503,411,1.374,0.414,5.14,1.78,-1.77,0.50,4552,8,1.425,0.011,5.32,0.07,-1.96,0.05,4552,16,1.434,0.021,5.18,0.02,-1.94,0.04
1440,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3711,0,0.129,0.077,5.08,0.58,-0.08,0.32,3749,2,0.287,0.042,5.50,0.42,0.35,0.08,3764,10,0.296,0.011,5.32,0.07,0.37,0.04,3734,11,0.159,0.063,4.67,0.01,0.20,0.00
1441,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3870,0,0.509,0.077,5.00,0.22,0.28,0.33,3487,33,0.044,0.078,3.90,0.27,-0.71,0.09,3899,28,0.564,0.048,5.20,0.06,0.19,0.02,3956,232,0.747,0.619,5.28,0.26,-0.61,0.99
1442,15.007,6365,0.538,4.58,-1.05,4.76200,0.47800,1.11378,0.02030,6338,108,0.531,0.077,4.48,0.22,-1.28,0.40,6276,461,0.481,0.257,4.57,0.86,-1.09,0.45,6332,14,0.524,0.007,4.47,0.04,-1.07,0.03,6331,23,0.522,0.011,4.48,0.06,-1.08,0.03
1443,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4719,244,0.004,0.039,4.68,0.27,0.31,0.43,4711,196,0.014,0.164,4.49,0.36,0.18,0.37,4721,19,0.019,0.014,4.58,0.03,0.21,0.04,4748,16,0.041,0.019,4.81,0.17,0.19,0.02
1444,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5416,241,7.247,0.226,4.63,0.22,-0.73,0.32,5329,833,7.338,0.621,4.44,6.07,-0.66,2.05,5525,22,7.456,0.017,4.32,0.34,-0.54,0.08,5530,30,7.459,0.020,4.50,0.25,-0.58,0.07
1445,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3482,0,3.925,0.062,5.09,0.42,-1.65,0.27,3496,30,3.761,0.137,4.54,0.57,-2.08,1.00,3461,8,3.854,0.016,4.88,0.05,-3.20,0.11,3524,44,4.042,0.111,4.77,0.18,-1.83,0.77
1446,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3327,0,1.811,0.077,4.95,0.22,0.04,0.33,3000,25,1.493,0.028,1.51,0.34,-1.45,0.10,3330,32,1.827,0.103,4.83,0.04,0.27,0.02,3300,13,1.730,0.077,4.67,0.02,0.20,0.00
1447,15.013,4722,5.913,2.63,-0.52,1.24200,4.20700,1.22236,0.02030,5077,241,6.195,0.226,4.54,0.22,-0.36,0.32,4456,337,5.658,0.398,2.22,2.42,-0.79,0.94,5122,15,6.247,0.012,3.47,0.10,-0.19,0.02,5063,51,6.191,0.109,3.63,0.61,-0.29,0.36
1448,15.006,4634,1.550,2.84,0.12,1.49800,1.20900,0.34690,0.02030,4673,257,1.711,0.077,4.45,0.22,0.46,0.33,4528,71,1.512,0.055,2.79,0.63,0.09,0.30,4642,16,1.627,0.019,3.09,0.12,0.30,0.03,4644,30,1.647,0.036,3.10,0.16,0.20,0.00
1449,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4351,244,0.829,0.039,4.84,0.27,-2.09,0.77,4312,94,0.788,0.063,4.49,1.18,-2.19,0.56,4317,20,0.760,0.027,4.68,0.14,-2.12,0.05,4336,21,0.771,0.022,4.74,0.08,-2.17,0.08
1450,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4431,244,0.240,0.039,4.91,0.27,-0.80,0.30,4401,123,0.271,0.115,5.06,0.78,-0.78,0.24,4485,27,0.346,0.028,5.38,0.08,-0.64,0.05,4485,26,0.362,0.029,5.17,0.03,-0.61,0.05
1451,15.003,4614,2.002,4.79,-2.09,7.59700,1.55700,6.76394,0.02030,4728,257,2.110,0.077,4.75,0.22,-1.60,0.40,4551,19,1.949,0.101,4.26,1.22,-2.19,0.82,4715,12,2.091,0.013,5.28,0.08,-2.02,0.04,4723,32,2.105,0.035,5.15,0.05,-2.00,0.05
1452,15.006,5748,0.106,4.74,-1.61,5.80300,0.09300,1.50661,0.02126,5832,241,0.175,0.077,4.60,0.22,-1.25,0.40,5663,336,0.043,0.178,4.71,3.10,-1.77,0.33,5822,21,0.149,0.014,4.84,0.11,-1.47,0.07,5813,29,0.146,0.019,4.70,0.14,-1.46,0.07
1453,15.020,5767,4.046,4.00,0.23,3.45300,3.13900,2.06158,0.02030,5557,241,3.859,0.121,4.57,0.22,-0.37,0.32,6135,750,4.288,0.408,5.15,4.29,0.50,0.69,5626,39,3.991,0.024,3.66,0.23,0.14,0.04,5644,5,4.006,0.005,3.82,0.15,0.17,0.01
1454,14.990,4511,1.474,4.91,-0.81,8.10400,1.15500,7.14167,0.02114,4508,244,1.465,0.039,4.84,0.27,-0.69,0.30,4559,112,1.507,0.069,5.05,1.37,-0.81,0.46,4515,7,1.480,0.011,4.94,0.07,-0.78,0.03,4535,11,1.503,0.012,4.88,0.13,-0.75,0.03
1455,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5842,241,6.824,0.226,4.59,0.22,-0.66,0.32,6118,1136,7.164,0.659,4.26,4.12,-0.19,1.99,5990,21,7.100,0.015,4.01,0.16,-0.23,0.09,6011,33,7.112,0.020,4.20,0.11,-0.23,0.08
1456,15.005,6459,8.114,4.33,-1.58,4.23400,5.85400,10.38963,0.02030,6071,108,7.786,0.226,4.61,0.22,-1.29,0.40,6524,581,8.161,0.432,4.74,3.98,-1.69,9.12,6212,26,8.010,0.016,3.87,0.12,-1.86,0.32,6209,25,8.021,0.015,4.16,0.05,-1.38,0.22
1457,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,5021,241,2.830,0.077,4.66,0.22,-0.39,0.32,4727,774,2.668,0.731,4.27,1.10,-0.48,1.56,5079,29,2.955,0.023,4.81,0.11,-0.01,0.03,5091,12,2.964,0.010,4.64,0.01,0.02,0.02
1458,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3462,0,4.953,0.121,5.07,0.58,-0.18,0.32,3496,61,5.047,0.164,5.04,0.41,-0.45,0.16,3487,10,5.068,0.023,5.01,0.04,-0.49,0.05,3493,6,5.051,0.014,5.03,0.03,-0.46,0.02
1459,14.982,4056,5.912,5.19,-1.15,10.33400,4.01800,74.81695,0.02030,4164,244,6.115,0.122,4.91,0.27,-1.26,0.27,4050,7,5.871,0.102,5.21,2.20,-1.66,2.57,4075,18,5.908,0.027,5.33,0.15,-1.40,0.09,4101,24,5.958,0.039,5.16,0.03,-1.22,0.07
1460,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5156,241,3.763,0.121,4.70,0.22,-1.51,0.40,5046,552,3.595,0.446,3.83,4.91,-2.50,2.62,5128,18,3.676,0.016,4.34,0.18,-2.40,0.07,5092,28,3.647,0.023,4.68,0.03,-2.26,0.02
1461,15.012,5449,5.856,4.68,-0.31,5.60300,4.30100,9.51481,0.02030,5602,241,5.803,0.121,4.58,0.22,-0.67,0.32,5219,513,5.724,0.391,4.78,3.05,-0.74,1.19,5700,30,6.000,0.015,5.49,0.25,-0.55,0.09,5695,13,6.005,0.010,4.73,0.25,-0.39,0.09
1462,15.012,5449,5.856,4.68,-0.31,5.60300,4.30100,9.51481,0.02030,5507,241,5.808,0.121,4.58,0.22,-0.65,0.32,5077,503,5.616,0.404,4.60,3.00,-0.91,1.22,5570,38,5.928,0.025,5.44,0.20,-0.64,0.08,5565,23,5.932,0.015,4.91,0.27,-0.51,0.08
1463,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4946,257,9.026,0.226,4.73,0.22,-1.12,0.40,4727,199,9.003,0.165,5.50,2.80,-1.83,1.37,5072,21,9.296,0.016,5.97,0.03,-1.43,0.10,5065,14,9.275,0.012,5.17,0.02,-1.66,0.14
1464,15.013,5634,7.219,4.51,-0.45,5.24300,5.18100,12.08370,0.02199,5762,241,7.092,0.226,4.61,0.22,-0.76,0.32,6166,1404,7.515,0.786,4.10,3.67,-0.04,2.11,5915,23,7.363,0.017,3.95,0.22,-0.29,0.10,5894,25,7.350,0.019,4.25,0.11,-0.36,0.13
1465,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4064,244,5.524,0.062,4.87,0.27,-1.10,0.27,3973,163,5.251,0.266,5.06,3.93,-1.43,3.17,3961,21,5.245,0.025,5.10,0.27,-1.73,0.32,3967,17,5.255,0.020,4.89,0.21,-1.46,0.10
1466,15.006,6113,1.216,4.59,-1.38,5.16000,1.04800,1.73940,0.02115,6045,108,1.172,0.077,4.58,0.22,-1.60,0.40,6149,39,1.244,0.035,4.63,1.74,-1.14,0.25,6068,23,1.203,0.014,4.34,0.12,-1.25,0.04,6057,21,1.199,0.012,4.25,0.08,-1.24,0.03
1467,15.004,6360,0.727,4.64,-1.86,5.03100,0.64300,1.36144,0.02030,6381,108,0.743,0.077,4.59,0.22,-1.65,0.40,6373,344,0.749,0.140,4.43,1.30,-1.79,0.78,6395,11,0.748,0.002,4.55,0.09,-1.58,0.05,6378,11,0.745,0.004,4.44,0.06,-1.63,0.05
1468,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4063,244,7.880,0.122,4.92,0.27,-1.27,0.27,4198,401,7.936,0.520,5.50,2.13,-0.91,1.33,3982,23,7.688,0.030,5.46,0.25,-1.47,0.32,3991,43,7.697,0.056,5.08,0.15,-1.14,0.18
1469,15.008,5089,0.477,4.85,-1.19,6.87700,0.40100,2.84446,0.02030,5190,241,0.513,0.077,4.72,0.22,-1.10,0.40,5084,160,0.474,0.164,4.82,1.54,-1.20,0.41,5215,32,0.574,0.026,5.13,0.16,-1.02,0.05,5223,16,0.586,0.014,5.05,0.08,-0.99,0.04
1470,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4152,244,2.551,0.039,4.94,0.27,0.17,0.43,3797,224,2.272,0.371,3.92,0.75,-0.42,0.32,4218,61,2.713,0.179,5.20,0.56,0.53,0.10,4133,7,2.501,0.015,5.14,0.03,0.20,0.00
1471,15.011,5639,2.069,4.52,-0.87,5.32600,1.70100,2.53046,0.02030,5604,241,2.041,0.077,4.64,0.22,-1.18,0.40,5578,345,2.035,0.230,4.23,3.34,-0.86,0.37,5604,28,2.046,0.018,4.72,0.27,-0.95,0.04,5603,29,2.048,0.021,4.56,0.20,-0.92,0.05
1472,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5713,241,1.458,0.077,4.65,0.22,-1.23,0.40,5784,322,1.513,0.132,4.07,5.03,-0.92,0.42,5738,8,1.493,0.005,3.75,0.09,-0.85,0.02,5705,17,1.463,0.012,4.13,0.01,-0.94,0.02
1473,15.014,7570,4.533,4.54,-1.21,3.54700,3.69200,2.78612,0.02030,7458,67,4.401,0.121,4.41,0.22,-0.88,0.32,7151,829,4.393,0.293,4.19,1.24,-0.80,1.22,7552,15,4.550,0.007,4.54,0.03,-0.82,0.10,7539,32,4.545,0.013,4.52,0.05,-0.85,0.13
1474,15.008,6532,6.477,4.49,-0.81,4.30800,4.86500,6.81083,0.02030,6297,108,6.243,0.226,4.58,0.22,-1.16,0.40,6154,911,6.274,0.388,3.67,2.54,-1.50,2.76,6368,21,6.347,0.009,3.68,0.05,-2.27,0.16,6361,19,6.350,0.020,3.81,0.20,-1.78,0.27
1475,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5212,241,4.040,0.121,4.63,0.22,-0.36,0.32,5528,715,4.317,0.472,5.21,2.35,0.10,0.90,5255,12,4.142,0.008,5.09,0.15,-0.16,0.03,5252,24,4.138,0.017,4.64,0.02,-0.10,0.03
1476,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,6044,108,0.992,0.077,4.60,0.22,-1.21,0.40,6003,382,0.985,0.227,4.72,1.81,-1.15,0.36,6061,36,1.015,0.020,4.81,0.10,-1.11,0.05,6060,37,1.022,0.021,4.62,0.04,-1.08,0.05
1477,14.983,4121,4.099,5.20,-0.69,10.26900,2.90200,43.43102,0.02032,4184,244,4.157,0.062,4.96,0.27,-0.95,0.30,4158,307,4.121,0.404,5.50,1.88,-0.82,0.85,4210,34,4.196,0.043,5.55,0.11,-0.65,0.06,4204,23,4.201,0.031,5.18,0.01,-0.55,0.04
1478,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3797,0,0.140,0.077,5.05,0.58,-0.20,0.32,3796,121,0.094,0.239,5.18,0.45,-0.22,0.17,3764,19,0.061,0.016,4.76,0.13,-0.32,0.05,3754,10,0.037,0.012,4.79,0.08,-0.33,0.03
1479,15.013,9296,4.776,4.05,-0.31,1.00100,4.03300,1.00972,0.02030,9834,357,5.446,0.121,3.82,0.57,-0.27,0.32,10000,680,5.066,0.173,3.46,0.34,0.50,1.28,9338,11,4.883,0.003,3.56,0.03,0.99,0.01,9287,42,4.835,0.011,3.66,0.04,0.12,0.09
1480,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3740,0,5.175,0.121,5.00,0.22,-0.57,0.32,3593,65,5.010,0.159,4.35,0.31,-0.85,0.18,3741,10,5.184,0.012,4.95,0.13,-0.48,0.03,3734,14,5.182,0.021,4.94,0.14,-0.50,0.02
1481,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,3964,0,7.818,0.122,4.91,0.27,-1.09,0.27,4253,430,8.041,0.568,5.50,2.38,-1.37,2.00,3886,14,7.563,0.025,4.42,0.16,-1.33,0.05,3861,14,7.527,0.030,4.83,0.17,-1.81,0.38
1482,15.007,6366,1.711,3.71,-1.09,2.48000,1.46800,0.61404,0.02030,6359,108,1.691,0.077,4.34,0.22,-1.32,0.40,6418,519,1.720,0.260,3.97,1.22,-1.30,1.04,6403,35,1.728,0.017,3.83,0.09,-1.19,0.07,6388,12,1.721,0.007,3.81,0.06,-1.21,0.05
1483,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4465,244,0.561,0.039,4.93,0.27,-0.09,0.30,4723,315,0.901,0.273,5.50,0.75,0.19,0.64,4499,26,0.647,0.026,5.02,0.04,-0.03,0.05,4514,11,0.662,0.013,5.02,0.05,-0.01,0.02
1484,15.013,5712,0.346,4.57,-0.41,5.21700,0.30100,1.26183,0.02153,5692,241,0.322,0.077,4.57,0.22,-0.57,0.32,5608,244,0.296,0.183,4.09,2.56,-0.50,0.12,5713,30,0.358,0.018,4.82,0.15,-0.42,0.03,5713,29,0.358,0.017,4.61,0.04,-0.39,0.03
1485,15.009,5963,2.306,3.96,-0.88,3.49000,1.91000,1.19729,0.02030,5934,241,2.296,0.077,4.57,0.22,-1.27,0.40,5970,395,2.310,0.229,3.80,1.24,-0.77,0.43,5940,27,2.296,0.015,3.80,0.08,-0.87,0.04,5938,21,2.295,0.012,3.85,0.08,-0.88,0.04
1486,15.015,7663,2.703,3.96,0.02,1.57000,2.35200,0.60451,0.02030,8480,170,3.531,0.121,3.44,0.57,-0.14,0.32,7513,423,2.719,0.186,2.03,0.41,0.16,0.62,8033,29,2.960,0.010,2.61,0.02,0.99,0.01,7993,19,2.886,0.012,3.04,0.00,-0.25,0.23
1487,15.007,5082,0.171,4.95,-0.92,6.73000,0.14500,2.36374,0.02311,5004,241,0.105,0.077,4.78,0.22,-0.84,0.32,4901,187,0.025,0.199,4.22,1.11,-1.05,0.28,4986,21,0.091,0.023,4.84,0.09,-1.01,0.05,4997,28,0.101,0.028,4.83,0.08,-1.00,0.06
1488,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4173,244,5.897,0.062,4.88,0.27,-0.12,0.30,4048,370,5.837,0.497,4.51,0.78,-0.28,0.30,4207,36,6.011,0.064,4.55,0.05,0.06,0.05,4214,41,6.017,0.048,4.67,0.01,0.05,0.08
1489,14.994,3438,2.481,5.25,-1.94,11.48400,1.71600,43.75221,0.02030,3409,0,2.284,0.039,5.11,0.42,-2.21,0.77,3420,16,2.485,0.022,5.01,0.21,-1.91,0.42,3394,11,2.235,0.094,5.24,0.05,-1.44,0.05,3366,6,2.140,0.036,5.19,0.01,-1.64,0.00
1490,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3586,0,7.464,0.226,4.85,0.22,0.16,0.33,3570,153,7.587,0.208,4.89,1.05,0.06,0.51,3590,15,7.495,0.018,5.51,0.13,0.31,0.08,3587,8,7.440,0.022,5.00,0.09,0.20,0.00
1491,14.987,3487,3.093,4.87,-2.24,10.20200,2.12900,29.43066,0.02030,3608,0,3.145,0.062,5.10,0.42,-1.75,0.27,3587,41,3.204,0.131,5.37,0.67,-1.83,0.91,3661,41,3.306,0.097,5.81,0.30,-1.56,0.13,3687,48,3.345,0.100,5.61,0.19,-1.26,0.13
1492,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4517,244,4.565,0.062,4.79,0.27,-1.14,0.27,5459,706,5.335,0.476,5.50,2.74,0.02,0.89,4479,24,4.489,0.025,4.75,0.08,-1.29,0.06,4464,32,4.465,0.035,4.92,0.10,-1.34,0.05
1493,15.013,6045,6.832,4.30,-0.31,4.15800,5.00900,6.77330,0.02030,5868,241,6.606,0.226,4.60,0.22,-0.94,0.32,5746,843,6.630,0.519,3.17,3.13,-2.25,7.06,5983,20,6.789,0.013,3.77,0.15,-0.74,0.11,5959,35,6.777,0.022,3.85,0.18,-0.75,0.12
1494,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3785,0,3.306,0.062,5.02,0.42,-1.01,0.27,4120,78,3.526,0.087,5.50,1.33,-0.10,0.18,3690,19,3.035,0.034,3.91,0.04,-1.05,0.08,3687,38,3.010,0.094,4.66,0.00,-1.24,0.23
1495,14.999,4466,4.773,4.92,-2.14,7.96800,3.42100,18.97580,0.02030,4536,244,4.939,0.062,4.79,0.27,-1.48,0.27,4842,367,5.177,0.322,5.50,1.65,-1.61,0.93,4472,10,4.762,0.015,5.01,0.09,-2.24,0.06,4454,11,4.755,0.009,4.88,0.11,-2.22,0.05
1496,15.009,7175,0.624,4.67,-1.68,4.08100,0.56900,0.84723,0.02030,7202,67,0.689,0.077,4.51,0.22,-1.30,0.40,7181,483,0.634,0.202,4.62,0.34,-1.68,1.20,7131,16,0.613,0.007,4.61,0.03,-1.56,0.09,7129,23,0.613,0.010,4.59,0.03,-1.65,0.10
1497,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4077,244,7.540,0.122,4.88,0.27,-0.75,0.30,4212,503,7.638,0.587,5.32,1.62,-0.27,0.60,4044,15,7.428,0.017,4.55,0.16,-0.55,0.04,4035,18,7.426,0.025,4.70,0.04,-0.61,0.05
1498,15.012,7226,2.274,4.46,-0.85,3.59900,1.96700,1.29062,0.02030,7093,67,2.184,0.077,4.39,0.22,-1.12,0.40,7166,528,2.230,0.214,4.49,0.63,-0.99,0.76,7146,42,2.240,0.015,4.32,0.09,-0.89,0.05,7105,36,2.223,0.015,4.24,0.10,-0.90,0.05
1499,15.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.64684,0.02104,6824,108,0.075,0.077,4.50,0.22,-1.54,0.40,6880,316,0.086,0.158,4.36,0.75,-1.92,1.83,6844,24,0.070,0.008,4.39,0.11,-1.66,0.26,6825,32,0.064,0.011,4.30,0.07,-1.75,0.22
1500,15.014,6160,0.574,4.04,-0.24,3.26000,0.50400,0.56234,0.02360,6166,108,0.557,0.077,4.19,0.22,-0.38,0.32,6087,480,0.571,0.275,3.52,1.15,-0.20,0.39,6215,28,0.629,0.014,3.85,0.09,-0.15,0.02,6199,17,0.622,0.010,3.81,0.06,-0.16,0.02
1501,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3152,0,-0.257,0.000,5.11,0.42,-2.90,0.77,3178,43,0.000,0.143,4.38,0.12,-2.49,0.17,3159,11,-0.229,0.015,4.42,0.04,-2.67,0.08,3330,191,0.312,0.624,4.80,0.25,-2.39,0.62
1502,15.007,3655,4.292,5.46,-0.55,11.43200,2.88700,72.84504,0.02030,3660,0,4.219,0.121,5.05,0.58,-0.75,0.32,3606,66,4.266,0.165,5.15,0.30,-0.70,0.18,3725,26,4.399,0.040,5.73,0.08,-0.43,0.06,3695,16,4.328,0.027,5.56,0.22,-0.47,0.05
1503,14.986,3536,1.097,5.24,-2.23,10.23400,0.79300,16.15102,0.02030,3562,0,1.024,0.039,5.16,0.42,-2.01,0.77,3594,44,1.203,0.123,5.50,0.33,-2.28,0.80,3601,4,1.155,0.029,5.61,0.03,-1.76,0.14,3608,6,1.146,0.043,5.58,0.02,-1.58,0.05
1504,15.007,6222,0.111,4.49,-0.96,4.72600,0.10000,0.92003,0.02190,6209,108,0.104,0.077,4.47,0.22,-1.06,0.40,6172,481,0.101,0.282,4.11,0.99,-0.98,0.61,6200,28,0.104,0.015,4.36,0.09,-1.01,0.03,6235,30,0.122,0.016,4.42,0.06,-0.98,0.03
1505,15.008,6518,2.064,3.46,-0.86,1.35300,1.76200,0.41822,0.02107,6503,108,2.024,0.077,4.23,0.22,-0.94,0.32,6404,581,2.010,0.284,3.37,0.95,-0.91,0.64,6566,29,2.089,0.013,3.49,0.07,-0.80,0.04,6512,16,2.065,0.008,3.41,0.05,-0.80,0.04
1506,15.006,6335,5.402,4.51,-1.09,4.68000,4.14600,5.80764,0.02030,6253,108,5.339,0.121,4.59,0.22,-1.30,0.40,6400,622,5.410,0.293,4.44,2.80,-1.72,4.08,6269,11,5.349,0.008,4.22,0.09,-1.62,0.15,6262,24,5.345,0.013,4.27,0.10,-1.62,0.16
1507,15.005,6546,4.788,3.77,-1.97,2.79800,3.76700,2.05116,0.02030,6634,108,4.835,0.121,4.48,0.22,-1.20,0.40,6544,925,4.740,0.437,3.99,2.45,-2.50,5.67,6622,34,4.821,0.016,3.98,0.09,-2.04,0.25,6597,23,4.812,0.010,3.92,0.09,-1.98,0.18
1508,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4566,244,1.589,0.039,4.84,0.27,-0.84,0.30,4534,412,1.610,0.432,4.66,1.17,-0.71,0.82,4611,18,1.679,0.019,5.16,0.04,-0.53,0.03,4604,15,1.673,0.016,5.13,0.04,-0.54,0.03
1509,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3386,0,1.632,0.077,5.01,0.58,0.27,0.33,3390,33,0.994,0.104,5.50,0.32,0.50,0.15,3370,3,1.552,0.015,5.16,0.05,-0.36,0.02,3369,3,1.563,0.025,5.13,0.07,-0.37,0.03
1510,15.005,6459,8.114,4.33,-1.58,4.23400,5.85400,10.38963,0.02030,6120,108,7.796,0.226,4.59,0.22,-1.15,0.40,6156,1289,8.018,0.752,4.01,4.72,-0.69,3.61,6247,30,8.020,0.018,3.96,0.11,-1.75,0.31,6238,19,8.020,0.014,4.17,0.05,-1.51,0.26
1511,15.008,5117,2.389,4.70,-1.59,6.78000,1.89700,5.41751,0.02030,5114,241,2.411,0.077,4.74,0.22,-1.55,0.40,4950,21,2.284,0.065,4.02,1.98,-1.53,0.78,5141,19,2.418,0.017,4.92,0.10,-1.42,0.06,5105,26,2.388,0.021,4.95,0.15,-1.51,0.04
1512,15.017,7814,1.241,4.57,-0.98,3.22600,1.12700,0.73689,0.02030,7851,67,1.212,0.077,4.42,0.22,-1.09,0.40,7669,382,1.205,0.154,4.45,0.43,-0.82,0.68,7871,33,1.253,0.008,4.58,0.04,-1.46,0.58,7895,24,1.263,0.005,4.59,0.02,-1.36,0.50
1513,15.005,6668,8.243,4.55,-2.02,4.58400,5.95800,12.80560,0.02030,6220,108,7.882,0.226,4.58,0.22,-1.17,0.40,6009,1463,7.966,0.862,3.80,4.32,-2.46,12.34,6365,38,8.119,0.017,4.14,0.12,-2.15,0.25,6364,28,8.120,0.014,4.21,0.07,-2.02,0.19
1514,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4170,244,4.497,0.062,4.87,0.27,-1.30,0.27,4151,7,4.304,0.095,4.78,1.08,-1.75,1.30,4080,11,4.235,0.017,4.54,0.09,-1.75,0.06,4058,16,4.199,0.021,4.67,0.02,-1.91,0.19
1515,15.010,6010,8.596,4.17,-0.71,3.96000,6.06500,10.06932,0.02030,5570,241,8.178,0.226,4.65,0.22,-1.11,0.40,5697,625,8.452,0.399,4.88,7.27,-0.94,1.51,5710,18,8.447,0.015,5.26,0.27,-1.01,0.09,5702,6,8.434,0.009,4.58,0.11,-1.08,0.10
1516,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3628,0,8.340,0.226,4.89,0.22,0.06,0.33,3500,106,8.346,0.175,4.85,0.81,0.07,0.38,3629,10,8.387,0.015,5.42,0.08,0.43,0.04,3597,22,8.229,0.080,4.66,0.00,0.20,0.00
1517,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4908,257,2.831,0.077,4.63,0.22,-0.17,0.32,4907,806,2.815,0.666,4.31,0.95,-0.08,1.16,4883,14,2.797,0.012,4.36,0.05,-0.15,0.03,4896,36,2.808,0.032,4.39,0.10,-0.14,0.04
1518,15.013,5468,4.935,4.61,-0.42,5.58400,3.71400,7.19449,0.02087,5603,241,4.961,0.121,4.58,0.22,-0.71,0.32,6727,738,5.596,0.326,5.15,2.71,0.35,0.76,5652,22,5.063,0.012,4.88,0.22,-0.18,0.04,5656,23,5.060,0.006,4.67,0.30,-0.23,0.17
1519,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5049,241,2.430,0.077,4.76,0.22,-1.57,0.40,4887,307,2.318,0.243,4.43,2.31,-1.64,0.57,5023,6,2.395,0.008,5.24,0.07,-1.66,0.03,5053,8,2.427,0.010,5.12,0.09,-1.55,0.07
1520,15.005,6604,4.363,4.15,-1.72,3.63500,3.47700,2.63876,0.02186,6530,108,4.383,0.121,4.43,0.22,-1.18,0.40,6140,856,4.157,0.423,3.33,2.95,-1.52,2.79,6489,21,4.309,0.011,4.05,0.10,-1.79,0.21,6487,25,4.309,0.014,4.09,0.10,-1.68,0.19
1521,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5170,241,1.565,0.077,4.43,0.22,-0.25,0.32,4957,410,1.452,0.343,3.99,0.74,-0.12,0.43,5177,35,1.617,0.025,4.11,0.11,0.15,0.05,5221,18,1.651,0.015,4.19,0.06,0.19,0.01
1522,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3473,0,0.587,0.039,5.19,0.42,-1.94,0.27,3504,26,0.600,0.104,4.96,0.25,-2.17,0.54,3484,42,0.623,0.080,4.74,0.26,-2.36,0.13,3465,52,0.590,0.159,4.71,0.07,-2.25,0.06
1523,15.004,6422,4.159,3.78,-2.25,2.74500,3.31700,1.62780,0.02305,6459,108,4.269,0.121,4.49,0.22,-1.11,0.40,6498,743,4.187,0.333,3.88,2.35,-2.09,5.46,6389,29,4.148,0.014,3.63,0.10,-2.07,0.20,6367,45,4.137,0.020,3.61,0.12,-2.06,0.15
1524,15.006,5122,4.023,4.85,-0.34,6.26100,3.04800,7.25772,0.02030,5169,241,4.041,0.121,4.62,0.22,-0.51,0.32,5220,804,4.129,0.595,4.84,1.51,-0.15,1.26,5198,31,4.106,0.023,4.99,0.08,-0.22,0.06,5219,13,4.119,0.013,4.91,0.27,-0.31,0.19
1525,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4172,244,8.974,0.122,4.85,0.27,-1.05,0.27,4149,14,8.899,0.111,5.50,3.04,-1.50,2.97,4135,14,8.894,0.019,5.90,0.09,-1.31,0.14,4141,14,8.910,0.015,5.18,0.01,-0.80,0.05
1526,15.008,5117,2.389,4.70,-1.59,6.78000,1.89700,5.41751,0.02030,5230,241,2.473,0.077,4.71,0.22,-1.51,0.40,5101,265,2.389,0.199,4.84,2.24,-1.39,0.57,5245,12,2.503,0.004,4.60,0.31,-1.29,0.07,5251,18,2.504,0.005,4.86,0.17,-1.34,0.07
1527,14.996,4454,9.389,5.15,-1.77,9.15800,6.14300,115.08004,0.02030,4342,244,9.300,0.122,4.82,0.27,-1.16,0.27,4180,357,9.125,0.490,5.28,2.68,-1.22,1.96,4356,8,9.341,0.010,5.87,0.06,-1.24,0.10,4353,40,9.349,0.044,5.18,0.01,-1.23,0.16
1528,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3801,0,2.531,0.039,5.14,0.42,-1.76,0.27,3801,48,2.522,0.075,5.25,0.60,-2.50,1.25,3790,16,2.501,0.036,4.58,0.81,-1.97,0.52,3783,4,2.494,0.006,4.92,0.24,-1.97,0.28
1529,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4448,244,5.889,0.062,4.81,0.27,-1.13,0.27,4254,278,5.612,0.369,4.77,1.35,-1.37,1.11,4409,16,5.778,0.020,5.18,0.06,-1.53,0.05,4396,25,5.765,0.031,5.13,0.05,-1.52,0.05
1530,15.011,5437,5.755,4.83,-0.71,6.04600,4.24300,11.36580,0.02498,5550,241,5.696,0.121,4.60,0.22,-0.90,0.32,5548,44,5.804,0.148,5.26,4.81,-0.87,1.63,5632,12,5.850,0.010,5.37,0.22,-0.90,0.08,5617,5,5.845,0.009,5.03,0.14,-0.84,0.08
1531,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3704,0,2.573,0.039,5.11,0.42,-1.74,0.27,3705,28,2.515,0.044,4.29,0.49,-1.30,0.41,3683,32,2.518,0.090,4.04,0.98,-2.37,0.75,3731,4,2.630,0.026,4.66,0.00,-2.27,0.01
1532,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4564,244,9.023,0.122,4.79,0.27,-1.21,0.27,4150,12,8.683,0.175,5.32,3.40,-2.16,2.73,4617,20,9.168,0.028,5.96,0.03,-1.71,0.19,4616,32,9.140,0.032,5.17,0.02,-2.23,0.05
1533,14.982,3698,3.858,5.30,-1.86,11.38100,2.65900,64.80373,0.02030,3694,0,3.910,0.062,5.05,0.42,-1.37,0.27,3710,61,3.881,0.160,5.01,0.74,-1.46,0.97,3666,11,3.842,0.017,5.77,0.06,-2.84,0.15,3707,6,3.920,0.019,5.18,0.02,-1.95,0.20
1534,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4852,257,9.000,0.226,4.74,0.22,-1.13,0.40,4740,210,9.016,0.177,5.50,2.70,-1.70,1.32,4911,29,9.148,0.033,5.87,0.08,-1.80,0.16,4904,16,9.126,0.016,5.16,0.03,-2.08,0.10
1535,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3399,0,0.200,0.039,5.12,0.42,-2.13,0.77,3407,20,0.207,0.086,5.06,0.15,-2.03,0.28,3408,4,0.211,0.044,5.06,0.05,-1.98,0.05,3407,3,0.247,0.059,5.02,0.07,-2.12,0.15
1536,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4629,244,4.645,0.062,4.77,0.27,-1.12,0.27,4527,185,4.523,0.203,5.03,1.07,-1.28,0.77,4603,15,4.606,0.016,5.20,0.06,-1.16,0.03,4639,17,4.647,0.019,5.17,0.02,-1.07,0.06
1537,15.012,7169,5.183,4.09,-0.78,2.63800,4.10800,2.22229,0.02030,7054,67,5.046,0.121,4.41,0.22,-0.74,0.32,7124,948,5.167,0.335,3.99,1.06,-0.59,1.32,7144,31,5.167,0.012,4.08,0.05,-0.71,0.08,7132,20,5.164,0.008,4.06,0.04,-0.70,0.08
1538,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,3999,0,0.048,0.039,5.02,0.42,-2.26,0.77,3990,61,0.059,0.150,4.76,2.11,-2.02,1.82,4036,29,0.122,0.042,5.05,0.17,-2.10,0.23,4011,29,0.086,0.043,4.87,0.12,-1.98,0.18
1539,15.007,6021,0.416,4.40,-1.03,4.66800,0.36700,1.01298,0.02270,5995,241,0.426,0.077,4.63,0.22,-1.44,0.40,5987,431,0.405,0.265,4.41,1.44,-1.12,0.42,5972,46,0.387,0.030,4.55,0.15,-1.15,0.08,5977,26,0.389,0.017,4.53,0.08,-1.11,0.03
1540,15.012,5061,6.263,3.77,-0.10,3.63700,4.47200,4.16294,0.02030,5135,241,6.298,0.226,4.59,0.22,-0.27,0.32,4118,135,5.345,0.193,1.37,1.23,-1.56,0.84,5206,14,6.429,0.011,3.97,0.08,-0.13,0.02,5184,21,6.415,0.016,4.00,0.11,-0.13,0.06
1541,15.016,5565,2.379,3.95,-0.11,3.57300,1.91900,1.24509,0.02223,5579,241,2.424,0.077,4.44,0.22,-0.35,0.32,5538,425,2.402,0.298,3.99,2.77,-0.10,0.43,5574,27,2.429,0.017,3.70,0.18,-0.09,0.02,5607,21,2.450,0.014,3.81,0.13,-0.07,0.02
1542,15.000,4819,0.414,4.75,-0.73,6.89700,0.34300,2.80543,0.02042,4902,257,0.466,0.077,4.70,0.22,-0.55,0.32,4789,252,0.397,0.268,4.44,0.85,-0.87,0.49,4929,21,0.511,0.018,4.93,0.14,-0.56,0.04,4907,24,0.492,0.022,4.86,0.07,-0.59,0.05
1543,15.010,5607,1.937,4.72,-0.94,5.81600,1.59700,3.02273,0.02063,5489,241,1.854,0.077,4.62,0.22,-1.45,0.40,5479,403,1.850,0.260,4.32,4.83,-1.13,0.55,5476,16,1.852,0.021,4.38,0.57,-1.14,0.16,5492,17,1.865,0.013,4.36,0.17,-1.09,0.04
1544,15.017,6498,5.618,3.97,0.10,2.50100,4.30700,2.28139,0.02188,6555,108,5.515,0.121,4.44,0.22,-0.49,0.32,6079,1272,5.428,0.652,2.13,2.00,-0.22,0.97,6695,17,5.731,0.008,3.39,0.05,-0.09,0.04,6650,27,5.703,0.014,3.58,0.01,-0.15,0.04
1545,15.011,5377,0.404,4.72,-0.83,6.11400,0.34500,1.94805,0.02030,5359,241,0.395,0.077,4.73,0.22,-0.91,0.32,5508,167,0.496,0.134,5.05,1.83,-0.58,0.29,5344,17,0.379,0.010,4.71,0.11,-0.87,0.04,5345,5,0.385,0.004,4.78,0.12,-0.88,0.03
1546,15.032,3752,0.217,5.00,0.21,9.75700,0.15700,9.47109,0.02038,3713,0,0.162,0.077,5.01,0.58,0.20,0.33,3733,44,0.293,0.054,5.14,0.51,0.24,0.15,3757,10,0.289,0.014,5.24,0.07,0.34,0.03,3720,16,0.215,0.012,4.87,0.12,0.20,0.00
1547,15.006,6633,1.535,4.45,-1.51,4.33600,1.33500,1.35831,0.02103,6744,108,1.534,0.077,4.56,0.22,-1.51,0.40,6629,255,1.521,0.058,4.69,2.47,-1.86,1.81,6753,10,1.574,0.006,5.03,0.16,-1.61,0.12,6779,19,1.598,0.010,4.64,0.01,-1.86,0.11
1548,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3533,0,1.388,0.077,4.91,0.22,-0.02,0.32,3518,74,1.481,0.044,4.57,0.72,-0.06,0.35,3573,14,1.508,0.065,4.82,0.16,0.14,0.06,3584,10,1.544,0.010,4.80,0.08,0.13,0.04
1549,15.004,3548,0.516,5.49,-1.00,11.12200,0.37500,19.89757,0.02030,3559,0,0.540,0.077,5.11,0.58,-1.20,0.40,3563,38,0.573,0.124,5.50,0.22,-1.15,0.25,3599,30,0.629,0.042,5.91,0.07,-0.93,0.18,3576,4,0.579,0.030,5.73,0.00,-1.03,0.07
1550,14.980,3747,2.200,5.18,-2.09,9.98500,1.58300,20.77782,0.02030,3709,0,2.178,0.039,5.09,0.42,-1.70,0.27,3688,40,2.091,0.129,5.07,0.85,-1.84,1.12,3682,9,2.106,0.024,5.02,0.03,-2.62,0.13,3705,4,2.187,0.026,4.83,0.08,-2.22,0.10
1551,14.995,3460,8.157,5.37,-1.84,11.47200,5.09400,206.15791,0.02030,3391,0,8.196,0.122,5.21,0.42,-1.43,0.27,3349,1,8.072,0.141,4.63,0.38,-2.01,0.37,3378,12,8.169,0.013,5.38,0.05,-2.62,0.17,3433,64,8.347,0.208,5.17,0.07,-1.83,0.77
1552,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4082,244,7.804,0.122,4.90,0.27,-0.47,0.30,3949,16,7.717,0.088,4.48,1.26,-0.30,0.28,4130,33,7.931,0.041,5.25,0.15,0.03,0.06,4152,30,7.954,0.035,5.16,0.04,0.09,0.08
1553,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4158,244,5.923,0.062,4.88,0.27,-0.82,0.30,4067,250,5.750,0.380,4.79,1.20,-0.75,0.68,4107,19,5.811,0.029,4.91,0.08,-0.80,0.06,4146,15,5.861,0.015,4.98,0.13,-0.75,0.05
1554,14.991,4342,5.717,4.99,-1.43,8.74800,3.98600,35.36714,0.02030,4601,244,5.968,0.062,4.77,0.27,-1.12,0.27,4490,530,5.894,0.557,5.11,1.57,-1.37,1.02,4607,11,5.973,0.013,5.72,0.06,-1.39,0.04,4616,39,6.011,0.050,5.19,0.00,-1.28,0.10
1555,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5277,241,1.650,0.077,4.42,0.22,0.10,0.33,5052,37,1.517,0.039,4.09,1.84,0.00,0.19,5324,16,1.721,0.014,4.40,0.12,0.30,0.01,5283,35,1.699,0.027,4.31,0.11,0.20,0.00
1556,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,3935,0,3.181,0.062,4.97,0.27,-1.19,0.27,3903,133,3.084,0.262,4.37,1.01,-1.05,0.68,3896,34,3.059,0.057,3.94,0.10,-0.90,0.10,3863,9,2.991,0.019,4.67,0.01,-1.23,0.09
1557,15.005,6459,2.676,4.24,-1.54,3.97200,2.23100,1.73620,0.02030,6239,108,2.610,0.077,4.58,0.22,-1.55,0.40,6428,504,2.647,0.248,4.53,2.18,-1.52,1.61,6184,45,2.533,0.021,3.99,0.15,-2.28,0.14,6201,26,2.546,0.015,4.07,0.16,-1.90,0.28
1558,15.009,5489,6.618,4.64,-1.33,5.81100,4.78900,13.12804,0.02030,5552,241,6.562,0.226,4.66,0.22,-1.22,0.40,5588,673,6.658,0.463,4.55,6.11,-1.13,2.32,5599,21,6.662,0.017,4.12,0.31,-1.83,0.24,5600,29,6.662,0.025,4.58,0.25,-1.77,0.25
1559,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,4031,244,2.560,0.039,4.97,0.27,-1.47,0.27,3983,84,2.459,0.174,4.61,1.17,-1.31,0.82,4003,15,2.479,0.017,5.18,0.33,-1.76,0.23,3981,19,2.453,0.029,4.83,0.15,-1.53,0.08
1560,14.986,3800,0.262,5.17,-1.01,10.85000,0.19800,16.30797,0.02030,3731,0,0.208,0.039,5.13,0.42,-1.68,0.27,3674,45,0.057,0.139,4.75,0.39,-1.33,0.57,3730,27,0.192,0.057,4.67,0.03,-1.00,0.15,3727,26,0.178,0.051,4.70,0.03,-1.00,0.15
1561,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5876,241,6.866,0.226,4.56,0.22,-0.70,0.32,5715,1056,6.973,0.710,4.24,7.03,-0.49,2.32,6011,29,7.100,0.019,3.85,0.15,-0.38,0.10,5993,26,7.091,0.017,4.00,0.21,-0.40,0.08
1562,14.995,3460,8.157,5.37,-1.84,11.47200,5.09400,206.15791,0.02030,3400,0,8.204,0.122,5.20,0.42,-1.31,0.27,3370,32,7.986,0.164,4.18,0.34,-1.38,0.14,3390,9,8.155,0.016,5.27,0.06,-2.44,0.18,3462,50,8.429,0.154,5.31,0.24,-1.67,0.73
1563,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3615,0,0.916,0.077,5.01,0.58,-0.01,0.32,3597,83,0.940,0.126,4.99,0.61,-0.01,0.28,3641,10,0.982,0.018,5.18,0.06,0.12,0.01,3637,18,0.974,0.019,5.17,0.02,0.11,0.03
1564,14.985,3561,0.682,5.32,-2.25,10.24600,0.49900,14.19058,0.02030,3574,0,0.626,0.039,5.22,0.42,-1.86,0.27,3597,25,0.747,0.050,5.50,0.32,-2.15,0.62,3595,10,0.720,0.043,5.56,0.02,-2.08,0.17,3587,70,0.668,0.192,5.38,0.16,-1.74,0.20
1565,15.006,6113,1.216,4.59,-1.38,5.16000,1.04800,1.73940,0.02115,6087,108,1.133,0.077,4.58,0.22,-1.69,0.40,5998,398,1.170,0.236,4.40,1.42,-1.37,0.56,6117,29,1.227,0.015,4.34,0.09,-1.23,0.03,6152,11,1.244,0.006,4.42,0.10,-1.21,0.03
1566,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4055,257,5.738,0.121,4.92,0.22,-0.05,0.32,3649,4,5.410,0.109,4.09,0.53,-0.66,0.10,4147,9,5.979,0.026,4.61,0.05,0.23,0.02,4074,43,5.815,0.088,4.77,0.15,0.14,0.04
1567,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,5014,241,2.777,0.077,4.67,0.22,-1.38,0.40,4997,337,2.791,0.275,5.08,2.73,-1.72,0.99,4999,24,2.740,0.020,4.90,0.24,-1.95,0.07,5018,8,2.755,0.011,5.05,0.09,-1.92,0.06
1568,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4525,244,6.572,0.122,4.75,0.27,-0.37,0.30,4635,761,6.714,0.693,5.03,0.92,0.01,1.10,4531,17,6.588,0.018,4.48,0.15,-0.23,0.04,4542,26,6.601,0.028,4.55,0.17,-0.21,0.05
1569,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3888,0,4.327,0.121,4.97,0.22,0.08,0.33,3612,72,4.314,0.179,4.22,0.33,-0.84,0.17,3943,13,4.496,0.013,4.88,0.26,0.06,0.08,3952,13,4.483,0.032,4.85,0.14,0.07,0.06
1570,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3576,0,0.827,0.039,5.21,0.42,-2.00,0.27,3569,30,0.749,0.050,5.18,0.23,-2.50,0.62,3575,22,0.838,0.047,5.20,0.06,-2.81,0.29,3624,13,1.000,0.086,4.99,0.08,-2.26,0.03
1571,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,4957,257,2.748,0.077,4.78,0.22,-1.68,0.40,5013,356,2.747,0.287,4.95,3.22,-1.94,1.14,4927,7,2.683,0.011,4.48,0.10,-2.12,0.07,4939,15,2.689,0.016,4.72,0.05,-2.08,0.07
1572,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3207,0,-0.219,0.000,5.12,0.42,-2.91,0.77,3000,42,0.000,0.145,2.95,0.13,-2.35,0.09,3214,8,-0.202,0.006,4.63,0.05,-2.25,0.08,3184,106,-0.298,0.364,4.74,0.29,-3.44,2.27
1573,15.011,5201,1.704,4.49,0.17,5.47600,1.37400,2.33131,0.02030,5033,241,1.606,0.077,4.52,0.22,-0.11,0.32,4870,103,1.495,0.077,4.03,0.55,-0.12,0.21,5033,14,1.622,0.012,4.29,0.10,0.12,0.01,5030,26,1.621,0.023,4.34,0.11,0.10,0.03
1574,14.984,3577,0.371,5.14,-2.12,10.41600,0.27400,13.84204,0.02030,3543,0,0.357,0.039,5.16,0.42,-2.02,0.77,3512,16,0.278,0.043,4.67,0.24,-2.05,0.46,3505,27,0.213,0.080,4.92,0.31,-2.38,0.35,3498,10,0.221,0.065,4.70,0.06,-2.15,0.05
1575,15.011,5441,1.553,4.87,-0.83,6.12000,1.28500,3.01162,0.02132,5298,241,1.450,0.077,4.75,0.22,-0.95,0.32,5327,138,1.487,0.083,4.86,2.26,-0.87,0.50,5318,22,1.479,0.016,4.59,0.27,-0.87,0.06,5303,25,1.468,0.021,4.49,0.25,-0.86,0.07
1576,15.000,3323,9.383,5.37,-1.83,11.36900,5.68800,257.86951,0.02030,3103,0,9.232,0.226,5.35,0.58,-1.60,0.40,3039,32,9.027,0.012,3.76,0.37,-2.50,0.32,3064,34,9.084,0.120,3.79,0.19,-2.90,0.16,3233,117,9.483,0.271,4.92,0.34,-1.25,0.88
1577,15.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.81395,0.02030,6010,108,0.076,0.077,4.39,0.22,0.07,0.33,5829,438,0.035,0.270,3.70,1.34,0.01,0.42,6046,31,0.159,0.016,4.57,0.06,0.17,0.03,6064,11,0.168,0.008,4.55,0.06,0.18,0.01
1578,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3822,0,0.600,0.039,5.09,0.42,-1.88,0.27,3811,57,0.641,0.161,4.77,0.64,-2.33,1.65,3850,36,0.689,0.063,4.71,0.30,-1.76,0.33,3877,19,0.734,0.035,4.76,0.16,-1.63,0.19
1579,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5745,241,0.300,0.077,4.47,0.22,-0.76,0.32,5723,419,0.305,0.268,3.76,2.97,-0.58,0.37,5757,30,0.321,0.016,4.19,0.09,-0.60,0.03,5740,10,0.309,0.004,4.17,0.22,-0.62,0.01
1580,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4016,244,6.258,0.122,4.90,0.27,-0.55,0.30,3963,234,6.154,0.365,4.90,0.88,-0.44,0.31,3994,27,6.199,0.041,4.47,0.06,-0.36,0.03,4006,37,6.216,0.049,4.66,0.01,-0.35,0.04
1581,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3919,0,1.293,0.039,5.04,0.42,-0.73,0.30,3876,133,1.281,0.249,4.80,0.47,-0.59,0.26,3958,16,1.374,0.022,5.05,0.13,-0.41,0.01,3943,12,1.368,0.010,4.95,0.13,-0.46,0.02
1582,15.014,3686,0.175,0.78,-0.31,-1.67200,0.12800,0.04880,0.02030,4012,257,0.831,0.077,4.83,0.22,1.35,0.00,3970,171,0.664,0.270,2.49,0.27,0.35,0.21,3983,13,0.757,0.022,2.70,0.10,0.68,0.03,4063,27,1.003,0.092,4.69,0.06,0.19,0.01
1583,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5444,241,4.117,0.121,4.67,0.22,-1.25,0.40,5422,427,4.158,0.286,5.36,4.29,-1.27,1.10,5468,19,4.165,0.007,5.44,0.33,-1.10,0.09,5488,34,4.185,0.026,5.15,0.04,-1.01,0.07
1584,14.990,4424,0.804,4.91,-1.11,8.11800,0.63800,5.66500,0.02030,4427,244,0.786,0.039,4.90,0.27,-1.18,0.27,4326,77,0.718,0.090,4.42,0.74,-1.21,0.26,4447,13,0.826,0.012,5.00,0.16,-1.12,0.02,4445,21,0.825,0.022,5.00,0.13,-1.12,0.04
1585,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5255,241,1.922,0.077,4.77,0.22,-1.81,0.40,5100,456,1.848,0.294,4.02,4.45,-2.38,1.21,5255,26,1.939,0.021,5.04,0.20,-2.18,0.08,5273,16,1.957,0.013,4.98,0.16,-2.11,0.06
1586,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,5078,241,2.819,0.077,4.71,0.22,-1.49,0.40,4981,438,2.710,0.332,3.85,4.49,-2.27,1.55,5061,24,2.791,0.021,5.21,0.15,-1.85,0.07,5066,19,2.801,0.017,5.07,0.10,-1.79,0.05
1587,15.004,6422,4.159,3.78,-2.25,2.74500,3.31700,1.62780,0.02305,6409,108,4.201,0.121,4.49,0.22,-1.06,0.40,6588,737,4.232,0.330,3.86,2.26,-2.27,5.92,6373,20,4.141,0.011,3.68,0.08,-2.10,0.20,6393,29,4.150,0.013,3.72,0.08,-2.01,0.16
1588,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5693,241,1.399,0.077,4.66,0.22,-1.30,0.40,5648,28,1.437,0.036,3.87,1.61,-0.94,0.27,5717,30,1.472,0.016,3.87,0.10,-0.89,0.02,5741,24,1.482,0.012,4.21,0.09,-0.92,0.02
1589,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3313,0,0.217,0.039,5.17,0.42,-2.50,0.77,3350,1,0.382,0.079,5.07,0.23,-1.67,0.18,3298,3,0.179,0.042,5.30,0.06,-1.55,0.04,3308,48,0.193,0.179,5.19,0.00,-1.65,0.01
1590,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4000,244,7.844,0.122,4.91,0.27,-1.16,0.27,4460,611,8.282,0.679,5.50,2.09,-1.33,1.75,3905,38,7.601,0.051,5.03,0.49,-1.64,0.36,3911,25,7.598,0.032,4.73,0.09,-1.27,0.21
1591,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3938,0,6.632,0.122,4.96,0.27,-0.86,0.30,3940,202,6.649,0.310,4.91,1.02,-0.65,0.63,3909,14,6.551,0.035,5.68,0.34,-0.66,0.10,3897,19,6.530,0.036,5.42,0.28,-0.59,0.05
1592,15.009,4852,3.441,3.58,0.25,3.17000,2.59400,1.41579,0.02030,4828,257,3.422,0.121,4.55,0.22,0.30,0.33,4859,161,3.488,0.126,3.87,0.82,0.32,0.35,4877,18,3.506,0.014,3.86,0.08,0.39,0.08,4860,17,3.491,0.012,3.66,0.18,0.19,0.02
1593,15.030,3391,1.372,5.08,-0.57,11.27600,0.94900,27.47894,0.02030,3476,0,1.464,0.077,5.00,0.58,0.01,0.33,3507,39,1.523,0.040,5.50,0.48,-0.22,0.20,3473,26,1.466,0.061,5.67,0.14,-0.32,0.04,3495,6,1.503,0.004,5.19,0.00,-0.34,0.02
1594,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3807,0,4.997,0.121,4.94,0.22,0.20,0.33,3497,58,4.888,0.145,3.81,0.44,-0.57,0.13,3942,12,5.388,0.019,4.92,0.07,0.35,0.02,3872,44,5.167,0.127,4.70,0.08,0.20,0.00
1595,15.006,6404,2.091,4.55,-1.16,4.70100,1.77200,1.96426,0.02030,6410,108,2.069,0.077,4.63,0.22,-1.47,0.40,6465,376,2.113,0.190,4.90,1.14,-1.01,0.50,6437,24,2.105,0.012,4.60,0.06,-1.07,0.04,6429,15,2.103,0.008,4.61,0.04,-1.08,0.03
1596,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4586,257,9.217,0.226,4.78,0.22,-1.27,0.40,4150,9,8.844,0.160,5.45,3.22,-2.38,2.21,4650,9,9.353,0.010,5.96,0.03,-1.96,0.11,4629,17,9.324,0.016,5.17,0.02,-2.23,0.05
1597,15.013,4991,1.196,3.50,-0.44,3.11800,0.97500,0.65464,0.02030,5221,241,1.379,0.077,4.46,0.22,-0.30,0.32,4952,305,1.180,0.278,3.14,1.71,-0.45,0.40,5228,11,1.387,0.009,3.89,0.07,-0.19,0.02,5220,25,1.380,0.018,3.92,0.08,-0.20,0.02
1598,15.014,6031,0.048,4.39,-0.24,4.38800,0.04300,0.76454,0.02030,6158,108,0.105,0.077,4.34,0.22,-0.06,0.32,5948,30,0.032,0.038,3.99,0.61,-0.27,0.18,6198,33,0.166,0.018,4.60,0.10,-0.06,0.02,6183,22,0.157,0.013,4.56,0.06,-0.07,0.02
1599,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4853,244,0.065,0.039,4.71,0.27,0.32,0.43,4646,264,0.000,0.237,4.70,0.41,0.14,0.48,4934,18,0.211,0.018,5.26,0.09,0.39,0.05,4927,38,0.226,0.076,4.78,0.23,0.17,0.05
1600,15.012,5278,2.349,4.44,-0.05,5.27600,1.86900,2.67055,0.02030,5331,241,2.377,0.077,4.49,0.22,-0.24,0.32,5150,30,2.316,0.036,4.24,1.57,-0.12,0.26,5378,28,2.473,0.021,4.59,0.12,0.05,0.02,5399,19,2.487,0.012,4.61,0.04,0.05,0.02
1601,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,3841,0,3.147,0.062,5.00,0.42,-1.25,0.27,4287,129,3.511,0.172,5.50,1.58,-0.78,0.98,3714,22,2.805,0.047,2.97,0.25,-1.33,0.17,3704,38,2.742,0.095,4.66,0.01,-2.18,0.12
1602,15.007,4959,9.172,4.71,-1.57,6.87900,6.17500,40.68178,0.02030,4929,257,9.006,0.226,4.75,0.22,-1.18,0.40,4737,205,8.968,0.164,5.50,2.58,-1.81,1.10,5050,24,9.258,0.025,5.97,0.03,-1.68,0.14,5039,16,9.237,0.019,5.17,0.02,-1.89,0.15
1603,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3617,0,7.462,0.226,4.87,0.22,0.14,0.33,3587,150,7.700,0.194,5.07,1.09,0.08,0.52,3670,8,7.604,0.014,5.50,0.06,0.44,0.02,3598,4,7.422,0.013,4.85,0.05,0.20,0.00
1604,14.996,4708,0.744,4.90,-0.84,7.65800,0.60500,4.50194,0.02030,4787,244,0.816,0.039,4.81,0.27,-0.70,0.30,4783,281,0.799,0.297,5.18,1.02,-0.78,0.63,4773,13,0.795,0.014,5.23,0.06,-0.78,0.03,4786,18,0.812,0.019,5.15,0.04,-0.73,0.04
1605,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3708,0,7.503,0.226,4.86,0.22,0.04,0.33,3575,172,7.632,0.219,4.75,1.09,0.00,0.54,3799,16,7.759,0.022,5.23,0.09,0.63,0.04,3614,39,7.223,0.122,4.66,0.01,0.20,0.00
1606,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4918,244,3.386,0.062,4.75,0.27,-0.72,0.30,4528,445,3.065,0.494,3.78,1.75,-1.04,1.02,4935,28,3.441,0.023,4.76,0.13,-0.43,0.04,4948,40,3.449,0.032,4.92,0.24,-0.48,0.07
1607,15.018,6642,6.196,4.41,0.27,3.52100,4.70100,4.37321,0.02293,6387,108,5.819,0.121,4.47,0.22,-0.46,0.32,5840,1431,5.769,0.790,2.49,3.26,-0.18,1.22,6541,21,6.116,0.011,3.74,0.05,-0.34,0.05,6570,37,6.124,0.014,3.83,0.06,-0.35,0.06
1608,15.010,4862,0.767,3.51,-0.35,3.15300,0.62700,0.56754,0.02094,4997,257,0.967,0.077,4.48,0.22,0.02,0.33,4849,30,0.769,0.038,3.81,1.45,-0.35,0.20,4961,31,0.874,0.025,3.80,0.11,-0.20,0.04,4946,15,0.862,0.012,3.80,0.12,-0.22,0.02
1609,15.010,6010,5.230,3.76,-0.65,2.79000,3.99200,2.26152,0.02214,6150,108,5.238,0.121,4.52,0.22,-0.95,0.32,6923,827,5.632,0.321,4.65,2.22,-0.65,1.65,6196,31,5.320,0.016,4.05,0.13,-0.59,0.06,6198,47,5.325,0.024,3.98,0.10,-0.55,0.07
1610,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3559,0,1.337,0.077,4.95,0.22,-0.08,0.32,3518,85,1.496,0.045,4.20,0.79,-0.11,0.37,3603,55,1.478,0.158,5.11,0.29,0.33,0.06,3625,7,1.515,0.019,4.68,0.02,0.19,0.01
1611,15.018,7062,0.396,4.41,0.21,2.89000,0.36200,0.44340,0.02030,7271,67,0.443,0.077,3.92,0.57,0.17,0.33,6905,374,0.339,0.158,3.42,0.59,0.09,0.52,7336,29,0.544,0.013,3.86,0.03,0.31,0.02,7330,29,0.546,0.013,3.85,0.03,0.20,0.00
1612,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3640,0,0.954,0.077,4.94,0.22,0.31,0.33,3530,70,0.862,0.111,4.69,0.57,-0.15,0.28,3644,13,0.984,0.015,5.21,0.05,0.13,0.02,3618,45,0.908,0.129,5.30,0.23,-0.04,0.27
1613,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4653,257,9.251,0.226,4.77,0.22,-1.18,0.40,4150,9,8.838,0.138,5.16,4.56,-2.50,1.85,4724,17,9.416,0.020,5.96,0.03,-1.92,0.10,4734,19,9.409,0.016,5.17,0.02,-2.22,0.05
1614,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3702,0,4.021,0.062,5.05,0.42,-1.56,0.27,3654,72,4.010,0.154,5.50,0.66,-2.40,1.70,3745,5,4.162,0.014,5.50,0.04,-1.12,0.07,3747,8,4.157,0.014,5.55,0.11,-1.17,0.11
1615,15.005,6112,5.235,4.59,-1.66,5.20600,4.00400,6.93426,0.02030,6074,108,5.224,0.121,4.57,0.22,-1.20,0.40,5709,752,5.000,0.466,4.74,4.76,-2.50,4.63,6082,17,5.209,0.010,4.25,0.14,-2.09,0.19,6052,21,5.195,0.012,4.29,0.13,-1.99,0.16
1616,15.000,3323,9.383,5.37,-1.83,11.36900,5.68800,257.86951,0.02030,3103,0,9.216,0.226,5.35,0.58,-1.51,0.40,3085,28,9.010,0.013,3.70,0.42,-2.37,0.47,3095,76,9.187,0.275,3.96,0.37,-2.92,0.06,3176,173,9.337,0.428,4.55,0.69,-1.70,0.79
1617,15.017,5574,0.318,4.13,0.08,4.05900,0.27300,0.72912,0.02046,5535,241,0.289,0.077,4.47,0.22,-0.00,0.32,5448,11,0.295,0.035,4.07,1.10,0.01,0.08,5592,31,0.379,0.019,4.47,0.10,0.24,0.03,5545,32,0.351,0.022,4.36,0.13,0.19,0.01
1618,15.013,3750,0.990,5.22,-0.21,10.99100,0.71700,21.82730,0.02030,3773,0,1.081,0.077,5.02,0.58,-0.04,0.32,3751,4,1.068,0.086,5.41,0.47,-0.12,0.08,3774,23,1.081,0.036,5.43,0.15,-0.08,0.04,3767,17,1.066,0.024,5.18,0.01,-0.09,0.03
1619,15.009,4852,3.441,3.58,0.25,3.17000,2.59400,1.41579,0.02030,4784,257,3.409,0.121,4.62,0.22,0.15,0.33,4863,159,3.495,0.125,3.77,0.84,0.32,0.35,4802,20,3.440,0.018,3.45,0.04,0.19,0.02,4828,117,3.504,0.254,3.57,0.43,0.05,0.48
1620,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3077,0,1.509,0.039,5.26,0.42,-3.53,0.00,3083,66,1.818,0.229,4.28,0.21,-2.50,0.18,3133,42,1.695,0.167,4.72,0.16,-2.08,0.05,3187,244,1.887,0.847,2.97,2.00,-5.23,4.43
1621,15.024,9170,2.592,4.29,-2.26,2.35200,2.33700,0.85704,0.02030,9450,357,2.850,0.077,4.07,0.22,-0.29,0.32,9456,942,2.747,0.226,4.15,0.26,0.22,1.67,9269,39,2.647,0.017,4.31,0.06,-0.23,0.31,9247,24,2.633,0.016,4.28,0.03,-0.48,0.30
1622,15.006,4969,4.751,5.21,-2.25,7.36600,3.50200,14.87305,0.02030,5106,241,4.834,0.121,4.73,0.22,-1.42,0.40,5122,389,4.891,0.324,5.50,3.40,-2.07,1.87,5132,22,4.889,0.024,5.90,0.07,-1.99,0.10,5114,15,4.873,0.014,5.17,0.02,-2.09,0.08
1623,15.000,4542,1.410,5.09,-2.06,8.18200,1.10800,7.21107,0.02030,4575,257,1.441,0.077,4.89,0.22,-1.86,0.40,4649,16,1.483,0.041,5.50,0.81,-2.11,0.38,4594,30,1.480,0.037,4.93,0.21,-2.01,0.03,4586,24,1.472,0.034,4.98,0.22,-1.99,0.07
1624,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5349,241,5.831,0.121,4.65,0.22,-0.99,0.32,5489,675,5.988,0.392,5.31,4.23,-0.95,1.05,5404,22,5.938,0.014,5.38,0.18,-1.09,0.05,5395,35,5.935,0.023,5.13,0.06,-1.07,0.06
1625,14.997,4359,0.810,4.74,-2.09,7.96100,0.64000,5.25775,0.02030,4355,244,0.818,0.039,4.86,0.27,-2.02,0.77,4311,96,0.778,0.064,4.51,1.21,-2.21,0.58,4334,17,0.778,0.031,4.62,0.24,-2.12,0.07,4334,23,0.767,0.021,4.67,0.02,-2.17,0.07
1626,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4061,244,7.601,0.122,4.90,0.27,-0.71,0.30,4269,566,7.680,0.635,5.50,1.54,-0.16,0.63,3965,14,7.340,0.020,4.29,0.17,-0.78,0.03,3970,22,7.356,0.030,4.68,0.02,-0.83,0.07
1627,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3169,0,-0.229,0.000,5.12,0.42,-2.93,0.77,3169,41,0.000,0.140,4.28,0.12,-2.41,0.18,3168,11,-0.231,0.023,4.45,0.01,-2.60,0.06,3232,10,-0.029,0.052,4.66,0.00,-2.28,0.00
1628,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4763,244,0.029,0.039,4.70,0.27,0.27,0.43,4750,8,0.047,0.059,4.83,0.64,0.22,0.21,4811,15,0.103,0.013,4.95,0.03,0.29,0.02,4806,64,0.132,0.118,4.98,0.21,0.02,0.30
1629,15.008,5986,4.375,3.98,-0.99,3.44300,3.41500,2.34315,0.02030,6010,108,4.411,0.121,4.51,0.22,-1.10,0.40,5788,753,4.287,0.419,3.10,2.93,-1.01,1.26,5998,33,4.381,0.014,3.88,0.24,-0.89,0.05,5991,19,4.380,0.011,3.80,0.11,-0.87,0.05
1630,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4596,244,6.598,0.122,4.75,0.27,-0.35,0.30,4249,22,6.297,0.055,3.78,1.34,-0.66,0.48,4625,27,6.683,0.029,4.89,0.15,-0.05,0.04,4633,15,6.692,0.017,4.90,0.14,-0.05,0.04
1631,15.009,5292,4.040,4.94,-1.41,6.69500,3.09000,9.01986,0.02030,5462,241,4.131,0.121,4.65,0.22,-1.25,0.40,5373,411,4.109,0.287,5.34,4.13,-1.24,1.09,5488,22,4.170,0.012,5.73,0.22,-1.19,0.06,5504,25,4.195,0.020,5.17,0.03,-1.00,0.07
1632,14.985,4312,7.382,5.09,-0.77,9.23500,4.96000,69.50243,0.02030,4426,244,7.504,0.122,4.81,0.27,-0.94,0.30,4679,535,7.780,0.511,5.50,1.89,-1.12,1.37,4443,16,7.519,0.015,5.35,0.17,-0.78,0.08,4434,25,7.516,0.028,5.14,0.05,-0.72,0.09
1633,14.984,3989,7.380,4.84,-0.57,8.66700,4.84700,50.81594,0.02030,4106,244,7.566,0.122,4.89,0.27,-0.81,0.30,4149,20,7.560,0.076,5.18,2.15,-0.38,0.33,4071,25,7.472,0.030,4.94,0.20,-0.54,0.05,4079,21,7.482,0.025,4.97,0.16,-0.52,0.04
1634,15.006,6654,4.820,4.19,-1.37,3.62200,3.79800,3.03948,0.02030,6571,108,4.799,0.121,4.47,0.22,-0.89,0.32,6618,714,4.801,0.336,3.93,2.20,-1.25,3.03,6555,34,4.788,0.016,4.09,0.07,-1.11,0.11,6576,35,4.796,0.018,4.15,0.07,-1.10,0.12
1635,15.015,3897,0.473,5.01,0.06,9.49700,0.34900,9.25124,0.02030,3774,0,0.450,0.077,5.00,0.22,0.20,0.33,3488,34,0.051,0.080,3.89,0.27,-0.71,0.09,3734,20,0.363,0.032,4.84,0.08,-0.14,0.04,3739,11,0.368,0.018,4.86,0.06,-0.13,0.04
1636,15.005,6431,1.369,4.52,-1.68,4.75600,1.18800,1.54170,0.02030,6432,108,1.367,0.077,4.52,0.22,-1.56,0.40,6434,391,1.393,0.207,4.05,0.64,-1.42,0.63,6425,16,1.382,0.009,4.16,0.05,-1.43,0.04,6453,23,1.395,0.011,4.21,0.04,-1.41,0.04
1637,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5825,241,0.346,0.077,4.56,0.22,-0.68,0.32,5848,64,0.372,0.048,4.44,0.89,-0.56,0.64,5830,44,0.356,0.026,4.42,0.16,-0.57,0.05,5853,22,0.370,0.012,4.39,0.16,-0.51,0.04
1638,14.991,4513,2.154,4.87,-0.88,7.87600,1.65700,8.09841,0.02030,4552,244,2.154,0.039,4.82,0.27,-0.91,0.30,4557,492,2.194,0.502,4.85,1.46,-0.81,0.70,4557,17,2.196,0.014,5.13,0.18,-0.85,0.03,4589,51,2.235,0.052,5.09,0.14,-0.77,0.06
1639,15.017,5706,1.205,4.44,0.14,4.67800,1.01100,1.36270,0.02030,5746,241,1.170,0.077,4.39,0.22,-0.06,0.32,5846,414,1.318,0.263,4.10,2.02,0.29,0.27,5815,20,1.310,0.013,4.47,0.10,0.20,0.02,5833,11,1.324,0.008,4.52,0.08,0.20,0.00
1640,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3744,0,2.617,0.039,5.10,0.42,-1.54,0.27,3845,118,2.669,0.215,4.16,0.53,-0.74,0.25,3693,13,2.472,0.078,4.34,0.88,-1.90,0.15,3708,24,2.496,0.045,4.74,0.08,-1.85,0.27
1641,15.013,5555,0.676,4.75,-0.37,5.67100,0.57600,1.76522,0.02114,5608,241,0.656,0.077,4.58,0.22,-0.44,0.32,5301,264,0.516,0.224,3.91,1.90,-0.65,0.23,5661,21,0.755,0.013,4.86,0.23,-0.25,0.04,5654,11,0.747,0.002,4.54,0.07,-0.24,0.02
1642,14.990,3427,5.169,5.18,-2.34,10.34500,3.39100,56.13064,0.02219,3347,0,5.184,0.062,5.11,0.42,-1.69,0.27,3298,50,4.959,0.197,4.45,0.27,-2.50,0.46,3309,7,5.045,0.052,4.42,0.02,-2.50,0.05,3359,52,5.191,0.173,4.78,0.22,-2.28,0.00
1643,14.990,4424,0.804,4.91,-1.11,8.11800,0.63800,5.66500,0.02030,4336,244,0.746,0.039,4.85,0.27,-1.07,0.27,4399,109,0.757,0.095,4.92,1.06,-1.26,0.30,4317,11,0.706,0.016,4.40,0.04,-1.23,0.02,4314,20,0.679,0.030,4.66,0.01,-1.28,0.03
1644,15.009,6923,1.484,4.34,-1.04,3.68700,1.30500,0.99220,0.02030,6884,108,1.434,0.077,4.45,0.22,-1.18,0.40,6922,212,1.503,0.059,4.06,1.06,-1.16,0.97,6907,46,1.485,0.017,4.24,0.21,-1.00,0.11,6936,27,1.496,0.010,4.33,0.20,-1.02,0.10
1645,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,5875,241,0.940,0.077,4.62,0.22,-1.40,0.40,6219,454,1.090,0.254,5.13,1.56,-1.00,0.35,5859,21,0.896,0.012,4.65,0.15,-1.37,0.06,5849,14,0.893,0.009,4.55,0.08,-1.38,0.06
1646,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5661,241,1.426,0.077,4.67,0.22,-1.54,0.40,5755,361,1.491,0.185,3.90,2.82,-0.94,0.30,5687,16,1.460,0.010,3.67,0.09,-0.92,0.02,5671,17,1.441,0.010,4.14,0.03,-1.00,0.03
1647,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5767,241,6.787,0.226,4.61,0.22,-0.73,0.32,5907,1100,7.037,0.677,3.97,5.03,-0.55,2.56,5876,14,7.020,0.011,3.47,0.12,-0.50,0.09,5927,31,7.053,0.018,3.91,0.25,-0.40,0.07
1648,15.007,6365,0.538,4.58,-1.05,4.76200,0.47800,1.11378,0.02030,6382,108,0.524,0.077,4.56,0.22,-1.22,0.40,6419,422,0.564,0.228,4.55,0.69,-0.97,0.30,6396,39,0.552,0.018,4.58,0.07,-1.02,0.03,6412,8,0.561,0.005,4.60,0.03,-1.01,0.02
1649,15.013,7472,9.247,4.57,-1.25,3.67800,6.67200,11.67885,0.02030,6040,108,8.344,0.226,4.64,0.22,-0.87,0.32,6409,895,8.988,0.395,3.71,1.32,0.11,1.47,6369,26,8.920,0.016,3.47,0.08,0.07,0.07,6375,15,8.927,0.010,3.60,0.02,0.10,0.05
1650,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3606,0,8.337,0.226,4.88,0.22,0.03,0.33,3550,4,8.372,0.149,4.94,0.79,0.14,0.27,3632,34,8.418,0.070,5.21,0.19,0.36,0.03,3594,8,8.292,0.043,4.71,0.05,0.20,0.00
1651,15.004,6147,8.694,4.53,-1.99,5.11800,6.13800,17.79918,0.02030,5761,241,8.384,0.226,4.65,0.22,-1.36,0.40,5651,51,8.444,0.165,3.99,4.14,-2.50,7.16,5851,18,8.566,0.020,5.21,0.21,-1.78,0.28,5851,29,8.557,0.017,5.03,0.12,-1.96,0.17
1652,15.017,5549,5.860,4.14,0.05,4.09100,4.30600,4.74242,0.02030,5444,241,5.709,0.121,4.59,0.22,-0.50,0.32,4660,806,5.189,0.676,0.89,2.82,-1.46,1.00,5533,28,5.888,0.016,4.41,0.18,-0.20,0.04,5519,23,5.877,0.017,4.80,0.36,-0.35,0.16
1653,15.007,4997,1.398,4.96,-1.55,7.19900,1.13600,4.63020,0.02333,5039,241,1.395,0.077,4.75,0.22,-1.42,0.40,5020,231,1.416,0.193,5.41,1.46,-1.34,0.45,5057,23,1.449,0.019,5.30,0.10,-1.38,0.05,5081,15,1.478,0.016,5.03,0.21,-1.30,0.03
1654,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3831,0,0.601,0.039,5.08,0.42,-1.96,0.27,3794,55,0.585,0.157,4.82,0.65,-2.32,1.65,3872,36,0.717,0.068,4.62,0.27,-1.57,0.34,3867,27,0.718,0.059,4.75,0.15,-1.70,0.22
1655,15.006,6390,0.394,4.08,-1.25,3.58900,0.35300,0.61263,0.02187,6279,108,0.342,0.077,4.33,0.22,-1.28,0.40,6318,555,0.362,0.302,4.10,0.81,-1.39,0.73,6278,19,0.337,0.010,4.05,0.06,-1.36,0.04,6262,29,0.329,0.015,4.03,0.07,-1.37,0.05
1656,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3821,0,0.627,0.039,5.14,0.42,-2.02,0.77,3801,43,0.603,0.136,4.87,0.91,-1.98,1.45,3839,29,0.681,0.048,4.60,0.39,-1.72,0.33,3821,16,0.642,0.022,4.89,0.14,-2.04,0.09
1657,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4052,244,6.276,0.122,4.90,0.27,-0.39,0.30,4007,284,6.209,0.414,4.52,0.80,-0.31,0.26,4049,1,6.253,0.007,4.45,0.04,-0.27,0.01,4021,23,6.226,0.026,4.67,0.01,-0.31,0.03
1658,15.034,3659,0.930,4.91,-0.04,9.63000,0.65500,11.22535,0.02030,3602,0,0.916,0.077,4.98,0.22,0.10,0.33,3542,65,0.860,0.105,4.74,0.59,-0.12,0.28,3595,35,0.916,0.046,4.99,0.15,-0.00,0.09,3600,12,0.918,0.016,5.07,0.07,0.03,0.04
1659,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5065,241,7.391,0.226,4.71,0.22,-0.93,0.32,5397,991,7.734,0.695,4.70,4.44,-0.29,1.82,5129,21,7.523,0.017,4.37,0.22,-0.87,0.07,5153,12,7.538,0.013,4.73,0.11,-0.87,0.12
1660,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3547,0,4.973,0.121,5.10,0.58,-0.04,0.32,3550,2,5.113,0.102,5.37,0.48,-0.29,0.09,3617,12,5.158,0.017,5.70,0.07,-0.12,0.04,3584,14,5.097,0.016,5.19,0.01,-0.24,0.04
1661,15.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.64684,0.02104,7047,67,0.137,0.077,4.44,0.22,-1.48,0.40,6750,36,0.034,0.040,4.22,0.41,-1.65,1.37,7092,4,0.175,0.003,4.51,0.03,-1.95,0.13,7045,35,0.156,0.015,4.49,0.03,-1.97,0.12
1662,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4172,244,4.493,0.062,4.93,0.27,-1.45,0.27,4192,233,4.349,0.308,5.42,2.20,-1.92,1.69,4060,7,4.200,0.011,4.49,0.11,-1.69,0.06,4071,21,4.212,0.026,4.74,0.07,-1.91,0.19
1663,15.001,4615,0.929,4.80,-1.78,7.60600,0.74600,4.67951,0.02069,4545,257,0.887,0.077,4.79,0.22,-1.74,0.40,4344,286,0.693,0.361,3.58,1.43,-1.98,0.43,4523,26,0.835,0.052,4.37,0.30,-1.95,0.07,4519,38,0.808,0.048,4.68,0.03,-1.96,0.07
1664,15.009,5780,0.050,4.79,-1.07,5.79000,0.04400,1.46218,0.02217,5841,241,0.089,0.077,4.61,0.22,-0.93,0.32,5895,406,0.124,0.259,5.17,1.86,-0.97,0.17,5821,26,0.072,0.016,5.02,0.14,-1.04,0.05,5845,25,0.084,0.015,5.05,0.11,-0.99,0.05
1665,14.984,3975,0.719,4.97,-2.14,9.23700,0.55000,9.13272,0.02030,3980,0,0.712,0.039,5.00,0.42,-1.96,0.27,4002,42,0.748,0.100,5.30,1.55,-2.15,1.59,3999,17,0.748,0.024,5.04,0.39,-2.11,0.23,3990,34,0.740,0.047,4.98,0.19,-2.08,0.21
1666,15.007,6950,7.632,4.59,-1.63,4.35000,5.63500,9.89920,0.02030,6484,108,7.270,0.226,4.53,0.22,-1.06,0.40,6469,1044,7.455,0.562,4.02,3.27,-1.40,6.14,6612,68,7.491,0.030,4.05,0.12,-2.17,0.21,6619,27,7.496,0.013,4.15,0.03,-2.02,0.18
1667,15.010,5353,5.852,4.59,-1.09,5.77000,4.29100,10.23293,0.02030,5454,241,5.847,0.121,4.62,0.22,-1.09,0.40,5208,616,5.733,0.445,4.09,5.69,-1.21,1.37,5488,14,5.924,0.011,4.28,0.19,-1.18,0.07,5491,13,5.926,0.011,4.37,0.15,-1.18,0.07
1668,14.998,3595,5.561,5.06,-1.00,11.14600,3.65500,91.32717,0.02030,3654,0,5.652,0.062,5.06,0.42,-0.99,0.30,3773,114,5.897,0.223,5.03,0.42,-0.70,0.25,3625,21,5.602,0.021,5.17,0.02,-0.85,0.09,3633,11,5.613,0.012,5.18,0.02,-0.82,0.05
1669,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4724,244,6.153,0.122,4.67,0.27,-0.19,0.30,4149,20,5.550,0.061,2.45,0.79,-0.59,0.40,4761,30,6.231,0.028,4.18,0.11,-0.08,0.03,4767,18,6.236,0.017,4.21,0.06,-0.08,0.03
1670,15.006,3628,2.215,5.35,-0.66,11.32800,1.55700,37.65304,0.02030,3668,0,2.183,0.077,5.04,0.58,-0.85,0.32,3591,58,2.182,0.157,5.23,0.27,-0.75,0.18,3718,18,2.366,0.034,5.86,0.06,-0.49,0.04,3711,27,2.306,0.067,5.45,0.26,-0.44,0.06
1671,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4874,244,3.370,0.062,4.74,0.27,-0.82,0.30,4781,444,3.283,0.411,4.90,1.62,-0.90,0.97,4903,7,3.413,0.008,4.84,0.09,-0.53,0.05,4898,26,3.407,0.024,4.89,0.12,-0.57,0.07
1672,15.015,6232,7.524,4.39,-0.15,4.07300,5.45900,8.00571,0.02030,5822,241,7.143,0.226,4.61,0.22,-0.85,0.32,6323,1309,7.582,0.683,3.88,3.26,-0.31,2.17,5940,20,7.379,0.013,3.04,0.08,-0.72,0.08,5922,9,7.374,0.007,3.59,0.02,-0.64,0.08
1673,15.011,5377,0.404,4.72,-0.83,6.11400,0.34500,1.94805,0.02030,5329,241,0.385,0.077,4.60,0.22,-0.74,0.32,5398,179,0.429,0.154,4.42,1.90,-0.70,0.25,5322,28,0.371,0.022,4.61,0.20,-0.90,0.03,5288,31,0.343,0.026,4.51,0.18,-0.93,0.04
1674,15.044,3578,8.342,4.86,0.07,9.57400,5.00400,80.72350,0.02226,3631,0,8.365,0.226,4.90,0.22,-0.09,0.32,3598,131,8.332,0.164,4.93,1.00,0.24,0.48,3653,26,8.447,0.072,5.33,0.22,0.42,0.05,3600,12,8.277,0.053,4.67,0.03,0.20,0.00
1675,15.007,6610,0.039,4.14,-1.04,3.49100,0.03500,0.50582,0.02030,6565,108,0.025,0.077,4.38,0.22,-1.22,0.40,6682,389,0.063,0.193,4.14,0.80,-1.04,0.53,6555,22,0.014,0.009,4.00,0.04,-1.07,0.03,6560,25,0.017,0.011,4.03,0.04,-1.04,0.04
1676,15.006,6613,0.714,3.83,-1.73,2.57000,0.63900,0.43712,0.02030,6546,108,0.693,0.077,4.27,0.22,-1.52,0.40,6606,302,0.725,0.136,3.61,0.62,-1.58,0.64,6547,27,0.691,0.012,3.63,0.04,-1.59,0.06,6542,24,0.690,0.011,3.63,0.03,-1.51,0.05
1677,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4636,244,6.612,0.122,4.73,0.27,-0.35,0.30,4324,573,6.367,0.667,4.33,0.99,-0.42,0.76,4679,38,6.732,0.037,5.05,0.15,-0.03,0.06,4695,26,6.748,0.024,5.12,0.05,-0.01,0.06
1678,15.038,3725,7.632,4.85,0.29,9.20700,4.68100,58.88437,0.02057,3637,0,7.458,0.226,4.86,0.22,0.21,0.33,3596,159,7.662,0.197,4.85,1.18,0.06,0.55,3646,33,7.511,0.071,5.53,0.11,0.45,0.03,3616,21,7.395,0.051,4.71,0.09,0.20,0.00
1679,15.007,3655,4.292,5.46,-0.55,11.43200,2.88700,72.84504,0.02030,3674,0,4.232,0.121,5.05,0.58,-0.74,0.32,3612,72,4.250,0.169,5.19,0.32,-0.62,0.19,3721,25,4.394,0.035,5.79,0.08,-0.44,0.06,3731,11,4.370,0.012,5.19,0.00,-0.36,0.03
1680,15.010,5742,3.582,4.57,-0.88,5.37500,2.82800,4.35311,0.02030,5835,241,3.600,0.121,4.62,0.22,-1.14,0.40,5792,594,3.606,0.377,5.21,5.03,-0.79,1.15,5871,24,3.662,0.015,4.95,0.17,-0.64,0.08,5850,17,3.652,0.011,4.60,0.17,-0.61,0.07
1681,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3884,0,6.604,0.122,4.96,0.27,-0.81,0.30,4130,368,6.889,0.461,5.50,1.62,-0.34,0.62,3841,14,6.494,0.008,5.45,0.30,-0.93,0.36,3847,2,6.493,0.011,5.12,0.32,-0.73,0.16
1682,14.979,3791,7.452,5.13,-2.26,9.80600,4.83900,85.74326,0.02030,4017,244,7.876,0.122,4.90,0.27,-1.03,0.27,4036,228,7.757,0.341,5.14,2.28,-0.89,1.41,3929,27,7.627,0.046,5.26,0.51,-1.68,0.27,3932,17,7.634,0.029,4.85,0.15,-1.24,0.15
1683,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,5036,241,1.138,0.077,4.76,0.22,-1.13,0.40,5001,186,1.101,0.176,5.03,1.30,-1.15,0.43,5029,15,1.127,0.015,4.97,0.09,-1.11,0.04,5022,17,1.119,0.017,4.96,0.10,-1.12,0.05
1684,15.009,5792,1.505,4.67,-0.99,5.42700,1.26800,2.17370,0.02030,5803,241,1.488,0.077,4.62,0.22,-1.36,0.40,5818,169,1.506,0.043,5.23,4.26,-1.11,0.69,5814,9,1.506,0.004,5.40,0.21,-1.14,0.04,5810,18,1.511,0.010,5.02,0.17,-1.07,0.03
1685,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4601,244,0.630,0.039,4.81,0.27,-0.21,0.30,4736,129,0.788,0.094,5.13,0.68,-0.21,0.42,4633,9,0.682,0.009,4.74,0.04,-0.26,0.02,4629,34,0.679,0.034,4.80,0.12,-0.28,0.04
1686,15.038,3357,1.598,4.99,-0.43,11.04700,1.08600,26.24219,0.02030,3429,0,1.675,0.077,5.01,0.58,0.32,0.33,3379,33,1.602,0.122,4.94,0.29,-0.39,0.10,3455,31,1.701,0.109,5.65,0.05,-0.11,0.02,3398,41,1.606,0.106,5.16,0.04,-0.31,0.06
1687,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3851,0,5.032,0.121,4.95,0.22,0.30,0.33,3259,16,4.523,0.035,2.73,0.44,-1.16,0.11,3949,0,5.327,0.028,4.86,0.09,0.41,0.02,3871,44,5.087,0.113,4.73,0.11,0.20,0.00
1688,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3152,0,1.543,0.039,5.23,0.42,-3.56,0.00,3065,67,1.745,0.230,4.26,0.21,-2.50,0.19,3181,5,1.646,0.065,5.17,0.04,-1.78,0.06,3061,168,1.223,0.609,4.18,1.50,-5.87,5.30
1689,15.009,6246,2.400,4.17,-0.65,3.78800,2.00200,1.43285,0.02030,6187,108,2.337,0.077,4.52,0.22,-1.22,0.40,6181,467,2.356,0.251,3.98,1.13,-0.83,0.52,6213,35,2.382,0.017,3.98,0.10,-0.70,0.03,6224,19,2.389,0.011,3.97,0.07,-0.68,0.03
1690,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5188,241,7.492,0.226,4.64,0.22,-0.87,0.32,5258,844,7.575,0.624,1.94,3.54,-0.97,2.83,5246,29,7.603,0.024,4.34,0.33,-0.70,0.08,5230,42,7.594,0.032,4.73,0.13,-0.72,0.09
1691,15.002,4726,5.878,3.64,0.15,3.64300,4.15500,3.62410,0.02030,4730,257,5.963,0.121,4.62,0.22,-0.03,0.32,4163,306,5.318,0.445,1.90,1.75,-0.49,0.96,4713,11,5.936,0.011,3.50,0.05,0.05,0.02,4706,25,5.929,0.023,3.48,0.05,0.04,0.02
1692,15.004,6146,0.410,4.70,-2.29,5.31300,0.36300,1.36333,0.02030,6051,108,0.397,0.077,4.63,0.22,-1.78,0.40,6255,509,0.506,0.285,4.30,0.90,-1.43,0.83,6019,20,0.330,0.013,4.85,0.13,-2.45,0.04,6031,40,0.342,0.023,4.66,0.12,-2.26,0.02
1693,14.993,4285,0.533,5.14,-2.18,8.83500,0.42100,7.12197,0.02030,4261,244,0.489,0.039,4.84,0.27,-2.03,0.77,4281,255,0.510,0.345,5.13,1.69,-2.20,0.83,4268,15,0.501,0.019,5.19,0.12,-2.17,0.05,4275,7,0.513,0.013,5.16,0.03,-2.15,0.04
1694,15.013,6045,6.832,4.30,-0.31,4.15800,5.00900,6.77330,0.02030,5908,241,6.584,0.226,4.58,0.22,-0.90,0.32,5809,838,6.664,0.496,2.97,2.85,-1.85,5.88,6041,20,6.829,0.014,3.85,0.11,-0.54,0.10,6060,24,6.839,0.013,4.12,0.14,-0.52,0.09
1695,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4610,244,5.158,0.062,4.79,0.27,-1.24,0.27,4988,482,5.474,0.377,5.50,2.01,-1.18,1.02,4568,10,5.067,0.014,5.42,0.08,-1.53,0.05,4581,4,5.094,0.009,5.18,0.02,-1.47,0.05
1696,14.995,3460,8.157,5.37,-1.84,11.47200,5.09400,206.15791,0.02030,3328,0,8.172,0.122,5.23,0.42,-1.44,0.27,3172,62,7.709,0.217,3.93,0.33,-2.50,0.37,3300,9,8.106,0.029,4.64,0.02,-2.73,0.08,3420,84,8.475,0.262,5.05,0.44,-1.67,0.73
1697,15.045,3541,0.496,5.00,0.06,10.36200,0.34500,13.56438,0.02030,3551,0,0.539,0.077,4.96,0.22,0.21,0.33,3480,44,0.508,0.097,4.98,0.56,0.07,0.26,3578,13,0.632,0.014,5.43,0.10,0.31,0.05,3581,18,0.604,0.026,4.90,0.12,0.20,0.00
1698,15.000,4576,6.643,3.22,0.18,2.71900,4.58100,2.88403,0.02253,4749,257,6.839,0.226,4.55,0.22,0.35,0.33,4562,837,6.680,0.864,3.10,2.29,0.07,1.51,4778,6,6.898,0.007,3.74,0.09,0.40,0.05,4749,19,6.868,0.019,3.38,0.10,0.19,0.01
1699,15.005,6502,1.732,3.70,-1.92,2.38800,1.49300,0.59594,0.02030,6390,108,1.668,0.077,4.44,0.22,-1.62,0.40,6461,554,1.698,0.272,3.85,0.95,-2.50,2.23,6392,19,1.673,0.010,3.67,0.06,-2.32,0.11,6384,17,1.671,0.009,3.64,0.06,-2.21,0.06
1700,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4106,244,8.919,0.122,4.85,0.27,-1.02,0.27,4051,9,8.770,0.137,5.50,2.90,-1.86,3.47,4067,16,8.788,0.022,5.78,0.19,-1.50,0.17,4064,21,8.800,0.025,5.17,0.02,-1.02,0.10
1701,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3624,0,0.820,0.077,5.14,0.58,-0.28,0.32,3598,50,0.746,0.074,4.84,0.28,-0.55,0.15,3599,17,0.740,0.020,4.83,0.05,-0.56,0.05,3601,29,0.745,0.040,4.83,0.08,-0.56,0.09
1702,15.009,5218,2.707,4.63,0.07,5.71000,2.12300,3.67282,0.02030,5117,241,2.630,0.077,4.56,0.22,-0.22,0.32,5144,610,2.713,0.451,4.80,0.95,0.11,0.86,5190,13,2.747,0.010,4.80,0.06,0.13,0.02,5164,32,2.728,0.025,4.62,0.03,0.12,0.04
1703,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3598,0,6.276,0.226,4.91,0.22,0.28,0.33,3325,66,6.257,0.188,4.03,0.54,-0.35,0.18,3648,1,6.414,0.024,4.63,0.05,0.13,0.02,3640,9,6.416,0.031,4.67,0.02,0.13,0.03
1704,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4084,244,7.842,0.122,4.88,0.27,-0.51,0.30,4023,392,7.818,0.492,4.53,1.15,-0.21,0.44,4114,20,7.928,0.026,5.20,0.11,-0.03,0.02,4111,20,7.923,0.024,5.13,0.06,-0.03,0.02
1705,15.008,6031,1.651,3.80,-0.87,2.97100,1.40000,0.74576,0.02030,6123,108,1.667,0.077,4.47,0.22,-1.14,0.40,6118,460,1.694,0.257,4.10,1.62,-0.73,0.56,6139,4,1.707,0.004,4.21,0.09,-0.78,0.02,6183,17,1.731,0.011,4.08,0.03,-0.75,0.03
1706,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5204,241,7.481,0.226,4.69,0.22,-1.02,0.40,5365,1067,7.664,0.762,2.57,4.20,-0.69,2.70,5252,14,7.597,0.014,3.88,0.37,-0.89,0.09,5272,46,7.619,0.036,4.69,0.20,-0.85,0.11
1707,15.009,7028,0.850,4.29,-1.44,3.63800,0.76600,0.75683,0.02030,7022,67,0.844,0.077,4.24,0.22,-1.29,0.40,7024,464,0.845,0.201,4.24,0.45,-1.35,0.87,7023,39,0.843,0.016,4.28,0.05,-1.57,0.10,7001,19,0.834,0.008,4.25,0.04,-1.63,0.09
1708,15.007,5082,0.171,4.95,-0.92,6.73000,0.14500,2.36374,0.02311,5181,241,0.228,0.077,4.83,0.22,-0.78,0.32,5063,170,0.148,0.177,4.91,1.29,-0.97,0.37,5182,16,0.247,0.015,5.18,0.09,-0.80,0.04,5214,51,0.274,0.040,5.10,0.08,-0.73,0.08
1709,14.990,4511,1.474,4.91,-0.81,8.10400,1.15500,7.14167,0.02114,4529,244,1.466,0.039,4.85,0.27,-0.83,0.30,4531,114,1.501,0.074,5.17,1.26,-0.83,0.43,4541,6,1.510,0.007,4.87,0.10,-0.75,0.02,4544,15,1.514,0.009,4.96,0.18,-0.75,0.03
1710,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,4105,244,3.991,0.062,4.93,0.27,-0.75,0.30,3935,202,3.871,0.304,4.46,0.76,-0.52,0.31,4164,19,4.131,0.020,5.61,0.17,-0.26,0.02,4150,27,4.123,0.033,5.18,0.02,-0.22,0.06
1711,15.009,4972,2.401,3.89,0.05,3.92800,1.87400,1.44012,0.02030,4961,257,2.453,0.077,4.52,0.22,0.06,0.33,5005,117,2.497,0.084,3.96,0.76,0.15,0.26,4969,14,2.470,0.015,4.04,0.09,0.08,0.02,4968,24,2.489,0.038,4.16,0.22,0.09,0.03
1712,15.022,3894,5.288,4.99,0.24,9.31100,3.46900,35.61230,0.02030,3758,0,5.018,0.121,4.91,0.22,0.23,0.33,3740,199,5.172,0.206,5.19,1.05,0.07,0.43,3846,3,5.256,0.012,5.08,0.05,0.21,0.01,3837,8,5.242,0.029,4.94,0.15,0.19,0.01
1713,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4923,257,2.825,0.077,4.62,0.22,-0.11,0.32,5013,785,2.907,0.611,4.49,0.96,0.01,1.04,4941,20,2.848,0.017,4.50,0.11,-0.11,0.03,4915,23,2.826,0.020,4.44,0.09,-0.14,0.03
1714,15.007,6097,0.905,3.98,-1.00,3.43400,0.78900,0.69663,0.02154,6092,108,0.874,0.077,4.42,0.22,-1.12,0.40,6018,414,0.860,0.250,4.09,1.33,-1.08,0.54,6119,23,0.911,0.012,4.24,0.07,-1.04,0.03,6150,44,0.926,0.022,4.23,0.11,-1.02,0.04
1715,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4064,244,5.932,0.062,4.87,0.27,-0.72,0.30,4189,377,5.907,0.501,5.05,1.21,-0.63,0.70,3936,22,5.606,0.031,4.25,0.13,-0.93,0.09,3944,11,5.615,0.010,4.68,0.02,-1.09,0.11
1716,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4805,244,6.152,0.122,4.67,0.27,-0.13,0.30,4549,114,6.015,0.138,3.78,5.44,-0.14,0.43,4903,18,6.350,0.015,4.52,0.05,0.02,0.03,4888,12,6.338,0.011,4.51,0.05,0.01,0.02
1717,14.982,3942,1.839,5.26,-1.27,10.89500,1.35700,28.43151,0.02132,3849,0,1.740,0.039,5.09,0.42,-1.65,0.27,3851,4,1.728,0.105,4.56,1.46,-1.15,0.80,3859,17,1.737,0.020,4.29,0.25,-1.12,0.11,3830,22,1.685,0.048,4.67,0.04,-1.28,0.18
1718,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,4946,257,2.360,0.077,4.76,0.22,-1.58,0.40,4871,316,2.257,0.248,4.66,2.18,-1.72,0.57,4939,25,2.324,0.021,5.01,0.11,-1.73,0.05,4917,19,2.308,0.018,4.92,0.10,-1.75,0.05
1719,14.991,4513,2.154,4.87,-0.88,7.87600,1.65700,8.09841,0.02030,4635,244,2.186,0.039,4.81,0.27,-1.04,0.27,4413,459,2.059,0.525,4.40,1.44,-1.01,0.66,4683,24,2.307,0.026,5.73,0.12,-0.82,0.04,4711,5,2.366,0.006,5.17,0.02,-0.55,0.02
1720,15.001,3555,0.298,5.18,-1.03,11.11000,0.21900,18.43317,0.02030,3556,0,0.364,0.077,5.16,0.58,-1.22,0.40,3574,29,0.314,0.066,5.36,0.22,-1.03,0.19,3545,35,0.299,0.101,5.16,0.08,-1.18,0.05,3578,4,0.436,0.044,5.10,0.10,-1.22,0.02
1721,14.993,4304,0.302,5.20,-2.09,8.76900,0.24000,6.35916,0.02030,4255,244,0.299,0.039,4.88,0.27,-1.95,0.27,4290,101,0.312,0.080,4.86,1.26,-1.88,0.49,4231,15,0.241,0.019,4.67,0.13,-2.11,0.05,4225,20,0.225,0.027,4.74,0.10,-2.09,0.08
1722,15.016,5691,2.070,3.97,-0.11,3.52100,1.69500,1.09648,0.02530,5556,241,2.052,0.077,4.42,0.22,-0.55,0.32,5615,569,2.065,0.391,3.72,3.95,-0.04,0.61,5548,18,2.028,0.011,3.62,0.20,-0.18,0.02,5552,4,2.029,0.004,3.75,0.13,-0.19,0.02
1723,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3254,0,0.171,0.039,5.09,0.42,-2.71,0.77,3405,25,0.575,0.111,5.50,0.19,-1.78,0.26,3299,5,0.311,0.017,5.03,0.04,-1.90,0.08,3296,7,0.309,0.008,5.03,0.04,-1.93,0.09
1724,14.997,3238,2.094,5.17,-2.24,11.13700,1.42800,32.62872,0.02030,3112,0,1.554,0.039,5.19,0.42,-3.62,0.00,3099,66,1.884,0.229,4.30,0.20,-2.50,0.18,3109,3,1.556,0.033,4.68,0.04,-2.01,0.04,3121,170,1.594,0.587,4.34,0.93,-2.74,3.17
1725,14.982,3698,3.858,5.30,-1.86,11.38100,2.65900,64.80373,0.02030,3594,0,3.885,0.062,5.04,0.42,-1.61,0.27,3722,71,3.920,0.178,4.73,0.57,-1.34,0.74,3570,35,3.852,0.111,5.21,0.18,-3.42,0.41,3649,0,4.057,0.039,4.69,0.03,-2.28,0.00
1726,14.990,4511,1.474,4.91,-0.81,8.10400,1.15500,7.14167,0.02114,4577,244,1.486,0.039,4.82,0.27,-0.76,0.30,4525,91,1.494,0.068,5.00,0.91,-0.87,0.31,4615,29,1.562,0.029,5.46,0.17,-0.69,0.04,4616,22,1.575,0.024,5.17,0.02,-0.62,0.05
1727,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,4021,244,1.629,0.039,4.99,0.27,-0.71,0.30,3975,150,1.679,0.255,5.07,0.79,-0.49,0.23,4094,14,1.818,0.022,5.70,0.08,-0.37,0.03,4102,27,1.843,0.041,5.19,0.01,-0.28,0.02
1728,15.015,6292,1.966,3.94,-0.12,2.74100,1.66000,0.75370,0.02112,6291,108,1.996,0.077,4.19,0.22,-0.40,0.32,6125,732,1.918,0.383,2.75,1.66,-0.22,0.71,6285,20,2.007,0.010,2.99,0.07,-0.08,0.02,6296,10,1.998,0.006,3.58,0.01,-0.09,0.01
1729,15.016,7350,8.339,4.32,-0.20,2.96700,6.13500,6.56448,0.02163,6991,108,8.012,0.226,4.48,0.22,-0.79,0.32,7009,849,8.263,0.256,2.62,0.60,-0.66,3.16,7214,16,8.347,0.010,3.16,0.03,-0.64,0.15,7250,18,8.411,0.012,3.58,0.00,0.01,0.10
1730,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4762,244,0.028,0.039,4.75,0.27,0.20,0.43,4842,263,0.116,0.215,4.88,0.37,0.33,0.41,4780,38,0.070,0.035,4.86,0.13,0.27,0.04,4763,19,0.059,0.033,4.89,0.15,0.20,0.00
1731,15.006,6359,1.114,4.08,-1.19,3.54200,0.97400,0.79799,0.02030,6343,108,1.067,0.077,4.41,0.22,-1.50,0.40,6390,399,1.137,0.212,4.03,0.59,-1.24,0.50,6382,14,1.132,0.008,4.04,0.04,-1.11,0.03,6373,10,1.128,0.006,4.03,0.04,-1.12,0.02
1732,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4214,244,1.405,0.039,4.93,0.27,-1.89,0.27,4375,133,1.534,0.063,5.50,1.93,-1.96,0.76,4207,30,1.396,0.040,5.27,0.14,-1.85,0.04,4203,35,1.397,0.052,5.14,0.05,-1.79,0.05
1733,15.013,5769,0.656,4.51,-0.38,5.02600,0.56500,1.30497,0.02030,5802,241,0.664,0.077,4.50,0.22,-0.61,0.32,5642,270,0.603,0.202,4.17,1.81,-0.48,0.17,5804,37,0.694,0.024,4.28,0.12,-0.37,0.03,5836,16,0.713,0.009,4.38,0.10,-0.34,0.03
1734,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5387,241,0.091,0.077,4.58,0.22,-0.04,0.32,5274,180,0.097,0.155,4.31,0.93,-0.14,0.20,5425,19,0.190,0.014,4.58,0.06,0.05,0.02,5461,7,0.210,0.005,4.62,0.03,0.07,0.01
1735,14.996,4384,3.896,4.99,-2.13,8.15400,2.83600,15.80520,0.02390,4451,244,4.028,0.062,4.82,0.27,-1.51,0.27,4177,205,3.640,0.298,3.80,2.87,-2.50,1.56,4397,9,3.881,0.018,5.16,0.11,-2.31,0.09,4381,16,3.873,0.021,5.01,0.11,-2.22,0.04
1736,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,3975,0,7.793,0.122,4.91,0.27,-0.58,0.30,4159,472,7.986,0.558,5.18,1.27,0.04,0.39,3954,10,7.723,0.016,4.42,0.13,-0.30,0.03,3956,24,7.742,0.024,4.68,0.03,-0.30,0.06
1737,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3860,0,4.305,0.121,4.94,0.22,-0.10,0.32,3685,179,4.161,0.296,4.19,0.54,-0.44,0.30,3902,19,4.447,0.027,4.62,0.08,-0.02,0.02,3928,16,4.478,0.020,4.70,0.04,0.01,0.02
1738,15.013,5769,0.656,4.51,-0.38,5.02600,0.56500,1.30497,0.02030,5744,241,0.653,0.077,4.55,0.22,-0.63,0.32,5606,309,0.579,0.228,3.87,1.69,-0.52,0.25,5736,19,0.655,0.013,4.16,0.11,-0.39,0.02,5755,9,0.664,0.004,4.22,0.09,-0.39,0.01
1739,15.053,3337,1.832,4.99,0.13,10.82000,1.18600,24.58103,0.02100,3282,0,1.798,0.077,5.00,0.22,0.07,0.33,3551,2,2.450,0.138,5.21,0.67,0.40,0.28,3298,4,1.847,0.015,4.86,0.03,0.19,0.02,3301,4,1.835,0.014,4.82,0.04,0.19,0.01
1740,15.004,5935,0.301,4.80,-2.27,5.71500,0.26500,1.56819,0.02314,5897,241,0.300,0.077,4.67,0.22,-2.00,0.40,5901,358,0.301,0.141,4.35,2.68,-2.04,0.88,5886,14,0.290,0.008,4.35,0.08,-1.94,0.05,5901,21,0.293,0.007,4.51,0.20,-1.94,0.05
1741,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,6123,108,7.770,0.226,4.61,0.22,-1.24,0.40,6349,58,8.036,0.170,4.59,3.73,-1.19,3.49,6223,26,7.958,0.016,4.36,0.14,-1.88,0.30,6241,16,7.965,0.012,4.39,0.11,-1.90,0.23
1742,14.995,4353,2.731,4.77,-1.91,8.07900,2.04600,10.61696,0.02030,4501,244,2.884,0.039,4.84,0.27,-1.47,0.27,4450,21,2.816,0.130,5.32,1.32,-1.93,1.05,4497,27,2.869,0.028,5.51,0.16,-1.83,0.06,4506,20,2.902,0.028,5.18,0.01,-1.75,0.06
1743,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4545,244,6.591,0.122,4.74,0.27,-0.36,0.30,4833,906,6.834,0.741,4.80,0.95,0.36,1.12,4547,11,6.604,0.013,4.51,0.14,-0.16,0.04,4544,28,6.602,0.030,4.57,0.17,-0.17,0.05
1744,14.992,4377,6.135,5.06,-1.56,8.93000,4.24900,43.39103,0.02213,4373,244,6.283,0.122,4.82,0.27,-1.36,0.27,4306,310,6.082,0.388,4.56,1.48,-1.64,1.22,4285,24,6.043,0.031,4.61,0.07,-1.52,0.05,4294,31,6.050,0.041,4.69,0.03,-1.53,0.04
1745,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3683,0,1.401,0.077,4.88,0.22,0.07,0.33,3621,71,1.687,0.131,4.06,0.73,-0.04,0.23,3849,1,1.851,0.026,4.96,0.12,0.67,0.01,3647,21,1.321,0.067,4.66,0.01,0.20,0.00
1746,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3926,0,1.268,0.039,5.05,0.42,-0.89,0.30,3877,136,1.267,0.252,4.79,0.47,-0.53,0.24,3979,21,1.408,0.025,5.12,0.15,-0.41,0.02,3974,22,1.398,0.030,5.10,0.09,-0.41,0.02
1747,15.009,6993,4.795,4.58,-1.00,4.06100,3.81300,3.74283,0.02177,6914,108,4.730,0.121,4.46,0.22,-1.06,0.40,7042,958,4.821,0.369,4.67,2.10,-0.95,1.96,6952,19,4.783,0.009,4.48,0.06,-1.10,0.12,6944,16,4.780,0.008,4.48,0.06,-1.07,0.12
1748,14.987,4129,4.287,4.82,-1.79,8.79100,3.03900,23.36684,0.02030,4205,244,4.509,0.062,4.91,0.27,-1.42,0.27,4192,234,4.334,0.311,5.45,2.20,-1.91,1.68,4111,14,4.247,0.022,5.15,0.15,-2.20,0.11,4118,24,4.257,0.031,5.09,0.08,-2.04,0.17
1749,15.006,6359,1.114,4.08,-1.19,3.54200,0.97400,0.79799,0.02030,6366,108,1.104,0.077,4.44,0.22,-1.26,0.40,6383,399,1.123,0.213,4.09,0.60,-1.14,0.45,6390,28,1.131,0.014,4.15,0.06,-1.07,0.03,6378,25,1.125,0.012,4.13,0.05,-1.08,0.03
1750,14.990,4493,1.168,5.01,-0.88,8.44500,0.92100,7.50240,0.02030,4520,244,1.167,0.039,4.82,0.27,-0.75,0.30,4569,377,1.220,0.383,5.50,1.21,-0.92,0.50,4540,24,1.211,0.022,5.33,0.18,-0.86,0.02,4525,24,1.198,0.023,5.16,0.03,-0.83,0.05
1751,15.007,6874,0.323,4.52,-1.52,4.27400,0.29500,0.81733,0.02030,6855,108,0.318,0.077,4.52,0.22,-1.50,0.40,6756,302,0.296,0.136,4.12,0.81,-1.56,0.79,6846,12,0.305,0.004,4.62,0.09,-1.61,0.18,6842,22,0.306,0.006,4.53,0.09,-1.63,0.19
1752,15.005,6282,7.987,4.47,-1.69,4.83900,5.74800,13.07374,0.02030,6050,108,7.738,0.226,4.59,0.22,-1.26,0.40,6124,721,7.883,0.491,4.30,3.90,-2.18,11.00,6168,21,7.933,0.015,4.43,0.13,-1.86,0.25,6160,40,7.930,0.022,4.38,0.12,-1.86,0.22
1753,15.013,5712,0.346,4.57,-0.41,5.21700,0.30100,1.26183,0.02153,5760,241,0.345,0.077,4.59,0.22,-0.31,0.32,5625,197,0.315,0.149,4.24,2.87,-0.47,0.15,5779,19,0.396,0.013,4.86,0.12,-0.34,0.02,5793,16,0.407,0.011,4.62,0.03,-0.30,0.02
1754,15.005,5527,3.440,4.72,-2.16,6.24800,2.70100,6.14894,0.02030,5562,241,3.504,0.121,4.68,0.22,-1.50,0.40,5590,302,3.489,0.094,4.73,3.71,-2.07,1.73,5541,10,3.460,0.011,4.73,0.25,-1.79,0.10,5544,23,3.458,0.016,4.84,0.12,-1.82,0.07
1755,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4361,244,0.212,0.039,4.93,0.27,-0.87,0.30,4302,278,0.156,0.371,4.55,0.77,-0.94,0.36,4362,10,0.226,0.011,4.89,0.10,-0.83,0.02,4358,31,0.223,0.034,4.82,0.16,-0.84,0.04
1756,14.992,4237,5.960,4.90,0.07,8.16400,4.03600,27.64394,0.02030,4169,244,5.890,0.062,4.90,0.27,-0.12,0.30,4048,16,5.830,0.069,4.46,1.00,-0.27,0.35,4239,5,6.062,0.010,4.56,0.05,0.09,0.01,4187,42,5.966,0.079,4.68,0.02,0.02,0.06
1757,15.006,4895,0.101,4.74,-1.67,7.12800,0.08500,2.76312,0.02030,4824,257,0.105,0.077,4.76,0.22,-1.52,0.40,4891,146,0.103,0.155,4.71,1.25,-1.63,0.33,4800,23,0.026,0.017,4.24,0.23,-1.69,0.02,4760,38,-0.029,0.054,4.66,0.00,-1.74,0.12
1758,15.011,5467,6.027,4.78,-0.65,5.99900,4.42000,12.06702,0.02030,5601,241,5.999,0.121,4.61,0.22,-0.92,0.32,5617,657,6.103,0.388,4.84,5.33,-0.82,1.21,5644,26,6.101,0.015,4.71,0.30,-0.93,0.07,5663,21,6.110,0.012,4.40,0.22,-0.90,0.06
1759,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3807,0,2.634,0.039,5.05,0.42,-1.46,0.27,3809,53,2.634,0.144,5.22,1.70,-1.68,1.92,3780,31,2.602,0.047,4.45,0.39,-1.24,0.16,3820,21,2.660,0.032,4.77,0.09,-1.26,0.20
1760,15.023,8917,8.891,4.57,-0.38,2.31500,6.67300,6.20869,0.02030,7455,67,8.095,0.226,4.44,0.22,-0.40,0.32,8100,58,8.741,0.213,3.75,0.53,-0.05,2.68,7906,6,8.722,0.010,3.61,0.02,0.33,0.10,7878,46,8.695,0.013,3.59,0.02,0.10,0.04
1761,15.018,7959,7.454,4.45,-1.48,3.25500,5.66900,6.03949,0.02260,6993,108,6.792,0.226,4.52,0.22,-0.57,0.32,10000,1114,7.873,0.182,5.42,0.85,-2.50,14.68,7316,18,7.272,0.008,3.73,0.03,-0.42,0.09,7294,13,7.273,0.015,3.70,0.04,-0.38,0.20
1762,14.998,4477,9.012,4.78,-1.79,7.81500,5.94700,56.59786,0.02030,4617,244,9.076,0.122,4.76,0.27,-1.06,0.27,4073,212,8.604,0.371,4.26,4.61,-2.12,2.74,4657,16,9.217,0.021,5.97,0.03,-1.43,0.13,4663,8,9.187,0.015,5.17,0.03,-2.10,0.11
1763,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5597,241,6.868,0.226,4.62,0.22,-1.19,0.40,4945,219,6.498,0.118,2.82,3.42,-2.50,2.15,5625,6,6.946,0.010,4.53,0.29,-2.19,0.20,5666,29,6.971,0.020,4.82,0.17,-2.06,0.17
1764,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5910,241,3.071,0.121,4.62,0.22,-1.48,0.40,5932,510,3.081,0.270,4.72,3.82,-1.59,1.22,5898,23,3.066,0.013,4.53,0.19,-1.57,0.07,5918,16,3.073,0.009,4.71,0.22,-1.60,0.09
1765,15.011,5494,0.336,4.58,-0.97,5.71900,0.29000,1.58343,0.02030,5538,241,0.368,0.077,4.65,0.22,-0.90,0.32,5452,169,0.301,0.092,4.45,3.20,-1.00,0.40,5517,29,0.348,0.020,4.74,0.10,-0.96,0.07,5532,27,0.359,0.019,4.80,0.17,-0.96,0.06
1766,15.009,6315,1.663,3.97,-0.70,3.17500,1.42400,0.82832,0.02583,6413,108,1.706,0.077,4.43,0.22,-0.83,0.32,6380,593,1.684,0.301,4.27,1.57,-0.70,0.68,6409,10,1.701,0.007,4.47,0.09,-0.58,0.03,6387,7,1.691,0.006,4.41,0.10,-0.59,0.04
1767,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3619,0,3.990,0.062,5.11,0.42,-1.73,0.27,3597,47,3.957,0.131,5.29,0.76,-2.20,1.56,3597,4,3.933,0.031,5.18,0.11,-1.97,0.22,3601,5,3.954,0.034,5.15,0.05,-1.95,0.12
1768,14.983,4121,4.099,5.20,-0.69,10.26900,2.90200,43.43102,0.02032,4097,244,4.095,0.062,4.94,0.27,-0.99,0.30,4105,239,4.088,0.342,5.18,1.51,-0.75,0.66,4083,14,4.057,0.022,5.12,0.10,-0.80,0.06,4110,20,4.096,0.029,5.11,0.05,-0.73,0.05
1769,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,4934,244,3.417,0.062,4.72,0.27,-0.72,0.30,4671,497,3.200,0.495,4.56,1.61,-0.85,1.07,4957,26,3.462,0.020,4.90,0.15,-0.43,0.05,4938,17,3.447,0.014,4.81,0.21,-0.45,0.07
1770,15.007,3655,4.292,5.46,-0.55,11.43200,2.88700,72.84504,0.02030,3634,0,4.211,0.121,5.04,0.58,-0.69,0.32,3611,69,4.263,0.167,5.23,0.32,-0.65,0.19,3690,20,4.357,0.033,5.75,0.07,-0.53,0.05,3672,19,4.320,0.021,5.61,0.16,-0.54,0.05
1771,15.012,7074,3.410,4.38,-0.52,3.45400,2.83400,1.79970,0.02030,6980,108,3.358,0.121,4.44,0.22,-0.96,0.32,7003,648,3.364,0.256,4.25,1.09,-0.73,0.79,7010,28,3.369,0.011,4.21,0.05,-0.79,0.06,7008,53,3.369,0.021,4.21,0.10,-0.78,0.06
1772,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5427,241,0.144,0.077,4.46,0.22,0.32,0.33,5609,94,0.310,0.062,5.11,1.21,0.23,0.23,5461,10,0.207,0.008,4.66,0.10,0.10,0.02,5467,16,0.212,0.010,4.61,0.04,0.10,0.01
1773,15.015,7674,0.412,3.94,-1.81,2.23200,0.38500,0.33144,0.02030,7612,67,0.377,0.077,4.15,0.22,-1.31,0.40,7541,372,0.345,0.153,3.91,0.42,-1.68,1.25,7614,31,0.387,0.012,3.92,0.04,-1.40,0.10,7632,33,0.394,0.013,3.94,0.04,-1.35,0.10
1774,15.011,6424,9.260,4.49,-0.44,4.32600,6.51800,14.67574,0.02030,5711,241,8.636,0.226,4.67,0.22,-1.08,0.40,5238,527,8.608,0.357,0.57,2.87,-1.50,2.27,5892,20,8.999,0.001,5.52,0.25,-1.15,0.14,5941,58,9.074,0.076,4.81,0.29,-0.49,0.59
1775,15.012,6692,0.376,4.39,-0.32,3.69600,0.34000,0.63797,0.02030,6837,108,0.419,0.077,4.17,0.22,-0.40,0.32,6559,688,0.326,0.292,3.78,1.72,-0.28,0.72,6879,33,0.474,0.014,4.25,0.05,-0.19,0.02,6853,10,0.462,0.005,4.29,0.07,-0.16,0.04
1776,15.001,4522,0.416,2.93,-0.12,1.98800,0.33300,0.29107,0.02030,4666,257,0.718,0.077,4.41,0.22,0.17,0.33,4330,104,0.298,0.123,2.53,0.36,-0.35,0.18,4625,35,0.604,0.034,3.47,0.12,0.08,0.04,4623,15,0.602,0.015,3.41,0.02,0.08,0.02
1777,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4002,257,5.703,0.121,4.93,0.22,-0.09,0.32,3649,4,5.413,0.109,4.18,0.51,-0.65,0.10,4045,7,5.829,0.037,4.62,0.06,0.06,0.04,4048,3,5.833,0.027,4.68,0.03,0.06,0.03
1778,14.990,3725,0.457,5.20,-1.07,11.16600,0.34100,20.10944,0.02030,3689,0,0.468,0.039,5.12,0.42,-1.19,0.27,3714,75,0.457,0.191,5.08,0.26,-1.01,0.32,3668,10,0.386,0.018,4.91,0.12,-1.20,0.11,3647,24,0.345,0.042,4.83,0.15,-1.16,0.09
1779,15.008,6975,8.563,4.68,-1.18,4.24800,6.19600,12.22362,0.02030,6048,108,7.967,0.226,4.61,0.22,-1.15,0.40,5883,1247,8.099,0.745,3.53,4.81,-0.75,2.94,6202,23,8.261,0.017,3.86,0.13,-1.02,0.17,6211,37,8.272,0.026,4.16,0.04,-0.84,0.15
1780,15.007,5736,4.695,4.54,-1.43,5.51800,3.59600,6.62522,0.02030,5769,241,4.715,0.121,4.64,0.22,-1.49,0.40,5865,669,4.741,0.424,5.48,5.18,-1.79,3.31,5760,34,4.694,0.021,5.07,0.24,-1.69,0.13,5778,20,4.702,0.014,4.91,0.18,-1.69,0.11
1781,14.983,4121,4.099,5.20,-0.69,10.26900,2.90200,43.43102,0.02032,3944,0,4.007,0.062,5.01,0.42,-1.21,0.27,4050,7,4.011,0.090,5.19,1.64,-0.90,0.82,3871,24,3.786,0.036,3.89,0.25,-1.08,0.13,3855,9,3.760,0.011,4.66,0.01,-1.45,0.16
1782,15.009,6516,8.862,4.24,-0.69,3.73100,6.30700,10.13445,0.02030,5856,241,8.302,0.226,4.64,0.22,-1.24,0.40,6149,54,8.732,0.201,4.42,5.25,-0.48,2.22,6090,17,8.719,0.013,4.40,0.17,-0.34,0.07,6108,37,8.727,0.021,4.44,0.14,-0.35,0.07
1783,14.983,3628,0.897,5.27,-2.16,10.24600,0.65800,15.28270,0.02030,3676,0,0.888,0.039,5.15,0.42,-2.00,0.77,3683,76,1.000,0.172,5.50,0.37,-2.49,1.15,3735,19,1.070,0.030,5.63,0.05,-1.55,0.23,3754,25,1.106,0.047,5.64,0.06,-1.49,0.09
1784,15.000,4806,3.325,4.76,-0.71,6.92200,2.53000,7.76962,0.02172,5024,66,3.447,0.062,4.72,0.27,-0.67,0.30,4804,453,3.318,0.413,5.04,1.54,-0.82,0.99,5072,25,3.538,0.021,5.62,0.15,-0.43,0.05,5084,7,3.554,0.009,5.05,0.23,-0.43,0.14
1785,15.012,5494,0.142,4.59,-0.64,5.64900,0.12300,1.41906,0.02030,5539,241,0.172,0.077,4.56,0.22,-0.43,0.32,5633,187,0.235,0.149,4.53,1.46,-0.39,0.12,5532,20,0.169,0.011,4.37,0.11,-0.54,0.04,5554,19,0.186,0.010,4.42,0.07,-0.52,0.03
1786,14.988,4680,5.014,4.84,-0.02,7.12400,3.59400,13.99587,0.02030,4636,244,4.990,0.062,4.75,0.27,-0.16,0.30,4618,575,5.036,0.535,4.92,0.96,-0.06,0.88,4679,19,5.100,0.023,5.10,0.11,0.04,0.03,4656,37,5.076,0.039,5.01,0.12,0.03,0.04
1787,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4793,244,6.208,0.122,4.66,0.27,-0.17,0.30,4588,934,6.068,0.919,3.95,1.01,-0.11,1.00,4826,19,6.285,0.017,4.20,0.05,-0.01,0.02,4821,28,6.281,0.025,4.26,0.10,-0.02,0.02
1788,15.016,5974,7.065,4.34,-0.13,4.27100,5.13300,7.54397,0.02030,5800,241,6.830,0.226,4.59,0.22,-0.62,0.32,5013,276,6.506,0.155,3.52,6.79,-1.34,1.65,5960,8,7.077,0.008,3.62,0.11,-0.30,0.08,5906,11,7.047,0.009,3.84,0.24,-0.36,0.07
1789,14.992,4377,6.135,5.06,-1.56,8.93000,4.24900,43.39103,0.02213,4467,244,6.271,0.122,4.77,0.27,-1.26,0.27,4496,542,6.265,0.561,5.05,1.72,-1.53,1.07,4467,25,6.224,0.024,5.11,0.10,-1.54,0.05,4440,24,6.198,0.023,5.03,0.10,-1.55,0.05
1790,15.011,6882,0.684,4.19,-0.44,3.08700,0.61700,0.54777,0.02030,6829,108,0.685,0.077,4.20,0.22,-0.82,0.32,6801,352,0.656,0.176,3.92,0.59,-0.43,0.33,6849,16,0.679,0.006,3.92,0.04,-0.50,0.06,6832,37,0.672,0.016,3.92,0.04,-0.48,0.04
1791,15.007,5644,1.622,4.78,-1.48,5.99400,1.35300,2.93765,0.02447,5636,241,1.565,0.077,4.71,0.22,-1.82,0.40,5508,186,1.502,0.035,5.20,5.42,-2.07,1.20,5662,27,1.608,0.019,5.57,0.24,-1.77,0.11,5676,22,1.629,0.016,5.06,0.15,-1.62,0.07
1792,14.987,3968,1.659,5.06,-0.46,9.81400,1.22600,16.24052,0.02063,3906,0,1.562,0.039,5.05,0.42,-0.94,0.30,3940,138,1.634,0.243,4.72,0.60,-0.52,0.19,3947,4,1.648,0.009,4.90,0.14,-0.53,0.01,3912,26,1.593,0.037,4.82,0.16,-0.59,0.03
1793,15.007,4987,1.087,4.80,-1.18,6.87200,0.89200,3.55959,0.02030,4958,257,1.068,0.077,4.66,0.22,-1.17,0.40,5000,182,1.104,0.175,4.82,1.36,-1.13,0.44,4959,14,1.066,0.011,4.69,0.12,-1.21,0.04,4954,45,1.057,0.040,4.79,0.12,-1.25,0.08
1794,15.007,6934,1.570,4.60,-1.87,4.38900,1.37500,1.41775,0.02350,6797,108,1.539,0.077,4.51,0.22,-1.60,0.40,6637,306,1.492,0.115,3.80,0.89,-1.67,0.95,6791,32,1.511,0.008,4.77,0.15,-1.78,0.17,6800,31,1.516,0.016,4.58,0.07,-2.04,0.15
1795,15.017,5696,4.611,4.52,0.12,4.86300,3.51500,4.69894,0.02092,5610,241,4.440,0.121,4.61,0.22,-0.57,0.32,5512,840,4.541,0.585,4.62,3.84,-0.01,1.22,5758,20,4.696,0.011,4.44,0.27,0.31,0.03,5739,23,4.684,0.013,4.54,0.11,0.19,0.01
1796,14.993,3384,0.178,5.00,-2.21,10.53200,0.13000,13.60191,0.02030,3400,0,0.168,0.039,5.12,0.42,-2.18,0.77,3405,20,0.208,0.086,5.06,0.15,-2.07,0.29,3399,2,0.136,0.024,5.13,0.03,-1.94,0.04,3403,2,0.190,0.022,5.07,0.03,-2.00,0.03
1797,14.979,3763,2.456,4.86,-2.19,9.38200,1.76200,17.09228,0.02030,3632,0,2.441,0.039,5.16,0.42,-1.95,0.27,3688,54,2.340,0.158,4.60,0.69,-2.36,1.86,3644,2,2.482,0.019,3.26,0.08,-1.75,0.03,3645,5,2.477,0.013,4.66,0.00,-2.27,0.00
1798,14.986,4331,6.873,4.71,-0.78,7.57900,4.67700,28.43151,0.02030,4444,244,7.006,0.122,4.77,0.27,-0.79,0.30,4567,887,7.133,0.882,4.93,1.36,-0.35,1.83,4412,8,6.959,0.011,4.27,0.09,-0.68,0.07,4437,37,6.981,0.042,4.69,0.04,-0.69,0.10
1799,15.006,6569,1.069,4.58,-1.27,4.61400,0.94200,1.28825,0.02030,6398,108,1.006,0.077,4.47,0.22,-1.40,0.40,6495,399,1.056,0.209,4.19,0.74,-1.26,0.62,6404,38,0.997,0.018,4.37,0.08,-1.31,0.05,6385,22,0.986,0.011,4.34,0.06,-1.33,0.04
1800,15.008,6844,2.364,4.27,-1.30,3.63500,2.01600,1.34462,0.02030,6821,108,2.319,0.077,4.49,0.22,-1.46,0.40,6815,434,2.355,0.199,4.10,0.84,-1.27,1.07,6865,11,2.372,0.008,4.10,0.12,-1.45,0.18,6855,28,2.371,0.009,4.17,0.05,-1.24,0.15
1801,14.994,3416,0.423,5.10,-2.01,10.99400,0.30700,18.24736,0.02030,3535,0,0.450,0.039,5.12,0.42,-2.15,0.77,3500,27,0.578,0.100,5.50,0.24,-1.93,0.44,3506,45,0.377,0.130,5.81,0.11,-1.40,0.11,3540,103,0.460,0.273,5.32,0.23,-1.48,0.28
1802,15.005,6280,4.153,4.61,-1.68,5.06000,3.29000,4.66659,0.02222,6299,108,4.155,0.121,4.59,0.22,-1.36,0.40,6349,67,4.189,0.111,4.67,2.73,-1.42,1.86,6278,31,4.143,0.018,4.73,0.16,-1.70,0.19,6292,22,4.148,0.013,4.68,0.17,-1.78,0.16
1803,15.005,6176,1.303,4.63,-1.50,5.13300,1.12300,1.77910,0.02291,6270,108,1.301,0.077,4.63,0.22,-1.64,0.40,6213,464,1.340,0.259,4.24,0.95,-1.27,0.61,6328,42,1.398,0.021,4.30,0.09,-1.23,0.05,6325,31,1.397,0.016,4.30,0.07,-1.23,0.05
1804,15.014,5615,0.910,4.57,-0.31,5.29400,0.77200,1.62330,0.02030,5549,241,0.847,0.077,4.54,0.22,-0.45,0.32,5555,272,0.892,0.206,4.07,2.07,-0.27,0.24,5578,11,0.908,0.009,4.48,0.08,-0.28,0.02,5579,20,0.910,0.014,4.46,0.12,-0.28,0.03
1805,14.998,3725,1.634,5.17,-0.63,10.94700,1.18000,26.64404,0.02030,3825,0,1.684,0.039,5.08,0.42,-0.73,0.30,3716,89,1.656,0.191,4.73,0.31,-0.70,0.22,3867,23,1.796,0.037,5.99,0.01,-0.39,0.04,3851,8,1.788,0.012,5.19,0.01,-0.34,0.03
1806,14.987,4363,0.072,4.91,-0.06,7.98800,0.05700,4.08884,0.02291,4385,244,0.133,0.039,4.93,0.27,-0.04,0.30,4449,4,0.260,0.070,5.37,0.96,0.12,0.22,4403,15,0.203,0.019,5.47,0.06,0.06,0.03,4423,20,0.237,0.018,5.18,0.01,0.13,0.04
1807,15.013,5634,7.219,4.51,-0.45,5.24300,5.18100,12.08370,0.02199,5563,241,7.010,0.226,4.65,0.22,-0.85,0.32,5350,39,6.979,0.111,2.78,3.94,-2.46,3.89,5645,27,7.187,0.020,3.37,0.18,-0.89,0.14,5649,19,7.196,0.014,4.25,0.13,-0.81,0.11
1808,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4629,244,6.615,0.122,4.72,0.27,-0.31,0.30,4290,474,6.331,0.580,4.01,1.02,-0.41,0.70,4694,23,6.752,0.021,5.15,0.06,0.02,0.05,4679,29,6.737,0.030,5.05,0.14,0.01,0.04
1809,15.001,4632,0.518,4.83,-1.73,7.62600,0.42200,4.06818,0.02030,4638,257,0.534,0.077,4.79,0.22,-1.71,0.40,4716,222,0.557,0.224,5.36,1.35,-1.71,0.41,4644,15,0.521,0.013,4.96,0.12,-1.75,0.04,4629,23,0.508,0.021,4.89,0.14,-1.76,0.04
1810,15.012,5494,0.142,4.59,-0.64,5.64900,0.12300,1.41906,0.02030,5495,241,0.149,0.077,4.66,0.22,-0.65,0.32,5486,184,0.143,0.152,4.35,1.62,-0.65,0.14,5495,12,0.147,0.010,4.49,0.11,-0.64,0.02,5509,30,0.155,0.020,4.49,0.11,-0.61,0.05
1811,15.009,6395,0.165,4.42,-0.66,4.26900,0.14900,0.76173,0.02143,6464,108,0.202,0.077,4.47,0.22,-0.86,0.32,6522,427,0.222,0.229,4.69,0.76,-0.60,0.23,6485,12,0.208,0.007,4.55,0.04,-0.58,0.02,6430,20,0.182,0.010,4.50,0.04,-0.62,0.02
1812,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3984,0,3.372,0.062,4.99,0.27,-0.88,0.30,3792,128,3.167,0.244,4.30,0.52,-0.78,0.32,4010,29,3.454,0.045,5.11,0.16,-0.42,0.04,4029,15,3.480,0.021,5.10,0.05,-0.40,0.02
1813,15.015,5541,0.923,4.08,-0.27,3.83600,0.77900,0.83176,0.02600,5584,241,0.956,0.077,4.47,0.22,-0.44,0.32,5432,342,0.887,0.272,3.73,2.83,-0.37,0.39,5592,15,0.988,0.011,4.37,0.14,-0.16,0.02,5587,17,0.984,0.013,4.32,0.18,-0.17,0.02
1814,15.016,5617,0.460,4.32,-0.07,4.59000,0.39400,0.98537,0.02030,5656,241,0.513,0.077,4.48,0.22,-0.03,0.32,5610,195,0.513,0.152,4.62,1.39,-0.01,0.16,5692,15,0.558,0.011,4.75,0.09,0.05,0.02,5689,16,0.554,0.011,4.60,0.04,0.05,0.02
1815,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3393,0,4.868,0.121,4.91,0.22,0.36,0.33,3451,1,5.075,0.148,5.12,0.76,0.45,0.33,3386,4,4.850,0.014,4.75,0.04,0.24,0.01,3384,39,4.813,0.146,4.79,0.22,-0.26,0.80
1816,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,3998,0,0.123,0.039,4.94,0.27,-1.94,0.27,3989,59,0.047,0.179,4.97,1.49,-2.27,1.71,3976,4,0.062,0.008,4.27,0.07,-1.84,0.03,3957,17,0.018,0.021,4.66,0.01,-2.15,0.13
1817,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4841,244,0.077,0.039,4.66,0.27,0.28,0.43,4850,7,0.142,0.052,4.95,0.55,0.32,0.18,4869,23,0.156,0.026,5.05,0.14,0.34,0.02,4924,36,0.249,0.032,4.65,0.00,0.20,0.00
1818,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5127,241,2.446,0.077,4.75,0.22,-1.51,0.40,4966,301,2.349,0.224,5.05,1.96,-1.63,0.57,5152,11,2.503,0.002,4.95,0.27,-1.46,0.07,5152,9,2.504,0.003,4.90,0.16,-1.45,0.07
1819,14.995,4353,2.731,4.77,-1.91,8.07900,2.04600,10.61696,0.02030,4437,244,2.861,0.039,4.87,0.27,-1.51,0.27,4450,21,2.800,0.144,5.27,1.38,-2.14,1.23,4375,19,2.742,0.020,4.82,0.14,-2.00,0.06,4399,9,2.766,0.016,4.97,0.08,-2.00,0.06
1820,15.028,9351,5.921,4.69,-2.25,3.00500,4.82200,3.62744,0.02215,9054,357,5.637,0.121,4.33,0.22,-0.25,0.32,9928,774,6.050,0.135,5.05,0.34,-2.50,4.34,9268,34,5.901,0.019,4.54,0.07,-1.05,0.53,9281,43,5.897,0.016,4.56,0.05,-1.59,0.50
1821,14.989,3583,5.462,5.29,-1.76,11.12400,3.60700,88.75647,0.02030,3615,0,5.569,0.062,5.06,0.42,-1.36,0.27,3623,74,5.451,0.183,5.21,0.31,-1.01,0.25,3574,11,5.451,0.015,5.66,0.16,-1.94,0.25,3612,6,5.604,0.032,5.48,0.04,-1.64,0.00
1822,15.007,6174,1.909,4.25,-0.94,4.12900,1.61300,1.40281,0.02030,6061,108,1.818,0.077,4.53,0.22,-1.21,0.40,6126,427,1.883,0.238,4.54,1.96,-1.03,0.57,6071,35,1.857,0.019,4.11,0.13,-1.00,0.04,6091,18,1.866,0.010,4.18,0.09,-0.99,0.04
1823,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3312,0,0.244,0.039,5.08,0.42,-2.49,0.77,3284,32,0.347,0.141,4.96,0.16,-2.03,0.23,3299,2,0.201,0.033,5.29,0.05,-1.57,0.03,3312,47,0.240,0.158,5.19,0.00,-1.65,0.00
1824,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5255,241,2.099,0.077,4.73,0.22,-1.38,0.40,5207,228,2.072,0.194,5.04,2.36,-1.16,0.66,5276,12,2.131,0.013,5.21,0.15,-1.13,0.06,5284,23,2.141,0.020,5.08,0.11,-1.08,0.05
1825,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4233,244,9.001,0.122,4.83,0.27,-1.02,0.27,4231,152,8.984,0.185,5.50,1.76,-1.06,1.52,4218,11,8.973,0.016,5.93,0.05,-1.07,0.07,4230,12,9.001,0.018,5.18,0.01,-0.69,0.08
1826,15.010,6010,8.596,4.17,-0.71,3.96000,6.06500,10.06932,0.02030,5579,241,8.207,0.226,4.65,0.22,-1.09,0.40,5824,849,8.533,0.532,5.48,7.40,-0.61,1.21,5692,17,8.451,0.014,5.15,0.28,-0.85,0.08,5716,39,8.459,0.026,4.58,0.06,-0.83,0.14
1827,15.007,5394,0.391,2.65,-1.52,-0.23700,0.33600,0.10438,0.02344,5435,241,0.421,0.077,4.23,0.22,-1.12,0.40,5297,220,0.328,0.151,2.56,1.13,-1.79,0.49,5426,11,0.408,0.009,2.86,0.08,-1.54,0.03,5424,26,0.406,0.017,2.83,0.10,-1.53,0.05
1828,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4560,244,1.614,0.039,4.86,0.27,-0.75,0.30,4604,422,1.691,0.426,4.88,1.01,-0.47,0.94,4575,25,1.647,0.025,5.01,0.06,-0.57,0.04,4591,14,1.661,0.016,5.06,0.05,-0.55,0.03
1829,15.007,6874,0.323,4.52,-1.52,4.27400,0.29500,0.81733,0.02030,6809,108,0.330,0.077,4.45,0.22,-1.43,0.40,6755,308,0.299,0.139,4.28,0.92,-1.20,0.58,6810,19,0.302,0.005,4.60,0.17,-1.35,0.08,6788,46,0.295,0.012,4.39,0.13,-1.43,0.15
1830,15.014,7577,1.072,4.59,-0.96,3.41700,0.97300,0.75059,0.02146,7341,67,0.965,0.077,4.41,0.22,-1.16,0.40,7453,447,1.036,0.185,4.40,0.60,-0.65,0.58,7362,8,0.996,0.005,4.32,0.03,-0.73,0.04,7390,9,1.007,0.005,4.36,0.03,-0.71,0.04
1831,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4802,244,6.184,0.122,4.67,0.27,-0.17,0.30,4441,688,5.899,0.762,3.19,1.28,-0.29,0.93,4864,37,6.318,0.032,4.23,0.11,0.02,0.02,4851,23,6.308,0.021,4.28,0.08,0.01,0.02
1832,14.993,3988,7.719,4.74,-0.28,8.28100,4.99900,45.43599,0.02030,4040,244,7.790,0.122,4.89,0.27,-0.45,0.30,3928,316,7.701,0.426,4.37,1.03,-0.36,0.46,4069,12,7.859,0.017,5.00,0.09,-0.03,0.02,4057,25,7.846,0.030,4.90,0.14,-0.09,0.06
1833,15.014,6031,0.048,4.39,-0.24,4.38800,0.04300,0.76454,0.02030,6046,108,0.040,0.077,4.34,0.22,-0.24,0.32,5886,369,0.008,0.246,3.88,0.80,-0.34,0.25,6100,29,0.114,0.017,4.45,0.12,-0.13,0.02,6079,29,0.102,0.017,4.41,0.11,-0.15,0.02
1834,15.001,4612,1.397,5.08,-1.86,8.23900,1.10500,7.38924,0.02030,4650,257,1.434,0.077,4.85,0.22,-1.64,0.40,4728,188,1.501,0.080,5.50,1.86,-1.72,0.58,4653,34,1.452,0.050,5.07,0.31,-1.75,0.06,4672,25,1.484,0.031,4.87,0.20,-1.71,0.03
1835,15.018,5800,2.484,4.49,0.10,4.69600,2.01500,2.18072,0.02030,5665,241,2.371,0.077,4.46,0.22,-0.42,0.32,5464,451,2.317,0.324,3.61,3.13,-0.12,0.49,5736,19,2.493,0.015,3.90,0.12,0.08,0.12,5700,17,2.469,0.012,4.13,0.09,-0.02,0.02
1836,15.018,6270,1.645,4.22,0.14,3.48400,1.39900,0.93972,0.02156,6240,108,1.589,0.077,4.22,0.22,-0.20,0.32,6180,652,1.647,0.343,2.85,1.43,0.20,0.55,6307,21,1.706,0.011,3.30,0.07,0.31,0.02,6330,16,1.715,0.008,3.71,0.14,0.20,0.00
1837,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4130,244,6.289,0.122,4.89,0.27,-0.37,0.30,4005,285,6.184,0.415,4.66,0.81,-0.32,0.27,4165,33,6.386,0.071,4.83,0.43,-0.05,0.07,4189,40,6.421,0.082,4.95,0.23,0.02,0.10
1838,15.006,5147,3.685,4.98,-2.27,6.94000,2.82000,8.92894,0.02030,5334,241,3.828,0.121,4.68,0.22,-1.54,0.40,5063,529,3.609,0.452,4.89,4.27,-2.50,2.65,5335,19,3.822,0.017,5.84,0.10,-2.16,0.10,5334,41,3.827,0.032,5.16,0.04,-2.08,0.10
1839,15.010,3674,0.803,5.19,-0.39,11.17300,0.58400,22.35630,0.02206,3670,0,0.934,0.077,5.00,0.22,-0.14,0.32,3487,39,0.572,0.126,4.41,0.22,-0.81,0.11,3619,13,0.759,0.020,4.92,0.04,-0.49,0.03,3597,11,0.735,0.014,4.86,0.05,-0.56,0.04
1840,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4071,244,0.121,0.039,4.94,0.27,-2.27,0.77,3965,59,0.000,0.159,4.06,1.10,-2.07,0.70,4050,14,0.051,0.019,4.33,0.10,-2.28,0.12,4051,29,0.047,0.033,4.66,0.01,-2.26,0.03
1841,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3674,0,5.050,0.121,5.05,0.58,-0.02,0.32,3484,66,5.121,0.176,4.49,0.40,-0.53,0.15,3760,11,5.278,0.017,5.99,0.01,0.15,0.01,3723,18,5.195,0.035,5.19,0.00,0.05,0.03
1842,14.991,3933,2.138,5.26,-0.42,10.68100,1.55200,28.08019,0.02030,3908,0,2.037,0.039,5.07,0.42,-1.08,0.27,3787,113,1.986,0.230,4.54,0.44,-0.76,0.30,3949,14,2.174,0.010,5.27,0.17,-0.38,0.02,3952,9,2.166,0.011,5.17,0.02,-0.34,0.03
1843,14.987,4382,0.250,4.81,-0.78,7.82700,0.20000,4.05695,0.02030,4476,244,0.273,0.039,4.88,0.27,-0.78,0.30,4394,113,0.270,0.109,4.90,0.75,-0.80,0.22,4531,28,0.399,0.030,5.47,0.17,-0.62,0.04,4547,18,0.435,0.027,5.18,0.01,-0.55,0.02
1844,15.007,6089,2.957,4.03,-0.98,3.52300,2.41300,1.53391,0.02030,6067,108,2.970,0.077,4.52,0.22,-1.17,0.40,5985,483,2.891,0.268,4.15,2.59,-1.16,0.95,6026,27,2.921,0.015,4.06,0.11,-1.06,0.05,6032,16,2.927,0.010,4.08,0.17,-1.04,0.05
1845,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3901,0,6.623,0.122,4.96,0.27,-0.77,0.30,3940,233,6.616,0.336,4.86,0.90,-0.46,0.46,3861,9,6.503,0.004,5.62,0.22,-0.91,0.09,3866,17,6.510,0.015,5.55,0.19,-0.86,0.11
1846,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4261,244,8.989,0.122,4.84,0.27,-1.07,0.27,3851,4,8.482,0.124,5.13,1.68,-2.50,1.85,4286,25,9.026,0.047,5.97,0.05,-0.88,0.07,4301,38,9.080,0.052,5.18,0.01,-0.54,0.04
1847,14.989,3924,1.316,4.90,-0.45,8.95500,0.97700,9.74092,0.02030,3955,0,1.296,0.039,5.03,0.42,-0.85,0.30,3888,137,1.274,0.249,4.98,0.47,-0.47,0.21,4039,9,1.490,0.010,5.31,0.06,-0.35,0.01,4013,32,1.451,0.048,5.17,0.02,-0.37,0.04
1848,14.987,3545,5.361,5.05,-1.96,10.67900,3.54200,70.27486,0.02030,3522,0,5.467,0.062,5.08,0.42,-1.45,0.27,3517,47,5.314,0.157,4.73,0.28,-1.42,0.28,3462,6,5.310,0.013,5.24,0.03,-2.81,0.07,3529,53,5.468,0.203,5.11,0.05,-2.27,0.01
1849,15.005,6112,5.235,4.59,-1.66,5.20600,4.00400,6.93426,0.02030,6100,108,5.221,0.121,4.60,0.22,-1.39,0.40,5029,276,4.524,0.150,3.34,3.59,-2.50,1.67,6094,29,5.214,0.019,4.46,0.14,-2.04,0.20,6115,23,5.226,0.012,4.42,0.17,-1.98,0.17
1850,15.026,3461,5.001,4.96,-0.50,10.79800,3.23500,63.29946,0.02331,3595,0,4.972,0.121,5.10,0.58,-0.17,0.32,3591,138,5.078,0.204,5.46,0.81,-0.17,0.41,3664,25,5.184,0.022,5.93,0.06,-0.00,0.04,3640,11,5.122,0.017,5.19,0.00,-0.09,0.01
1851,14.990,4514,1.593,4.74,-0.67,7.38900,1.24400,5.35303,0.02030,4621,244,1.659,0.039,4.83,0.27,-0.61,0.30,4657,444,1.719,0.447,5.05,1.02,-0.48,0.98,4656,14,1.726,0.013,5.35,0.14,-0.51,0.03,4659,35,1.731,0.038,5.15,0.04,-0.45,0.06
1852,14.991,4052,6.228,5.03,-0.25,9.46600,4.16200,53.38263,0.02030,4130,244,6.292,0.122,4.90,0.27,-0.44,0.30,3784,150,5.886,0.279,4.16,0.66,-0.65,0.22,4145,7,6.345,0.033,4.68,0.06,-0.09,0.05,4138,19,6.337,0.032,4.73,0.06,-0.10,0.06
1853,15.014,7697,1.963,4.68,-1.64,3.61900,1.73500,1.16950,0.02030,7628,67,1.931,0.077,4.39,0.22,-1.11,0.40,7601,403,1.937,0.169,4.56,0.66,-1.36,1.70,7639,29,1.953,0.012,4.69,0.05,-1.20,0.10,7641,35,1.957,0.017,4.64,0.02,-1.26,0.13
1854,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4144,244,5.963,0.062,4.88,0.27,-0.86,0.30,4072,246,5.773,0.375,4.78,1.21,-0.77,0.70,4084,22,5.787,0.034,4.94,0.10,-0.90,0.07,4068,17,5.764,0.025,4.91,0.09,-0.93,0.06
1855,15.013,7369,2.729,4.38,-0.91,3.35800,2.33700,1.36836,0.02030,7292,67,2.672,0.077,4.40,0.22,-1.16,0.40,7395,516,2.729,0.202,4.53,1.04,-0.94,1.30,7329,32,2.726,0.010,4.33,0.04,-0.72,0.10,7334,18,2.727,0.008,4.32,0.04,-0.78,0.06
1856,14.985,4312,7.382,5.09,-0.77,9.23500,4.96000,69.50243,0.02030,4453,244,7.542,0.122,4.81,0.27,-0.78,0.30,4448,689,7.529,0.713,5.37,1.38,-0.55,1.18,4473,18,7.557,0.018,5.34,0.16,-0.62,0.07,4450,35,7.538,0.039,5.10,0.09,-0.61,0.09
1857,15.059,3261,1.094,5.43,-0.11,11.52400,0.71600,27.31492,0.02030,3274,0,1.096,0.077,5.14,0.58,-0.23,0.32,3180,46,1.048,0.168,5.50,0.33,-0.05,0.15,3253,26,1.042,0.073,5.97,0.02,0.33,0.05,3272,63,1.071,0.203,5.16,0.03,-0.27,0.79
1858,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4060,244,2.503,0.039,4.95,0.27,-1.80,0.27,4081,121,2.381,0.209,4.36,1.10,-2.06,1.03,3927,30,2.164,0.050,3.51,0.11,-2.27,0.17,3898,18,2.077,0.041,4.66,0.00,-2.28,0.00
1859,15.008,6686,9.218,3.72,-1.06,2.06000,6.54700,5.24566,0.02030,5853,241,8.588,0.226,4.61,0.22,-0.94,0.32,5776,1339,8.878,0.799,2.88,3.59,-0.44,2.22,6100,16,9.039,0.020,3.37,0.08,-0.14,0.18,6155,15,9.077,0.010,3.61,0.03,-0.03,0.07
1860,15.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.64210,0.02030,6148,108,0.246,0.077,4.25,0.22,-0.06,0.32,5908,373,0.191,0.229,3.29,0.78,-0.07,0.26,6234,42,0.373,0.021,3.96,0.11,0.25,0.03,6220,7,0.372,0.005,3.94,0.11,0.20,0.00
1861,15.011,5494,0.336,4.58,-0.97,5.71900,0.29000,1.58343,0.02030,5418,241,0.298,0.077,4.66,0.22,-0.98,0.32,5434,135,0.309,0.088,4.34,2.87,-0.97,0.38,5418,13,0.293,0.007,4.28,0.30,-1.00,0.05,5376,33,0.263,0.023,4.40,0.19,-1.07,0.07
1862,14.990,4112,0.126,4.75,-2.30,8.84900,0.09900,6.18871,0.02222,4211,244,0.214,0.039,4.94,0.27,-2.01,0.77,4051,3,0.040,0.117,4.46,1.27,-2.24,0.79,4249,33,0.282,0.039,5.48,0.13,-2.08,0.08,4242,2,0.301,0.003,5.16,0.04,-2.10,0.08
1863,15.010,5248,7.281,4.70,-0.89,6.19800,5.14800,18.50120,0.02030,5422,241,7.239,0.226,4.61,0.22,-0.89,0.32,5049,80,7.109,0.094,2.09,9.04,-1.15,2.16,5556,31,7.475,0.019,4.34,0.56,-0.47,0.09,5529,12,7.457,0.010,4.81,0.25,-0.57,0.06
1864,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4672,244,0.668,0.039,4.87,0.27,-0.24,0.30,4596,483,0.648,0.482,4.77,0.69,-0.32,0.74,4718,11,0.756,0.010,5.17,0.09,-0.21,0.02,4704,9,0.748,0.003,5.07,0.05,-0.23,0.03
1865,15.000,3278,0.346,4.86,-2.00,11.22200,0.24700,19.66980,0.02059,3385,0,0.296,0.039,5.12,0.42,-2.42,0.77,3350,1,0.472,0.081,5.26,0.26,-1.81,0.23,3397,14,0.306,0.010,5.79,0.05,-1.30,0.15,3375,15,0.259,0.076,5.18,0.00,-1.65,0.01
1866,14.987,3957,3.376,4.94,-0.46,9.13400,2.39200,20.31421,0.02030,3979,0,3.408,0.062,4.99,0.27,-0.85,0.30,3871,157,3.276,0.272,4.61,0.62,-0.67,0.37,3998,30,3.451,0.053,5.01,0.10,-0.47,0.03,3965,10,3.395,0.014,4.89,0.11,-0.49,0.01
1867,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3381,0,4.814,0.121,4.88,0.22,0.40,0.33,3374,52,4.761,0.175,5.18,0.54,0.45,0.21,3390,5,4.826,0.021,4.66,0.05,0.24,0.02,3413,79,4.923,0.265,4.67,0.02,0.20,0.00
1868,15.020,7997,1.226,4.44,-0.61,2.94000,1.12000,0.64298,0.02030,7986,67,1.204,0.077,4.37,0.22,-0.81,0.32,7867,418,1.189,0.157,4.35,0.36,-0.46,0.46,7999,24,1.217,0.008,4.43,0.02,-0.92,0.05,7998,16,1.216,0.006,4.42,0.02,-0.92,0.04
1869,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3385,0,3.253,0.062,5.17,0.42,-2.30,0.77,3401,29,3.500,0.022,5.35,0.29,-2.16,0.71,3391,7,3.282,0.054,5.36,0.02,-1.42,0.03,3359,8,3.151,0.076,5.19,0.01,-1.64,0.00
1870,15.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.81395,0.02030,5912,241,0.032,0.077,4.38,0.22,0.07,0.33,5790,374,0.014,0.235,3.54,1.23,-0.03,0.43,5952,12,0.109,0.006,4.40,0.07,0.11,0.02,5946,33,0.104,0.018,4.39,0.08,0.10,0.03
1871,15.006,5215,1.912,4.84,-2.21,6.67700,1.54500,4.39947,0.02171,5149,241,1.853,0.077,4.74,0.22,-1.92,0.40,5203,315,1.882,0.243,5.15,3.83,-2.33,1.18,5155,24,1.854,0.020,4.58,0.16,-2.41,0.07,5144,23,1.848,0.019,4.69,0.03,-2.27,0.01
1872,15.011,7379,6.353,4.46,-1.54,3.70900,4.89500,5.23118,0.02030,6946,108,6.008,0.226,4.46,0.22,-0.93,0.32,6496,1422,6.024,0.539,3.12,2.44,-1.37,2.41,7127,42,6.225,0.019,3.91,0.10,-2.49,0.21,7086,26,6.219,0.009,3.81,0.11,-2.22,0.06
1873,15.007,4969,2.347,4.84,-1.79,7.09400,1.85000,6.12915,0.02030,5082,241,2.416,0.077,4.73,0.22,-1.46,0.40,5073,268,2.446,0.201,5.50,1.88,-1.54,0.58,5101,39,2.460,0.041,5.20,0.26,-1.53,0.08,5129,9,2.495,0.011,4.89,0.18,-1.43,0.04
1874,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4803,244,6.181,0.122,4.67,0.27,-0.06,0.30,4218,570,5.633,0.727,2.77,1.52,-0.40,0.87,4871,16,6.320,0.015,4.39,0.10,0.01,0.02,4857,20,6.309,0.018,4.34,0.11,0.01,0.02
1875,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4732,244,0.012,0.039,4.74,0.27,0.17,0.43,3634,62,0.000,0.122,5.50,0.58,0.50,0.24,4749,19,0.046,0.021,4.72,0.13,0.24,0.01,4754,41,0.055,0.050,4.87,0.25,0.17,0.04
1876,15.006,6404,2.091,4.55,-1.16,4.70100,1.77200,1.96426,0.02030,6305,108,2.026,0.077,4.54,0.22,-1.39,0.40,6301,470,2.045,0.247,4.28,1.11,-1.24,0.73,6305,10,2.050,0.006,4.23,0.06,-1.24,0.03,6322,41,2.058,0.021,4.27,0.08,-1.22,0.06
1877,15.000,3742,5.179,5.05,-0.46,10.34300,3.45300,57.43809,0.02030,3800,0,5.223,0.121,4.99,0.22,-0.54,0.32,3594,65,5.018,0.159,4.44,0.30,-0.85,0.18,3832,9,5.302,0.016,5.32,0.03,-0.33,0.01,3837,14,5.299,0.018,5.18,0.01,-0.31,0.02
1878,15.006,3956,4.417,4.77,-0.03,8.41000,2.99900,19.08095,0.02030,3847,0,4.286,0.121,4.94,0.22,0.08,0.33,3977,83,4.522,0.057,5.05,1.01,0.22,0.17,3897,14,4.439,0.022,4.70,0.06,-0.02,0.01,3875,24,4.403,0.040,4.71,0.04,-0.06,0.04
1879,14.983,4100,5.810,4.79,-0.66,8.21500,3.96500,27.50426,0.02030,4191,244,5.958,0.062,4.89,0.27,-0.92,0.30,4151,10,5.865,0.079,5.25,1.30,-0.85,0.81,4157,26,5.871,0.025,5.16,0.23,-0.84,0.10,4168,14,5.884,0.017,5.13,0.07,-0.86,0.06
1880,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3632,0,6.275,0.226,4.88,0.22,0.28,0.33,3760,108,6.902,0.264,1.25,0.82,-0.64,0.32,3649,0,6.293,0.009,4.82,0.03,0.24,0.01,3648,1,6.299,0.025,4.69,0.02,0.20,0.00
1881,14.993,4304,0.302,5.20,-2.09,8.76900,0.24000,6.35916,0.02030,4369,244,0.367,0.039,4.89,0.27,-1.85,0.27,4317,116,0.300,0.084,5.08,1.38,-2.15,0.67,4361,25,0.355,0.031,5.56,0.13,-2.08,0.10,4368,18,0.396,0.025,5.17,0.03,-1.92,0.07
1882,14.983,4112,3.333,5.03,-0.61,9.37000,2.40000,22.77194,0.02557,3938,0,3.244,0.062,5.00,0.42,-1.06,0.27,4258,123,3.489,0.151,5.50,1.23,-0.62,0.69,3850,4,3.005,0.009,3.71,0.16,-1.05,0.10,3852,5,2.995,0.014,4.66,0.01,-1.37,0.15
1883,14.984,3996,8.669,5.06,-2.19,9.12500,5.59200,88.43008,0.02030,4171,244,8.978,0.122,4.86,0.27,-1.02,0.27,3950,5,8.632,0.117,5.44,1.80,-2.33,2.26,4124,32,8.863,0.039,5.83,0.11,-1.37,0.25,4127,10,8.895,0.017,5.18,0.01,-0.87,0.05
1884,15.024,9170,2.592,4.29,-2.26,2.35200,2.33700,0.85704,0.02030,9284,357,2.781,0.077,4.08,0.22,-0.44,0.32,9284,1225,2.781,0.300,4.04,0.24,-0.17,2.68,9162,29,2.610,0.009,4.26,0.02,-0.70,0.30,9142,26,2.603,0.008,4.27,0.02,-0.93,0.42
1885,15.024,3460,9.671,5.13,-0.56,11.33300,5.82900,267.67019,0.02030,3388,0,9.505,0.226,5.12,0.58,-0.60,0.32,3409,46,9.623,0.196,4.87,0.67,-0.68,0.16,3484,36,9.788,0.086,5.18,0.31,-0.53,0.05,3448,1,9.722,0.014,5.18,0.02,-0.50,0.00
1886,14.993,3374,3.466,5.10,-2.26,10.77900,2.33700,42.13083,0.02066,3307,0,3.234,0.062,5.19,0.42,-2.55,0.77,3403,23,3.486,0.026,5.23,0.28,-2.13,0.63,3295,5,3.214,0.042,4.78,0.02,-1.78,0.04,3292,5,3.185,0.046,4.79,0.02,-1.76,0.04
1887,15.011,6600,6.767,4.21,-0.42,3.37900,5.06100,4.85065,0.02030,6281,108,6.474,0.226,4.54,0.22,-1.04,0.40,6459,1044,6.671,0.552,3.67,2.33,-1.72,7.87,6358,21,6.629,0.012,3.55,0.08,-1.54,0.23,6373,19,6.637,0.011,3.63,0.05,-1.44,0.18
1888,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5237,241,0.242,0.077,4.50,0.22,0.12,0.33,5250,9,0.287,0.030,4.41,0.74,0.08,0.09,5263,12,0.287,0.008,4.55,0.08,0.09,0.02,5234,15,0.267,0.010,4.40,0.04,0.09,0.02
1889,15.009,5157,5.777,4.74,-1.17,6.54200,4.20800,14.06695,0.02030,5363,241,5.838,0.121,4.66,0.22,-1.05,0.40,5208,504,5.801,0.356,4.97,3.87,-1.27,0.98,5397,18,5.926,0.012,5.37,0.17,-1.21,0.05,5417,20,5.940,0.014,5.13,0.06,-1.18,0.05
1890,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4845,244,6.192,0.122,4.63,0.27,0.03,0.43,4267,442,5.704,0.572,3.02,1.38,-0.42,0.81,4935,32,6.377,0.027,4.48,0.12,0.02,0.02,4919,19,6.363,0.016,4.38,0.05,0.02,0.02
1891,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5502,241,7.656,0.226,4.61,0.22,-0.49,0.32,5648,25,7.999,0.149,4.38,7.05,0.17,0.65,5699,23,8.034,0.016,4.19,0.31,0.30,0.05,5675,5,8.002,0.022,4.58,0.37,0.01,0.30
1892,14.982,3973,5.272,5.09,-1.67,10.13700,3.61200,56.67611,0.02346,4024,244,5.554,0.062,4.91,0.27,-1.16,0.27,5299,612,6.558,0.439,5.50,5.87,-1.30,1.85,3894,29,5.174,0.037,4.54,0.56,-1.65,0.42,3869,17,5.126,0.028,4.68,0.03,-1.71,0.09
1893,15.010,5742,3.582,4.57,-0.88,5.37500,2.82800,4.35311,0.02030,5774,241,3.588,0.121,4.66,0.22,-1.17,0.40,5974,614,3.727,0.362,5.28,4.58,-0.50,0.95,5777,11,3.605,0.008,4.78,0.25,-0.79,0.06,5792,41,3.620,0.026,4.53,0.11,-0.70,0.08
1894,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,5073,241,2.880,0.077,4.60,0.22,-0.30,0.32,5218,723,3.050,0.519,4.92,1.08,0.20,0.90,5131,25,2.993,0.020,4.88,0.11,0.10,0.02,5135,19,2.992,0.013,4.64,0.01,0.14,0.04
1895,15.008,5986,4.375,3.98,-0.99,3.44300,3.41500,2.34315,0.02030,5971,241,4.379,0.121,4.56,0.22,-1.19,0.40,6110,710,4.450,0.348,3.97,2.99,-0.85,1.04,5968,11,4.362,0.008,3.94,0.11,-0.99,0.05,5954,25,4.353,0.019,3.99,0.16,-1.03,0.11
1896,15.050,3375,2.800,4.75,0.21,9.76000,1.77800,19.84266,0.02030,3234,0,2.670,0.077,4.95,0.22,0.26,0.33,3297,45,2.796,0.179,4.96,0.33,0.33,0.12,3285,13,2.812,0.028,4.45,0.07,0.04,0.04,3124,135,2.310,0.473,3.60,1.72,-0.85,0.92
1897,15.010,6010,8.596,4.17,-0.71,3.96000,6.06500,10.06932,0.02030,5705,241,8.222,0.226,4.65,0.22,-1.13,0.40,5600,593,8.402,0.408,4.59,7.97,-0.86,1.51,5901,16,8.567,0.014,5.75,0.18,-0.67,0.08,5882,14,8.555,0.016,4.62,0.04,-0.56,0.14
1898,14.980,3771,2.579,5.06,-1.82,10.50200,1.84300,29.71666,0.02030,3699,0,2.559,0.039,5.08,0.42,-1.54,0.27,3684,37,2.435,0.125,4.96,0.84,-1.81,1.11,3675,66,2.489,0.196,3.58,0.75,-1.86,0.34,3724,27,2.655,0.100,4.66,0.01,-2.27,0.00
1899,15.007,5393,6.811,4.80,-1.94,6.48100,4.88300,18.68099,0.02030,5341,241,6.746,0.226,4.67,0.22,-1.34,0.40,5351,32,6.769,0.126,5.50,4.83,-2.50,3.29,5356,19,6.783,0.012,4.22,0.32,-2.41,0.08,5364,33,6.789,0.022,4.79,0.12,-2.21,0.07
1900,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5861,241,3.058,0.121,4.67,0.22,-1.59,0.40,5931,496,3.061,0.265,4.83,3.89,-1.87,1.64,5838,12,3.025,0.009,4.44,0.17,-1.92,0.11,5864,13,3.039,0.012,4.48,0.17,-1.83,0.13
1901,15.011,5441,1.553,4.87,-0.83,6.12000,1.28500,3.01162,0.02132,5430,241,1.528,0.077,4.68,0.22,-0.98,0.32,5377,121,1.497,0.061,5.28,2.60,-1.09,0.59,5431,25,1.543,0.019,5.11,0.12,-0.94,0.06,5458,16,1.560,0.009,5.02,0.12,-0.87,0.05
1902,14.982,4017,0.094,5.25,-1.68,10.73300,0.07300,14.61504,0.02030,4020,244,0.066,0.039,4.99,0.27,-1.76,0.27,3977,49,0.050,0.112,4.68,1.21,-1.40,0.65,4049,31,0.136,0.049,5.44,0.17,-1.60,0.30,4020,32,0.098,0.051,5.17,0.03,-1.53,0.16
1903,14.996,4708,0.744,4.90,-0.84,7.65800,0.60500,4.50194,0.02030,4698,244,0.725,0.039,4.81,0.27,-0.81,0.30,4752,201,0.769,0.166,5.29,1.12,-0.80,0.38,4704,30,0.742,0.024,4.85,0.14,-0.78,0.03,4704,14,0.744,0.011,4.82,0.08,-0.78,0.04
1904,15.021,8221,6.509,4.49,-1.48,3.19200,5.10000,4.51024,0.02030,7510,67,5.971,0.121,4.43,0.22,-0.46,0.32,7913,1684,6.405,0.411,4.13,1.02,-2.50,1.85,7746,12,6.325,0.005,3.77,0.02,-2.41,0.08,7773,45,6.336,0.013,3.79,0.03,-2.19,0.08
1905,15.005,5721,0.302,4.68,-1.88,5.79500,0.26400,1.62480,0.02643,5792,241,0.337,0.077,4.62,0.22,-1.86,0.40,5706,388,0.310,0.166,3.94,3.11,-1.84,0.64,5778,20,0.319,0.013,5.16,0.21,-2.09,0.07,5765,14,0.322,0.007,4.83,0.23,-2.04,0.07
1906,15.014,5495,0.176,4.66,0.06,5.35900,0.15100,1.25661,0.02097,5542,241,0.180,0.077,4.58,0.22,0.03,0.33,5234,173,0.062,0.142,4.50,0.68,-0.09,0.26,5597,9,0.295,0.004,4.93,0.06,0.20,0.02,5606,17,0.294,0.008,4.55,0.08,0.20,0.01
1907,14.984,3787,3.793,5.00,-1.19,10.11600,2.63600,35.77668,0.02030,3686,0,3.818,0.062,5.03,0.42,-1.19,0.27,3877,169,3.821,0.266,4.93,0.64,-0.49,0.32,3651,4,3.723,0.039,5.70,0.16,-3.44,0.11,3712,3,3.871,0.037,4.74,0.07,-2.17,0.17
1908,14.994,3438,2.481,5.25,-1.94,11.48400,1.71600,43.75221,0.02030,3479,0,2.351,0.039,5.15,0.42,-2.13,0.77,3487,19,2.539,0.026,5.50,0.29,-1.57,0.39,3573,33,2.637,0.090,5.85,0.22,-1.39,0.09,3451,1,2.238,0.028,5.19,0.01,-1.65,0.00
1909,14.989,4141,1.313,4.92,-2.06,8.75100,1.00300,8.97429,0.02030,4162,244,1.323,0.039,4.94,0.27,-1.92,0.27,4188,168,1.389,0.249,5.10,1.22,-1.53,0.67,4155,12,1.327,0.015,5.11,0.12,-2.03,0.22,4160,16,1.335,0.021,5.04,0.07,-1.89,0.15
1910,14.992,3924,3.653,5.16,-0.39,10.39200,2.55400,38.97625,0.02030,3917,0,3.649,0.062,4.95,0.27,-0.66,0.30,3703,103,3.425,0.217,4.41,0.36,-0.80,0.26,3952,20,3.715,0.019,5.38,0.18,-0.32,0.04,3919,10,3.685,0.017,5.14,0.03,-0.37,0.01
1911,15.014,7302,5.208,4.38,-0.38,3.20800,4.13900,2.92685,0.02224,7364,67,5.132,0.121,4.39,0.22,-0.73,0.32,7300,36,5.209,0.104,3.99,0.44,-0.81,2.92,7449,35,5.255,0.013,4.19,0.06,-0.87,0.12,7453,32,5.255,0.010,4.21,0.06,-0.89,0.12
1912,14.987,4532,1.263,4.73,-0.13,7.20000,0.98600,4.36315,0.02030,4523,244,1.238,0.039,4.83,0.27,-0.21,0.30,4734,295,1.543,0.257,5.50,0.95,0.13,0.72,4606,32,1.420,0.063,4.97,0.06,-0.01,0.07,4625,33,1.443,0.058,4.98,0.07,-0.01,0.07
1913,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4090,244,2.484,0.039,5.00,0.42,-1.95,0.27,4077,119,2.331,0.213,4.76,1.43,-2.17,1.53,4022,26,2.294,0.040,4.18,0.19,-2.36,0.09,3962,19,2.181,0.024,4.66,0.00,-2.27,0.01
1914,15.050,3362,4.706,4.90,0.23,10.32300,2.88700,42.85485,0.02030,3449,0,4.826,0.121,4.91,0.22,0.32,0.33,3450,1,4.962,0.141,5.41,0.72,0.49,0.29,3459,32,4.861,0.080,5.17,0.31,0.52,0.12,3452,2,4.845,0.034,4.66,0.01,0.20,0.00
1915,14.991,4189,2.493,4.86,-2.06,8.76600,1.85400,13.35980,0.02099,4261,244,2.639,0.039,4.96,0.27,-1.72,0.27,4438,505,2.759,0.569,5.50,2.47,-1.76,1.32,4204,15,2.511,0.017,4.73,0.30,-2.17,0.10,4210,27,2.518,0.035,4.91,0.16,-2.13,0.11
1916,14.983,4063,2.559,4.97,-1.35,9.30700,1.87700,17.38601,0.02030,3929,0,2.504,0.039,5.02,0.42,-1.49,0.27,4326,382,2.879,0.451,5.50,1.45,-1.07,0.89,3822,44,2.218,0.079,4.10,0.16,-1.82,0.31,3804,28,2.160,0.056,4.66,0.01,-2.18,0.15
1917,15.006,5477,8.664,5.08,-2.11,6.59600,5.99100,32.80953,0.02030,5396,241,8.491,0.226,4.68,0.22,-1.32,0.40,5053,536,8.375,0.450,4.16,5.86,-2.50,3.62,5471,33,8.664,0.024,5.90,0.08,-2.18,0.12,5480,41,8.672,0.032,5.16,0.03,-2.11,0.14
1918,14.981,3902,1.448,5.31,-1.52,10.93100,1.07500,25.40973,0.02030,3911,0,1.386,0.039,5.10,0.42,-1.70,0.27,3923,55,1.503,0.096,5.09,1.48,-1.19,1.26,3967,28,1.536,0.040,5.12,0.28,-1.06,0.05,3984,21,1.560,0.035,5.13,0.07,-0.97,0.06
1919,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4584,244,4.629,0.062,4.76,0.27,-1.03,0.27,4549,28,4.554,0.068,4.96,1.42,-1.22,0.77,4539,21,4.543,0.020,4.91,0.14,-1.29,0.04,4544,13,4.547,0.012,4.99,0.11,-1.26,0.04
1920,15.045,3570,6.309,4.89,0.15,9.80200,3.88700,53.55500,0.02030,3694,0,6.324,0.226,4.88,0.22,0.32,0.33,3502,64,6.477,0.026,4.41,0.70,-0.10,0.29,3747,3,6.467,0.019,4.38,0.05,0.22,0.02,3727,122,6.381,0.391,3.98,1.18,0.14,0.34
1921,15.017,7382,9.741,4.21,-0.08,2.61400,6.95900,8.15080,0.02030,7108,67,9.387,0.226,4.49,0.22,-0.84,0.32,7304,588,9.867,0.352,2.72,0.42,0.50,2.81,7359,42,9.787,0.013,2.78,0.04,-1.09,0.27,7465,32,9.891,0.007,3.58,0.00,-0.26,0.14
1922,15.007,6950,7.632,4.59,-1.63,4.35000,5.63500,9.89920,0.02030,6470,108,7.238,0.226,4.55,0.22,-1.00,0.40,6967,988,7.653,0.489,4.63,2.39,-1.59,8.40,6615,16,7.497,0.010,4.07,0.07,-1.90,0.24,6618,15,7.498,0.008,4.15,0.03,-1.85,0.19
1923,15.005,6180,1.957,4.50,-1.56,4.94600,1.65100,2.08161,0.02030,6064,108,1.893,0.077,4.57,0.22,-1.70,0.40,6130,436,1.936,0.239,4.51,2.02,-1.61,1.09,6070,9,1.899,0.007,4.27,0.09,-1.74,0.07,6064,27,1.895,0.016,4.43,0.13,-1.73,0.08
1924,15.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.81433,0.02030,5962,241,0.416,0.077,4.46,0.22,-0.47,0.32,5884,394,0.391,0.257,4.61,1.54,-0.48,0.18,5980,23,0.442,0.012,4.77,0.10,-0.41,0.03,5980,13,0.442,0.009,4.61,0.04,-0.39,0.01
1925,15.014,4789,1.757,2.52,-0.69,0.92800,1.39400,0.28947,0.02030,4942,257,1.981,0.077,4.49,0.22,-0.46,0.32,4730,392,1.707,0.410,2.60,1.96,-0.79,0.91,4895,32,1.847,0.030,2.64,0.17,-0.52,0.06,4905,17,1.857,0.016,2.73,0.14,-0.50,0.04
1926,15.008,5117,2.389,4.70,-1.59,6.78000,1.89700,5.41751,0.02030,5048,241,2.375,0.077,4.72,0.22,-1.56,0.40,5027,290,2.336,0.214,4.54,2.37,-1.57,0.59,5034,15,2.330,0.012,4.71,0.10,-1.64,0.05,5026,17,2.322,0.015,4.77,0.07,-1.67,0.03
1927,15.011,5259,0.225,4.48,0.05,5.42500,0.19000,1.32069,0.02030,5290,241,0.250,0.077,4.53,0.22,0.06,0.33,5298,93,0.310,0.058,4.61,0.68,0.16,0.25,5310,19,0.315,0.016,4.71,0.07,0.19,0.06,5338,21,0.328,0.029,4.57,0.09,0.20,0.00
1928,15.007,5955,0.958,4.57,-1.19,5.23500,0.82800,1.62555,0.02157,6064,108,0.998,0.077,4.61,0.22,-1.33,0.40,5990,388,0.983,0.232,4.72,1.78,-1.17,0.37,6093,16,1.029,0.009,4.93,0.13,-1.02,0.03,6055,18,1.010,0.015,4.75,0.25,-1.17,0.27
1929,14.979,3806,0.617,4.78,-2.04,9.54700,0.46500,10.15313,0.02030,3863,0,0.648,0.039,5.11,0.42,-1.83,0.27,3904,40,0.761,0.104,5.19,1.94,-1.91,2.27,3910,17,0.775,0.024,4.90,0.34,-1.54,0.18,3923,24,0.797,0.037,5.01,0.21,-1.56,0.10
1930,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4019,244,0.101,0.039,4.93,0.27,-1.93,0.27,4003,62,0.075,0.159,4.86,2.12,-2.05,1.97,4026,15,0.112,0.028,5.00,0.07,-2.28,0.07,4002,8,0.078,0.016,4.80,0.09,-2.14,0.07
1931,14.991,3933,2.138,5.26,-0.42,10.68100,1.55200,28.08019,0.02030,3841,0,2.034,0.039,5.03,0.42,-0.87,0.30,3705,85,1.895,0.198,4.09,0.41,-0.93,0.25,3875,23,2.077,0.036,5.08,0.08,-0.50,0.05,3845,14,2.047,0.015,4.89,0.16,-0.55,0.03
1932,14.994,3438,2.481,5.25,-1.94,11.48400,1.71600,43.75221,0.02030,3394,0,2.259,0.039,5.13,0.42,-2.26,0.77,3410,22,2.509,0.018,5.12,0.25,-2.18,0.59,3400,9,2.288,0.073,5.20,0.04,-1.46,0.04,3367,14,2.141,0.091,5.19,0.01,-1.64,0.00
1933,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4477,244,0.521,0.039,4.89,0.27,-0.04,0.30,5032,422,1.200,0.325,5.50,0.67,0.33,0.55,4535,7,0.680,0.010,5.05,0.05,0.03,0.02,4547,4,0.665,0.014,5.11,0.05,0.12,0.05
1934,14.987,3982,3.890,4.81,-0.43,8.54500,2.72800,18.08007,0.02036,3932,0,3.902,0.062,4.97,0.27,-0.74,0.30,3911,189,3.832,0.296,4.39,0.77,-0.58,0.35,3894,25,3.799,0.039,4.43,0.09,-0.60,0.06,3893,21,3.801,0.033,4.67,0.02,-0.62,0.05
1935,14.994,4486,5.329,4.76,-1.25,7.64400,3.78700,19.38206,0.02060,4624,244,5.481,0.062,4.80,0.27,-1.13,0.27,5742,815,6.282,0.455,5.50,5.00,-0.44,1.14,4582,19,5.406,0.020,5.30,0.07,-1.26,0.05,4598,20,5.432,0.022,5.17,0.02,-1.21,0.05
1936,14.986,4333,0.500,4.98,-0.84,8.66800,0.39700,6.54034,0.02030,4294,244,0.443,0.039,4.92,0.27,-1.11,0.27,4348,9,0.525,0.087,4.99,1.12,-0.88,0.26,4285,28,0.447,0.038,4.90,0.05,-0.95,0.04,4321,19,0.489,0.021,4.98,0.07,-0.90,0.03
1937,14.994,4476,4.479,4.79,-1.33,7.71500,3.24300,15.58834,0.02030,4572,244,4.624,0.062,4.79,0.27,-1.06,0.27,4592,447,4.605,0.452,4.97,1.69,-1.27,1.01,4524,27,4.532,0.023,4.86,0.19,-1.23,0.04,4547,13,4.552,0.011,4.99,0.11,-1.22,0.04
1938,15.011,5524,9.840,4.67,-0.82,5.74800,6.67800,30.40885,0.02435,5196,241,9.387,0.226,4.72,0.22,-1.04,0.40,5194,733,9.643,0.453,5.50,7.38,-1.35,1.65,5398,14,9.811,0.014,5.85,0.10,-0.56,0.13,5384,25,9.796,0.014,5.09,0.10,-0.57,0.07
1939,14.983,4163,5.802,4.76,-0.50,8.01500,3.97700,25.22319,0.02435,4275,244,5.939,0.062,4.85,0.27,-0.76,0.30,3981,270,5.564,0.419,4.22,1.10,-0.72,0.58,4265,15,5.915,0.017,5.30,0.15,-0.81,0.08,4262,22,5.920,0.027,5.14,0.06,-0.75,0.05
1940,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3658,0,1.411,0.077,4.90,0.22,0.23,0.33,3528,58,1.522,0.039,4.36,0.72,-0.09,0.31,3811,19,1.865,0.030,5.00,0.08,0.57,0.04,3643,25,1.349,0.091,4.66,0.01,0.20,0.00
1941,15.038,3741,1.720,4.78,0.31,8.80500,1.18300,9.77687,0.02326,3694,0,1.451,0.077,4.88,0.22,0.09,0.33,3297,40,1.328,0.159,3.12,0.39,-0.74,0.10,3848,1,1.878,0.019,4.95,0.08,0.64,0.01,3638,35,1.281,0.111,4.66,0.01,0.20,0.00
1942,15.008,5832,1.443,3.96,-1.04,3.39400,1.22200,0.83483,0.02030,5903,241,1.437,0.077,4.55,0.22,-1.27,0.40,5949,40,1.502,0.021,4.78,2.31,-1.03,0.68,5936,22,1.501,0.004,4.42,0.45,-0.96,0.07,5933,20,1.499,0.005,4.39,0.38,-0.96,0.07
1943,15.005,5084,2.890,4.58,-0.04,5.76400,2.24100,3.98107,0.02030,4981,257,2.869,0.077,4.67,0.22,-0.13,0.32,5009,778,2.878,0.606,4.69,0.93,0.02,1.07,5006,40,2.896,0.031,4.65,0.12,-0.03,0.04,4985,23,2.879,0.019,4.58,0.04,-0.05,0.03
1944,15.004,3840,0.097,5.12,-0.23,10.20800,0.07300,11.36057,0.02030,3886,0,0.213,0.077,5.03,0.58,-0.17,0.32,3936,60,0.289,0.100,5.50,0.61,-0.06,0.07,3895,11,0.222,0.021,5.41,0.05,-0.05,0.01,3893,22,0.220,0.039,5.18,0.01,-0.06,0.02
1945,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,3986,0,5.727,0.121,4.93,0.22,0.02,0.33,3955,334,5.766,0.479,4.47,0.81,-0.14,0.30,4032,16,5.845,0.018,4.51,0.08,0.02,0.03,4043,6,5.858,0.015,4.67,0.02,0.02,0.02
1946,15.010,6746,2.540,4.49,-0.53,3.90000,2.14500,1.61065,0.02088,6637,108,2.469,0.077,4.44,0.22,-1.29,0.40,6665,341,2.499,0.132,4.49,1.81,-0.54,0.57,6647,20,2.496,0.010,4.40,0.20,-0.58,0.10,6638,13,2.491,0.007,4.30,0.06,-0.61,0.03
1947,15.005,5917,3.070,4.65,-1.67,5.48500,2.47700,3.90301,0.02030,5829,241,3.038,0.121,4.67,0.22,-1.55,0.40,5868,563,3.042,0.310,4.62,3.59,-1.65,1.34,5823,30,3.013,0.017,4.53,0.17,-1.77,0.10,5825,20,3.011,0.014,4.64,0.15,-1.81,0.11
1948,15.005,6585,0.554,3.99,-1.96,3.28200,0.49800,0.56885,0.02030,6625,108,0.609,0.077,4.33,0.22,-1.40,0.40,6909,294,0.720,0.117,4.06,0.77,-2.04,1.71,6595,23,0.557,0.011,4.00,0.06,-1.87,0.10,6574,23,0.547,0.012,3.96,0.05,-1.93,0.11
1949,15.008,5890,4.259,4.51,-1.08,5.17400,3.31900,4.97737,0.02030,5980,241,4.291,0.121,4.61,0.22,-1.26,0.40,5897,603,4.263,0.333,4.62,4.69,-0.98,1.18,6002,24,4.320,0.013,4.73,0.24,-0.88,0.07,5971,9,4.305,0.008,4.49,0.12,-0.87,0.06
1950,14.987,3818,0.387,5.27,-0.93,11.05700,0.29200,18.72406,0.02030,3844,0,0.382,0.039,5.11,0.42,-1.38,0.27,3874,108,0.473,0.228,5.50,0.80,-0.93,0.63,3869,18,0.445,0.030,5.83,0.09,-0.91,0.06,3859,11,0.433,0.014,5.57,0.23,-0.83,0.11
1951,14.986,3947,2.916,5.19,-0.66,10.46000,2.09000,32.56867,0.02030,3890,0,2.843,0.039,5.01,0.42,-1.11,0.27,3897,124,2.873,0.220,4.71,0.60,-0.75,0.36,3879,23,2.828,0.039,4.83,0.05,-0.78,0.07,3917,31,2.890,0.049,4.88,0.06,-0.68,0.07
1952,15.018,7775,2.652,4.46,0.09,2.43400,2.31200,0.88227,0.02030,8176,170,3.085,0.121,3.76,0.57,-0.43,0.32,7697,26,2.686,0.099,2.83,0.56,0.18,0.64,7945,41,2.793,0.033,3.21,0.07,0.32,0.38,7938,22,2.754,0.012,3.45,0.13,-0.43,0.08
1953,14.983,3821,0.102,5.23,-1.37,11.03300,0.07800,16.81125,0.02099,3870,0,0.163,0.039,5.05,0.42,-1.58,0.27,3924,56,0.289,0.130,5.50,1.42,-2.05,1.75,3898,37,0.228,0.052,5.55,0.37,-1.12,0.18,3877,27,0.182,0.043,5.66,0.07,-1.36,0.18
1954,15.009,5218,2.091,4.92,-1.17,6.63100,1.68400,4.58353,0.02030,5122,241,2.030,0.077,4.75,0.22,-1.52,0.40,5108,259,1.986,0.207,4.85,2.57,-1.53,0.66,5123,24,2.013,0.019,4.85,0.14,-1.41,0.06,5093,18,1.987,0.017,4.79,0.10,-1.46,0.04
1955,15.008,6817,2.671,4.25,-1.27,3.66200,2.25400,1.51915,0.02171,6817,108,2.730,0.077,4.38,0.22,-0.99,0.32,6851,37,2.684,0.058,4.44,1.42,-1.18,2.37,6767,24,2.661,0.012,4.21,0.07,-1.20,0.10,6768,49,2.658,0.022,4.25,0.12,-1.21,0.11
1956,15.004,4697,9.345,4.89,-2.06,7.54400,6.18800,55.66728,0.02030,4771,257,9.292,0.226,4.78,0.22,-1.30,0.40,4283,179,8.986,0.203,4.27,4.68,-2.50,1.95,4864,30,9.531,0.026,5.97,0.02,-1.79,0.09,4879,42,9.529,0.037,5.18,0.02,-2.02,0.10
1957,14.996,4708,0.744,4.90,-0.84,7.65800,0.60500,4.50194,0.02030,4730,244,0.753,0.039,4.80,0.27,-0.69,0.30,4619,327,0.667,0.350,4.55,1.00,-0.91,0.48,4754,26,0.776,0.022,5.22,0.17,-0.81,0.04,4731,8,0.760,0.008,5.00,0.05,-0.81,0.03
1958,15.020,5924,8.549,4.21,0.30,3.81200,6.00600,9.11171,0.02030,5551,241,8.042,0.226,4.64,0.22,-0.56,0.32,5554,916,8.444,0.598,5.01,4.92,0.15,1.19,5803,40,8.546,0.031,4.41,0.25,0.49,0.10,5788,35,8.513,0.017,4.47,0.14,0.19,0.01
1959,15.006,6390,0.394,4.08,-1.25,3.58900,0.35300,0.61263,0.02187,6398,108,0.416,0.077,4.49,0.22,-1.49,0.40,6593,423,0.490,0.220,4.46,0.81,-1.21,0.60,6349,4,0.372,0.003,4.22,0.05,-1.27,0.03,6382,26,0.388,0.014,4.26,0.06,-1.24,0.04
1960,15.007,6365,0.538,4.58,-1.05,4.76200,0.47800,1.11378,0.02030,6353,108,0.558,0.077,4.51,0.22,-1.38,0.40,6379,444,0.563,0.241,4.31,0.60,-0.88,0.30,6329,39,0.525,0.019,4.42,0.07,-1.07,0.04,6342,19,0.530,0.009,4.45,0.06,-1.06,0.03
1961,15.022,8849,0.295,4.01,-1.21,1.48400,0.28500,0.22356,0.02030,8945,170,0.298,0.077,4.26,0.22,-0.76,0.32,8710,650,0.259,0.188,4.03,0.13,-0.78,1.26,8997,31,0.345,0.009,4.15,0.02,-0.50,0.14,8966,34,0.339,0.010,4.15,0.02,-0.41,0.11
1962,15.005,6585,0.554,3.99,-1.96,3.28200,0.49800,0.56885,0.02030,6449,108,0.501,0.077,4.36,0.22,-1.73,0.40,6513,416,0.482,0.218,4.26,0.57,-2.50,1.05,6439,16,0.492,0.007,3.68,0.04,-1.98,0.09,6464,26,0.503,0.011,3.72,0.05,-1.98,0.10
1963,15.016,7451,0.057,4.49,-0.17,2.90000,0.05300,0.38672,0.02030,7456,67,0.116,0.077,3.76,0.57,-0.25,0.32,7275,344,0.000,0.142,3.45,0.34,-0.31,0.22,7448,23,0.109,0.009,3.37,0.03,-0.21,0.02,7440,23,0.089,0.011,3.58,0.00,-0.21,0.02
1964,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3209,0,-0.230,0.000,5.09,0.42,-2.87,0.77,3000,42,0.000,0.145,2.90,0.12,-2.34,0.09,3217,5,-0.203,0.008,4.65,0.04,-2.21,0.06,3240,34,-0.157,0.107,4.77,0.12,-2.18,0.08
1965,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,3946,0,2.484,0.039,4.93,0.27,0.21,0.43,3903,102,2.489,0.123,4.03,0.73,-0.23,0.17,3954,15,2.500,0.013,4.58,0.16,-0.13,0.07,3943,18,2.489,0.017,4.69,0.06,-0.16,0.07
1966,14.987,3897,1.392,5.08,-0.62,10.16600,1.03000,17.45822,0.02030,3971,0,1.393,0.039,5.10,0.42,-1.00,0.27,3982,63,1.504,0.099,5.38,0.92,-0.56,0.24,4040,18,1.575,0.020,5.70,0.06,-0.45,0.04,4033,28,1.577,0.037,5.19,0.01,-0.38,0.06
1967,15.007,4966,2.731,4.86,-1.85,7.16500,2.12900,7.20112,0.02030,4951,257,2.720,0.077,4.74,0.22,-1.51,0.40,4895,451,2.642,0.367,3.96,4.68,-2.32,1.60,4923,24,2.687,0.022,4.28,0.18,-2.05,0.09,4952,33,2.705,0.029,4.77,0.13,-1.97,0.08
1968,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4864,244,6.208,0.122,4.63,0.27,0.01,0.43,4397,739,5.851,0.832,3.38,1.26,-0.19,0.92,4954,21,6.398,0.018,4.46,0.10,0.04,0.02,4962,17,6.402,0.013,4.65,0.32,-0.10,0.23
1969,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4598,244,5.137,0.062,4.81,0.27,-1.28,0.27,4675,481,5.172,0.463,5.50,1.77,-1.50,1.08,4580,26,5.075,0.025,5.38,0.14,-1.60,0.07,4589,20,5.095,0.025,5.17,0.02,-1.56,0.07
1970,14.996,3305,0.004,5.09,-2.26,11.08100,0.00300,16.50441,0.02030,3161,0,-0.241,0.000,5.12,0.42,-2.90,0.77,3173,40,0.000,0.138,4.32,0.12,-2.39,0.19,3158,8,-0.235,0.019,4.43,0.03,-2.66,0.06,3360,183,0.409,0.576,4.83,0.33,-3.03,1.99
1971,14.985,3996,0.073,4.79,-2.11,8.95600,0.05700,6.39146,0.02030,4015,244,0.105,0.039,4.91,0.27,-1.96,0.27,4008,61,0.086,0.178,4.83,1.79,-2.19,1.85,4016,10,0.094,0.019,4.92,0.09,-2.26,0.09,4006,7,0.083,0.014,4.79,0.08,-2.16,0.07
1972,15.019,7200,0.721,4.31,0.20,2.81300,0.65600,0.48955,0.02030,7281,67,0.748,0.077,3.84,0.57,-0.10,0.32,6967,378,0.658,0.165,3.12,0.35,0.01,0.19,7355,33,0.843,0.014,3.45,0.04,0.29,0.02,7324,21,0.824,0.011,3.58,0.01,0.19,0.01
1973,15.011,3536,1.336,5.11,-0.72,11.24100,0.95000,27.27721,0.02030,3621,0,1.449,0.077,5.06,0.58,-0.54,0.32,3626,40,1.500,0.047,5.45,0.33,-0.48,0.14,3631,10,1.501,0.004,5.55,0.07,-0.49,0.03,3643,16,1.506,0.008,5.26,0.13,-0.47,0.03
1974,14.990,4653,0.666,4.87,-0.31,7.31100,0.53700,3.72907,0.02030,4646,244,0.639,0.039,4.79,0.27,-0.38,0.30,4595,469,0.650,0.475,4.83,0.74,-0.39,0.72,4686,25,0.732,0.027,5.06,0.19,-0.24,0.03,4706,17,0.752,0.011,5.12,0.09,-0.21,0.04
1975,15.011,5201,1.704,4.49,0.17,5.47600,1.37400,2.33131,0.02030,5076,241,1.619,0.077,4.50,0.22,0.06,0.33,4925,428,1.540,0.355,3.92,0.77,-0.04,0.67,5110,27,1.683,0.022,4.43,0.09,0.19,0.02,5090,24,1.669,0.017,4.38,0.05,0.16,0.04
1976,14.998,4897,6.292,4.68,0.20,5.72200,4.44700,10.81932,0.02030,4791,244,6.176,0.122,4.65,0.27,-0.11,0.30,4383,686,5.827,0.786,3.41,1.26,-0.22,0.89,4834,9,6.290,0.008,4.17,0.05,-0.03,0.02,4861,23,6.313,0.020,4.29,0.11,-0.02,0.02
1977,15.006,6130,9.699,4.01,-1.22,3.41400,6.71800,10.59742,0.02030,5578,241,9.140,0.226,4.68,0.22,-1.13,0.40,5203,522,9.239,0.345,5.10,7.09,-1.60,1.59,5856,15,9.683,0.012,5.83,0.13,-0.16,0.08,5850,36,9.663,0.037,4.88,0.28,-0.22,0.31
1978,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4540,244,6.541,0.122,4.76,0.27,-0.40,0.30,4250,26,6.290,0.045,3.90,1.52,-0.57,0.56,4574,12,6.634,0.013,4.80,0.06,-0.14,0.04,4586,21,6.646,0.021,4.81,0.06,-0.12,0.06
1979,14.993,4793,0.035,4.75,0.19,6.59700,0.02900,2.12129,0.02030,4781,244,0.023,0.039,4.76,0.27,0.21,0.43,4790,170,0.085,0.135,4.98,0.38,0.26,0.35,4820,10,0.109,0.009,4.97,0.02,0.32,0.01,4860,9,0.190,0.008,5.05,0.23,0.12,0.04
1980,15.017,5549,5.860,4.14,0.05,4.09100,4.30600,4.74242,0.02030,5530,241,5.733,0.121,4.57,0.22,-0.37,0.32,5062,761,5.563,0.622,3.81,3.80,-0.59,1.42,5662,24,5.959,0.013,4.50,0.19,-0.14,0.04,5638,17,5.948,0.010,4.39,0.15,-0.11,0.04
1981,15.001,4081,5.827,4.84,0.09,8.34900,3.89100,28.04142,0.02061,4150,257,5.793,0.121,4.86,0.22,0.20,0.33,4087,451,5.991,0.588,4.83,0.85,-0.00,0.32,4199,50,5.909,0.112,4.79,0.18,0.49,0.06,4173,42,5.837,0.093,5.07,0.11,0.20,0.00
1982,15.007,4968,6.474,2.25,-2.14,-0.38200,4.60900,0.69823,0.02030,5295,241,6.656,0.226,4.62,0.22,-1.15,0.40,5450,54,6.804,0.111,3.14,3.79,-1.43,2.74,5333,23,6.715,0.015,2.40,0.23,-2.23,0.15,5338,47,6.731,0.067,2.80,0.55,-1.54,0.77
1983,15.011,5639,2.069,4.52,-0.87,5.32600,1.70100,2.53046,0.02030,5661,241,2.070,0.077,4.60,0.22,-1.09,0.40,5606,351,2.050,0.227,4.34,3.58,-0.92,0.39,5662,12,2.088,0.007,4.29,0.26,-0.81,0.05,5672,26,2.094,0.016,4.36,0.15,-0.80,0.05
1984,14.998,4152,2.663,4.92,0.13,8.48600,1.92000,12.06702,0.02266,4044,244,2.536,0.039,4.95,0.27,0.11,0.43,3990,71,2.520,0.081,4.50,0.85,-0.02,0.12,4085,21,2.669,0.018,4.97,0.12,0.15,0.03,4095,33,2.675,0.046,5.01,0.09,0.16,0.02
1985,14.981,3910,3.826,5.39,-1.42,10.99900,2.68400,55.00473,0.02030,3929,0,3.894,0.062,5.00,0.27,-1.31,0.27,3907,75,3.830,0.167,5.50,3.26,-1.66,3.06,3890,25,3.801,0.045,5.00,0.19,-1.19,0.12,3908,31,3.829,0.051,4.99,0.09,-1.08,0.20
1986,14.990,4493,1.168,5.01,-0.88,8.44500,0.92100,7.50240,0.02030,4471,244,1.116,0.039,4.89,0.27,-1.04,0.27,4463,522,1.127,0.560,5.10,1.44,-0.91,0.62,4476,16,1.150,0.018,5.07,0.05,-0.88,0.03,4486,26,1.164,0.023,5.02,0.16,-0.87,0.03
1987,15.007,6365,0.538,4.58,-1.05,4.76200,0.47800,1.11378,0.02030,6368,108,0.546,0.077,4.56,0.22,-1.22,0.40,6379,445,0.545,0.241,4.54,0.66,-1.05,0.34,6350,44,0.531,0.021,4.53,0.09,-1.09,0.05,6349,29,0.530,0.014,4.53,0.06,-1.09,0.04
1988,15.017,5655,7.969,4.41,0.17,4.69800,5.61400,11.44986,0.02030,5457,241,7.646,0.226,4.62,0.22,-0.43,0.32,4811,634,7.391,0.573,4.82,2.20,-0.83,1.79,5648,32,8.002,0.022,4.57,0.29,0.20,0.05,5618,32,7.979,0.020,4.41,0.14,0.15,0.04
1989,15.011,5441,1.553,4.87,-0.83,6.12000,1.28500,3.01162,0.02132,5396,241,1.510,0.077,4.69,0.22,-1.14,0.40,5388,106,1.510,0.061,5.24,2.97,-1.00,0.63,5425,24,1.537,0.019,5.10,0.17,-0.88,0.08,5401,29,1.523,0.022,4.89,0.20,-0.88,0.05
1990,15.015,6531,4.709,4.48,-0.07,3.91600,3.70200,3.31589,0.02037,6464,108,4.626,0.121,4.45,0.22,-0.59,0.32,6414,1116,4.698,0.545,3.17,1.81,0.04,1.02,6553,20,4.768,0.010,3.33,0.05,0.09,0.03,6528,13,4.739,0.006,3.99,0.23,-0.06,0.06
1991,15.009,3909,2.525,1.38,0.07,-0.91400,1.78100,0.14846,0.02030,3915,0,2.771,0.077,4.82,0.22,1.51,0.00,3849,6,2.685,0.081,1.80,0.60,0.28,0.28,3855,15,2.602,0.044,1.70,0.13,0.20,0.05,3886,171,2.686,0.477,3.44,1.34,0.09,0.82
1992,15.008,5089,0.477,4.85,-1.19,6.87700,0.40100,2.84446,0.02030,5052,241,0.453,0.077,4.77,0.22,-1.22,0.40,5049,11,0.443,0.072,4.92,1.30,-1.29,0.37,5030,25,0.425,0.021,4.90,0.15,-1.31,0.04,5039,29,0.429,0.023,4.94,0.11,-1.30,0.04
1993,14.990,3809,6.468,5.07,-0.72,10.44500,4.25500,87.49838,0.02030,3867,0,6.610,0.122,4.94,0.27,-0.76,0.30,4221,455,6.898,0.533,4.83,1.22,-0.17,0.56,3834,12,6.503,0.003,5.49,0.29,-1.12,0.31,3823,11,6.501,0.001,5.54,0.16,-1.27,0.23
1994,14.988,4604,6.594,4.75,-0.12,7.10300,4.55700,21.59733,0.02030,4566,244,6.572,0.122,4.74,0.27,-0.31,0.30,4183,289,6.206,0.406,3.70,1.08,-0.65,0.68,4596,40,6.651,0.042,4.84,0.24,-0.10,0.06,4594,22,6.649,0.022,4.83,0.06,-0.09,0.06
1995,14.997,4444,4.946,4.78,-1.77,7.81400,3.53300,18.62087,0.02065,4543,244,5.120,0.062,4.79,0.27,-1.08,0.27,5656,859,5.922,0.509,5.50,5.29,-0.43,1.17,4483,20,4.973,0.024,5.17,0.11,-1.74,0.07,4484,19,4.979,0.022,5.11,0.07,-1.73,0.06
1996,14.986,4503,0.559,4.77,-0.08,7.28200,0.44300,3.53021,0.02030,4588,244,0.608,0.039,4.91,0.27,0.10,0.43,4591,99,0.756,0.070,5.29,0.70,0.07,0.44,4701,32,0.846,0.053,5.78,0.09,0.22,0.06,4659,23,0.785,0.060,5.18,0.01,0.20,0.00
1997,15.010,5607,1.937,4.72,-0.94,5.81600,1.59700,3.02273,0.02063,5472,241,1.878,0.077,4.63,0.22,-1.13,0.40,5585,376,1.928,0.242,4.49,4.33,-0.97,0.50,5439,15,1.828,0.010,4.39,0.20,-1.14,0.05,5459,10,1.838,0.008,4.43,0.23,-1.12,0.06
1998,14.985,3565,3.914,5.05,-2.10,10.41300,2.66600,41.57191,0.02030,3659,0,3.987,0.062,5.06,0.42,-1.47,0.27,3655,76,4.020,0.160,5.50,0.61,-2.44,1.62,3637,54,3.943,0.139,5.42,0.41,-1.69,0.12,3714,19,4.137,0.034,5.65,0.07,-1.50,0.20
1999,15.007,5035,7.467,4.72,-0.94,6.59500,5.21800,22.97206,0.02030,5124,241,7.447,0.226,4.66,0.22,-0.99,0.32,5293,810,7.602,0.581,1.64,3.13,-0.99,2.69,5177,27,7.536,0.030,2.91,0.92,-1.06,0.16,5172,21,7.546,0.022,4.50,0.26,-0.98,0.14
2000,15.015,5393,1.732,4.44,0.25,5.09400,1.40800,1.98427,0.02030,5237,241,1.624,0.077,4.46,0.22,0.04,0.33,5270,410,1.666,0.300,4.03,1.42,0.25,0.54,5270,25,1.673,0.017,4.10,0.08,0.27,0.03,5284,15,1.692,0.012,4.22,0.08,0.20,0.00


==> anc/TableA2_g19.csv <==
id,G,Teff(true),A0(true),logg(true),feh(true),MG,AG,varpi,varpierr,teff(svm),tefferr(svm),A0(svm),A0err(svm),logg(svm),loggerr(svm),feh(svm),feherr(svm),teff(ilium),tefferr(ilium),A0(ilium),A0err(ilium),logg(ilium),loggerr(ilium),feh(ilium),feherr(ilium),teff(aeneas_p),tefferr(aeneas_p),A0(aeneas_p),A0err(aeneas_p),logg(aeneas_p),loggerr(aeneas_p),feh(aeneas_p),feherr(aeneas_p),teff(aeneas_pq),tefferr(aeneas_pq),A0(aeneas_pq),A0err(aeneas_pq),logg(aeneas_pq),loggerr(aeneas_pq),feh(aeneas_pq),feherr(aeneas_pq)
1,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3456,660,5.294,0.244,5.19,0.58,-1.99,0.60,3468,110,5.089,0.437,4.90,0.94,-1.37,0.74,3459,57,5.303,0.187,5.49,0.43,-2.34,0.15,3371,13,4.979,0.044,4.88,0.13,-2.18,0.09
2,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,4002,377,3.662,0.244,4.96,0.25,-0.61,0.46,3456,102,2.831,0.425,2.21,2.79,-1.17,0.28,4056,43,3.800,0.106,4.41,0.55,0.11,0.11,3693,30,3.399,0.083,4.76,0.09,-0.75,0.07
3,19.004,6147,8.694,4.53,-1.99,5.11800,6.13800,2.82098,0.23244,5642,427,8.176,0.347,4.64,0.22,-0.84,0.58,3893,239,7.065,0.665,3.49,5.95,-1.85,6.21,5830,41,8.538,0.066,5.07,0.71,-1.55,0.64,4902,32,7.957,0.055,4.99,0.15,-1.58,0.32
4,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5469,263,3.670,0.244,4.63,0.25,-0.50,0.46,6888,686,4.513,0.538,5.50,8.05,0.50,4.28,5585,33,3.889,0.050,4.68,0.86,-0.33,0.46,5442,38,3.830,0.064,4.82,0.27,-0.78,0.64
5,19.012,6692,0.376,4.39,-0.32,3.69600,0.34000,0.10111,0.23461,6057,323,0.032,0.257,4.47,0.22,-1.29,0.56,6714,1823,0.601,0.811,3.28,4.12,0.37,1.19,6068,24,0.064,0.036,3.15,0.55,-0.59,0.16,5825,29,0.019,0.015,1.68,0.44,-1.06,0.18
6,19.018,9616,0.304,4.14,-1.93,1.76300,0.29800,0.04061,0.23797,10331,0,0.481,0.257,4.43,0.22,-0.80,0.58,10000,1612,0.462,0.321,4.41,0.78,-0.50,16.28,10402,24,0.416,0.023,4.33,0.19,-1.28,0.78,10388,27,0.425,0.019,4.41,0.13,-1.73,0.45
7,19.002,4665,7.984,5.01,-1.87,7.94200,5.41400,7.42677,0.23558,4245,814,7.832,0.347,4.90,0.22,-1.23,0.56,4138,1526,7.465,1.946,3.81,4.90,-0.50,2.73,4078,35,7.410,0.081,4.74,0.90,-1.54,0.49,3670,40,7.591,0.110,5.06,0.11,-2.22,0.06
8,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5319,427,4.168,0.217,4.66,0.22,-0.88,0.58,4103,369,3.234,0.652,2.50,4.39,-1.32,2.69,5328,26,4.179,0.041,3.99,1.43,-0.15,0.23,5589,32,4.290,0.061,4.65,0.31,-0.95,0.71
9,18.982,4056,5.912,5.19,-1.15,10.33400,4.01800,11.85769,0.23406,4308,377,6.377,0.172,4.94,0.25,-1.95,0.60,4192,610,5.937,0.783,0.95,4.22,-2.50,3.04,4132,24,5.957,0.058,4.65,0.71,-2.03,0.35,4214,20,6.068,0.051,4.94,0.15,-1.35,0.22
10,19.009,6857,0.554,4.28,-0.94,3.59500,0.50200,0.10414,0.23546,6602,323,0.422,0.257,4.42,0.22,-1.15,0.56,6925,1811,0.579,0.861,5.02,2.87,-0.90,2.01,6556,37,0.384,0.045,4.85,0.53,-0.90,0.33,6776,23,0.521,0.029,4.42,0.16,-1.62,0.44
11,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3881,799,4.477,0.217,4.86,0.22,0.08,0.97,3897,888,4.451,1.215,4.46,2.27,-0.29,1.06,3851,43,4.390,0.112,3.34,0.65,-0.08,0.08,3862,34,4.446,0.094,4.81,0.13,-0.16,0.04
12,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3400,799,0.370,0.257,5.19,0.69,0.25,0.97,3384,109,0.489,0.370,5.30,1.42,-0.05,0.63,3427,22,0.436,0.061,4.90,0.18,-0.01,0.07,3544,30,0.581,0.072,5.04,0.23,-0.01,0.29
13,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3666,660,0.832,0.135,5.14,0.58,-1.27,0.60,3600,117,0.702,0.368,5.50,1.21,-1.56,1.66,3634,60,0.759,0.146,5.62,0.24,-1.57,0.22,3683,25,0.823,0.075,5.36,0.25,-1.17,0.18
14,19.020,5412,2.121,0.96,-0.27,-6.46700,1.71000,0.00176,0.23218,5460,427,2.229,0.257,4.60,0.22,-0.94,0.58,6887,2350,3.028,0.960,5.50,8.38,0.50,1.90,5427,23,2.186,0.030,3.73,1.38,-0.43,0.22,5605,23,2.302,0.027,4.37,0.21,-0.29,0.17
15,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,4877,814,0.016,0.257,4.59,0.22,0.06,0.97,3863,370,0.000,0.701,5.50,2.33,0.50,0.58,4872,6,0.016,0.013,3.95,0.37,-0.41,0.09,4909,17,0.034,0.022,4.61,0.33,-0.59,0.15
16,18.996,4708,0.744,4.90,-0.84,7.65800,0.60500,0.71351,0.23460,5366,263,1.226,0.135,4.55,0.25,-0.26,0.46,7258,2174,2.271,0.817,5.50,4.01,0.50,1.10,5413,27,1.341,0.030,5.42,0.45,-0.21,0.17,5756,37,1.546,0.049,4.47,0.14,0.10,0.08
17,19.017,5900,3.891,4.04,-0.05,3.47300,3.04900,0.31710,0.23781,5892,427,3.944,0.217,4.68,0.22,-0.86,0.58,5401,1782,3.623,1.139,1.74,14.15,-1.62,7.85,5865,28,3.892,0.050,4.01,1.07,-0.45,0.54,5610,40,3.724,0.057,4.42,0.30,-0.58,0.53
18,19.011,5377,0.404,4.72,-0.83,6.11400,0.34500,0.30875,0.23396,5134,427,0.275,0.257,4.65,0.22,-1.55,0.56,4824,518,0.000,0.619,2.50,6.69,-1.73,1.48,5107,28,0.200,0.059,4.59,0.80,-1.81,0.30,4984,22,0.104,0.045,4.88,0.15,-1.85,0.22
19,19.007,6804,0.927,3.85,-1.65,2.71900,0.82900,0.08095,0.23528,6146,323,0.533,0.257,4.41,0.22,-1.56,0.56,6108,1925,0.696,1.088,2.27,2.90,-1.11,2.56,6187,34,0.635,0.048,3.30,0.53,-1.81,0.40,6350,34,0.660,0.039,4.27,0.31,-1.58,0.39
20,19.000,4506,1.937,4.89,-2.20,8.01500,1.49600,1.26532,0.23228,4723,814,2.207,0.257,4.85,0.22,-1.50,0.56,4880,1046,2.338,0.850,5.43,6.72,-1.92,3.19,4697,34,2.144,0.071,5.48,0.31,-1.75,0.32,4893,33,2.349,0.067,5.02,0.14,-1.69,0.43
21,19.005,6280,4.153,4.61,-1.68,5.06000,3.29000,0.73961,0.23718,6487,323,4.396,0.217,4.44,0.22,-0.95,0.58,7369,2450,4.580,0.594,5.50,7.35,-2.50,39.82,6343,37,4.176,0.054,5.02,0.67,-1.61,0.58,6338,22,4.175,0.038,4.42,0.22,-1.80,0.38
22,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5782,427,0.259,0.257,4.66,0.22,-2.29,1.06,5310,961,0.111,0.805,1.83,2.53,-1.29,1.76,5837,47,0.351,0.051,4.95,0.69,-1.48,0.36,6087,40,0.503,0.042,4.80,0.27,-1.91,0.25
23,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4185,377,6.184,0.172,4.91,0.25,-0.99,0.46,4164,599,6.017,0.924,3.85,9.94,-2.50,5.46,4023,24,5.745,0.061,4.47,0.64,-1.53,0.49,3610,40,5.627,0.151,4.78,0.12,-2.24,0.04
24,19.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.12900,0.23504,5504,427,-0.198,0.000,4.45,0.22,-0.26,0.58,5480,1913,0.000,1.308,-0.50,2.41,-0.32,2.05,5513,30,-0.169,0.037,3.79,0.96,-0.40,0.18,4909,30,-0.756,0.058,4.78,0.11,-1.85,0.17
25,19.022,9993,2.893,4.57,-1.95,2.66700,2.61100,0.17832,0.23211,10075,0,3.090,0.217,4.07,0.22,-0.27,0.58,10000,2630,3.020,0.726,4.46,1.01,-0.50,18.90,10109,158,2.937,0.029,4.58,0.17,-1.03,0.76,11274,31,3.189,0.026,4.75,0.22,-0.53,0.85
26,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5443,427,1.875,0.257,4.64,0.22,-1.93,0.56,4578,519,1.259,0.650,2.60,18.26,-2.13,3.09,5456,21,1.913,0.038,4.98,0.65,-2.08,0.31,5306,24,1.813,0.035,4.93,0.15,-2.12,0.14
27,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,4969,814,-0.006,0.000,4.60,0.22,-0.25,0.58,3979,705,0.000,1.126,1.91,2.25,-0.26,1.47,5016,19,0.085,0.033,3.90,0.35,0.07,0.08,4725,22,-0.181,0.044,3.10,0.39,-0.32,0.10
28,18.982,4017,0.094,5.25,-1.68,10.73300,0.07300,2.31633,0.23010,3976,660,0.088,0.135,5.05,0.58,-1.44,0.60,4263,1061,0.409,1.274,5.50,6.66,-1.50,2.12,3950,20,0.038,0.037,4.52,0.39,-1.56,0.34,3824,8,0.029,0.018,4.68,0.02,-2.20,0.08
29,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5178,427,2.824,0.257,4.80,0.22,-1.53,0.56,5111,990,2.779,0.965,5.50,8.88,-1.77,5.35,5222,40,2.934,0.061,4.09,1.57,-1.66,0.47,5203,34,2.906,0.056,4.88,0.17,-1.43,0.43
30,19.012,7316,7.786,4.41,-1.11,3.56900,5.78700,1.17166,0.23206,6321,323,7.233,0.347,4.53,0.22,-0.59,0.58,7049,3752,7.509,1.154,2.59,3.51,-2.50,7.62,6446,44,7.458,0.063,3.40,0.42,-1.07,0.86,6693,32,7.540,0.046,3.82,0.23,-1.17,0.63
31,18.990,3809,6.468,5.07,-0.72,10.44500,4.25500,13.86756,0.23084,4207,377,6.708,0.172,4.96,0.25,-0.61,0.46,3844,445,6.390,0.769,5.28,1.57,-0.29,0.46,4301,34,6.940,0.083,5.70,0.20,0.65,0.13,4221,117,6.769,0.282,5.02,0.14,-0.05,0.46
32,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3675,799,1.093,0.257,4.92,0.22,0.47,0.97,3426,82,0.753,0.170,3.67,1.04,-0.64,0.33,3637,28,0.985,0.076,4.83,0.50,0.03,0.08,3711,22,1.076,0.063,4.91,0.13,0.16,0.03
33,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3652,799,4.035,0.217,4.90,0.22,0.32,0.97,3366,102,3.625,0.456,3.47,0.97,-1.17,0.22,3622,37,3.967,0.104,4.06,0.29,-0.50,0.07,3854,34,4.050,0.109,4.91,0.15,0.16,0.03
34,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4188,377,7.979,0.172,4.89,0.25,-0.56,0.46,4235,2065,8.093,2.242,5.50,4.12,0.50,1.28,4230,38,8.073,0.083,4.93,0.45,0.16,0.13,3927,34,7.782,0.075,4.85,0.14,-0.45,0.04
35,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3360,660,0.239,0.135,5.08,0.58,-1.89,0.60,3390,109,0.242,0.332,5.28,0.45,-2.50,1.14,3352,35,0.211,0.097,4.97,0.30,-2.69,0.20,3329,9,0.205,0.054,4.68,0.03,-2.25,0.03
36,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3731,799,0.369,0.257,4.94,0.22,0.58,0.97,3485,153,0.000,0.361,4.06,1.23,-0.39,0.45,3663,31,0.160,0.084,4.62,0.44,0.06,0.09,3656,28,0.102,0.058,4.81,0.12,0.11,0.05
37,19.007,6757,2.543,3.72,-1.68,2.53100,2.15500,0.13671,0.23645,6418,323,2.240,0.257,4.54,0.22,-0.80,0.58,6205,2060,2.126,1.047,5.50,10.87,-2.23,7.33,6506,32,2.370,0.054,4.87,0.61,-1.25,0.63,6244,32,2.254,0.054,5.01,0.74,-1.30,0.63
38,19.005,6553,9.987,4.44,-1.75,4.42500,6.94700,2.97440,0.23350,4846,814,9.167,0.347,4.82,0.22,-0.95,0.58,5153,1432,9.251,0.944,0.86,7.76,-1.61,7.17,4811,40,9.101,0.071,5.17,0.71,-1.43,0.67,4171,28,8.486,0.060,4.96,0.15,-0.42,0.06
39,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,4063,377,9.139,0.172,5.00,0.25,-1.27,0.60,3792,490,8.739,0.850,5.25,2.45,-0.58,1.09,4023,41,9.036,0.072,5.35,0.43,-0.82,0.38,4630,36,9.674,0.049,4.96,0.15,-2.02,0.22
40,19.016,5306,1.802,4.12,0.19,4.14900,1.45600,0.20787,0.23264,5104,427,1.526,0.257,4.67,0.22,-0.54,0.58,5343,2175,1.855,1.517,4.00,5.25,0.08,2.88,5211,17,1.768,0.030,3.91,0.92,-0.00,0.15,4856,16,1.475,0.031,4.88,0.28,-0.69,0.24
41,19.004,6146,0.410,4.70,-2.29,5.31300,0.36300,0.21607,0.23441,6471,323,0.600,0.257,4.44,0.22,-1.69,0.56,5941,1744,0.491,1.076,1.72,2.48,-2.18,5.26,6443,31,0.593,0.049,4.43,0.56,-2.09,0.28,6684,33,0.736,0.035,4.29,0.19,-1.93,0.25
42,19.009,7205,2.499,4.62,-2.08,4.24500,2.14100,0.29881,0.23387,6683,323,2.213,0.257,4.44,0.22,-0.93,0.58,6767,2712,2.319,1.118,2.86,4.69,-0.61,2.46,6766,36,2.345,0.053,4.25,0.58,-1.79,0.46,6656,31,2.318,0.043,4.19,0.31,-1.67,0.44
43,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3436,660,0.412,0.135,5.17,0.58,-2.02,1.02,3417,94,0.516,0.345,4.75,0.59,-2.39,1.53,3457,49,0.450,0.134,4.89,0.30,-1.99,0.20,3332,15,0.360,0.074,4.67,0.01,-2.25,0.03
44,19.007,6524,1.445,4.28,-1.08,3.99600,1.25600,0.17742,0.23428,6774,323,1.654,0.257,4.33,0.22,-0.58,0.58,7084,2667,1.868,1.021,3.17,2.94,0.01,1.01,6727,38,1.583,0.056,3.88,0.58,-0.53,0.41,6809,33,1.619,0.038,4.32,0.23,-0.69,0.54
45,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4847,377,6.380,0.172,4.72,0.25,-1.13,0.60,4351,112,5.918,0.166,4.52,7.20,-0.53,2.47,4937,53,6.561,0.099,4.80,0.89,-1.38,0.84,5373,31,6.828,0.050,4.94,0.15,-1.95,0.18
46,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4087,377,0.816,0.135,5.02,0.58,-0.92,0.46,4104,359,0.778,0.481,3.86,2.60,-0.56,1.06,4066,26,0.765,0.067,3.58,0.34,-0.70,0.12,3881,46,0.465,0.103,4.87,0.15,-1.74,0.31
47,19.009,5792,1.505,4.67,-0.99,5.42700,1.26800,0.34451,0.23412,5535,427,1.348,0.257,4.53,0.22,-0.94,0.58,5114,813,1.247,0.702,1.36,3.83,-1.42,1.93,5508,28,1.314,0.053,4.80,0.88,-1.54,0.48,5592,23,1.358,0.037,4.40,0.52,-0.98,0.36
48,19.001,4612,1.397,5.08,-1.86,8.23900,1.10500,1.17112,0.23439,4742,814,1.753,0.257,4.73,0.22,-1.69,0.56,4551,52,1.271,0.336,-0.20,2.99,-2.50,2.65,4622,46,1.471,0.105,3.83,1.00,-1.69,0.45,4621,37,1.400,0.070,4.96,0.15,-2.03,0.22
49,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,4813,814,2.589,0.257,4.76,0.22,-1.34,0.56,4567,1205,2.756,1.449,5.50,7.90,-2.16,6.62,4943,30,2.845,0.042,5.30,0.40,-0.34,0.26,4984,24,2.896,0.042,4.69,0.30,-0.34,0.30
50,18.994,4476,4.479,4.79,-1.33,7.71500,3.24300,2.47059,0.22694,4913,377,4.695,0.244,4.74,0.25,-0.99,0.46,5510,2052,5.442,1.414,5.50,11.83,-0.50,4.06,5046,25,5.005,0.046,5.63,0.28,-0.59,0.42,5084,39,4.987,0.070,5.01,0.14,-1.13,0.58
51,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4834,377,1.369,0.135,4.73,0.25,-1.26,0.60,4183,461,0.685,0.694,2.92,3.58,-2.02,1.77,4797,31,1.296,0.061,5.52,0.29,-1.70,0.27,4537,40,1.075,0.065,4.89,0.15,-1.75,0.22
52,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4415,377,3.738,0.244,4.93,0.25,-1.24,0.60,3879,193,3.066,0.572,1.85,10.94,-2.50,2.77,4416,45,3.742,0.089,5.09,0.53,-0.76,0.62,3743,7,3.379,0.022,4.71,0.05,-2.20,0.08
53,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4892,814,1.658,0.257,4.77,0.22,-1.42,0.56,5870,1880,2.196,1.047,5.50,14.79,-2.50,5.37,4910,38,1.709,0.078,4.63,0.68,-1.66,0.47,5357,43,2.096,0.041,4.76,0.30,-0.58,0.26
54,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4339,377,4.637,0.244,4.89,0.25,-1.40,0.60,4230,686,4.351,0.911,3.71,7.75,-2.34,4.51,4254,32,4.431,0.074,5.11,0.61,-1.63,0.48,4043,20,4.232,0.048,4.91,0.15,-1.66,0.37
55,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3777,660,1.153,0.135,5.09,0.58,-1.85,0.60,3929,358,1.395,0.762,5.50,2.16,-2.50,4.18,3718,48,0.984,0.105,5.54,0.26,-1.53,0.24,3687,51,0.982,0.124,5.18,0.19,-1.42,0.20
56,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,4054,377,3.870,0.244,4.90,0.25,-0.65,0.46,3558,66,3.488,0.162,4.73,0.84,-1.06,0.64,4193,50,4.233,0.125,5.30,0.46,0.42,0.13,4064,134,4.074,0.354,5.02,0.14,-0.12,0.28
57,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,3094,660,1.726,0.135,5.20,0.58,-2.41,1.02,3000,60,1.464,0.040,3.82,0.49,-2.47,0.35,3162,63,1.972,0.180,4.50,0.32,-2.26,0.11,3327,81,1.875,0.271,5.17,0.02,-1.36,0.50
58,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4180,377,3.648,0.244,4.91,0.25,-0.59,0.46,4041,904,3.426,1.147,4.47,2.54,-0.10,0.70,4191,38,3.694,0.084,4.46,0.61,-0.06,0.15,4082,39,3.577,0.093,4.94,0.15,-0.40,0.15
59,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,4385,377,6.038,0.172,4.77,0.25,-0.46,0.46,4472,2128,6.583,2.040,5.50,3.42,0.10,2.58,4467,43,6.231,0.083,5.60,0.24,0.65,0.12,4938,21,6.801,0.044,4.96,0.15,-2.00,0.20
60,18.987,3818,0.387,5.27,-0.93,11.05700,0.29200,2.96756,0.23386,3754,660,0.418,0.135,5.13,0.58,-1.70,0.60,3592,141,0.089,0.423,4.00,0.85,-1.07,0.58,3688,26,0.232,0.076,4.85,0.27,-1.40,0.28,3789,32,0.429,0.080,4.93,0.21,-1.32,0.19
61,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5513,427,2.583,0.257,4.64,0.22,-1.56,0.56,5032,698,2.468,0.447,0.98,6.40,-2.50,4.42,5607,33,2.754,0.048,4.93,0.90,-1.80,0.44,5779,25,2.823,0.033,4.89,0.22,-1.93,0.24
62,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5242,427,0.661,0.257,4.79,0.22,-0.86,0.58,4732,646,0.255,0.684,1.51,3.86,-1.70,1.65,5183,29,0.543,0.041,3.19,1.41,-0.75,0.24,5003,19,0.397,0.037,4.29,0.70,-0.77,0.38
63,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5946,427,0.401,0.257,4.37,0.22,-0.41,0.58,6145,1749,0.520,0.980,4.30,6.76,0.02,1.13,5968,43,0.431,0.037,4.97,0.58,-0.47,0.20,5302,26,0.020,0.016,4.51,0.29,-1.20,0.16
64,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,5278,263,6.980,0.172,4.69,0.25,-0.76,0.46,7264,4761,8.285,1.883,5.50,9.34,0.09,4.64,5388,52,7.223,0.068,3.82,1.54,-0.51,0.52,5544,31,7.272,0.052,4.89,0.19,-1.54,0.52
65,19.004,6402,0.947,4.42,-2.27,4.54300,0.83400,0.18810,0.23906,5683,427,0.540,0.257,4.73,0.22,-2.42,1.06,5067,817,0.099,0.806,1.24,1.73,-2.50,2.93,5660,26,0.501,0.049,4.52,0.75,-2.17,0.25,5232,42,0.188,0.063,4.36,0.83,-2.16,0.11
66,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5074,427,1.522,0.257,4.74,0.22,-1.91,0.56,4994,873,1.333,0.803,5.50,7.64,-2.50,2.87,5155,43,1.694,0.062,5.17,0.76,-1.83,0.39,5152,37,1.693,0.046,4.95,0.15,-1.99,0.21
67,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,6034,323,1.111,0.257,4.55,0.22,-1.62,0.56,6292,2669,1.372,1.323,2.64,3.94,-0.24,1.59,6138,30,1.306,0.052,3.81,0.80,-1.21,0.49,6398,40,1.443,0.039,4.40,0.22,-1.75,0.41
68,19.013,5640,1.244,4.47,-0.46,5.17200,1.04800,0.27631,0.23370,5516,427,1.135,0.257,4.57,0.22,-0.64,0.58,5248,85,0.953,0.204,0.97,4.33,-1.94,2.81,5539,20,1.182,0.028,4.30,0.57,-0.66,0.20,5635,33,1.271,0.033,4.48,0.27,-0.73,0.21
69,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3844,660,0.789,0.135,5.12,0.58,-1.63,0.60,3473,62,0.016,0.335,2.25,5.11,-2.28,1.44,3815,23,0.693,0.068,3.80,0.52,-1.57,0.32,3783,51,0.629,0.103,4.77,0.11,-2.05,0.19
70,19.006,6130,9.699,4.01,-1.22,3.41400,6.71800,1.67958,0.23352,5305,427,9.039,0.347,4.82,0.22,-1.60,0.56,5348,91,9.305,0.362,3.64,15.42,-2.50,11.21,5456,43,9.335,0.064,4.44,1.11,-1.59,0.57,5400,37,9.382,0.060,3.93,0.33,-0.94,0.50
71,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3740,799,8.272,0.347,5.06,0.69,-0.32,0.58,3046,217,4.780,1.181,-0.50,2.05,-2.50,0.81,3755,43,8.292,0.143,5.50,0.32,0.80,0.09,5018,20,9.998,0.002,5.01,0.14,-2.25,0.03
72,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,5514,427,2.090,0.257,4.69,0.22,-1.66,0.56,5614,1523,1.834,1.018,5.50,18.43,-2.50,6.24,5548,34,2.158,0.049,4.64,0.86,-1.38,0.42,5855,29,2.370,0.039,4.43,0.19,-0.90,0.33
73,18.980,3747,2.200,5.18,-2.09,9.98500,1.58300,3.29306,0.23228,3755,660,2.359,0.135,5.08,0.58,-1.80,0.60,3732,128,2.208,0.408,4.91,4.00,-2.06,6.43,3704,44,2.246,0.116,3.77,0.38,-1.81,0.27,3734,9,2.474,0.024,4.70,0.04,-2.21,0.07
74,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5978,427,5.769,0.217,4.65,0.22,-0.55,0.58,5978,3206,5.769,1.880,4.65,17.32,0.12,4.53,6210,47,6.176,0.074,4.46,0.73,-0.08,0.65,5859,50,6.018,0.068,4.42,0.19,-0.35,0.54
75,19.007,6097,0.905,3.98,-1.00,3.43400,0.78900,0.11041,0.23650,6055,323,0.955,0.257,4.64,0.22,-1.32,0.56,5544,1167,0.673,0.829,2.41,3.13,-1.17,1.82,5988,33,0.823,0.047,4.45,0.83,-1.21,0.42,6144,40,0.889,0.055,4.61,0.93,-0.89,0.37
76,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,4961,814,9.077,0.347,4.76,0.22,-1.13,0.56,3859,235,7.991,0.498,0.99,4.35,-1.72,3.38,5071,32,9.301,0.066,4.59,0.94,-0.34,0.61,5141,31,9.337,0.044,4.41,0.18,-0.10,0.23
77,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,4966,814,1.572,0.257,4.56,0.22,-0.35,0.58,4865,2552,1.459,2.033,3.82,2.25,0.30,2.38,4977,20,1.604,0.032,3.47,0.63,-0.01,0.13,4978,21,1.586,0.031,3.98,0.50,0.00,0.11
78,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3739,660,1.277,0.135,4.95,0.25,-1.37,0.60,3908,338,1.530,0.572,5.50,2.41,-0.76,1.14,3782,36,1.380,0.084,5.85,0.11,-0.93,0.11,3837,11,1.527,0.034,5.41,0.26,-0.68,0.06
79,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,3841,660,3.637,0.244,4.99,0.25,-0.70,0.46,3704,175,3.639,0.484,4.69,2.29,-1.45,2.91,3850,40,3.693,0.093,5.55,0.32,-0.75,0.15,3817,26,3.575,0.073,5.01,0.14,-0.60,0.06
80,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4233,377,0.648,0.135,4.99,0.25,-1.63,0.60,4071,217,0.786,0.407,3.56,3.68,-0.96,1.70,4307,33,0.867,0.077,5.53,0.33,-1.40,0.37,4586,44,1.286,0.071,5.03,0.13,-0.93,0.32
81,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4663,377,3.116,0.244,4.79,0.25,-1.33,0.60,3587,70,1.486,0.127,1.52,2.66,-1.24,0.49,4643,27,3.048,0.063,5.39,0.42,-2.05,0.31,4322,27,2.747,0.058,4.94,0.15,-2.03,0.21
82,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3641,799,0.449,0.257,5.10,0.69,-1.36,0.56,3570,85,0.337,0.210,5.50,0.76,-1.06,0.65,3627,42,0.421,0.115,5.67,0.21,-0.92,0.10,3639,40,0.442,0.110,5.61,0.10,-0.92,0.10
83,19.007,5736,4.695,4.54,-1.43,5.51800,3.59600,1.05003,0.23458,5529,427,4.628,0.217,4.62,0.22,-0.91,0.58,7338,3475,5.456,1.137,5.50,6.31,0.50,3.26,5510,34,4.601,0.068,4.97,0.83,-0.94,0.75,5311,28,4.454,0.052,4.90,0.21,-1.69,0.41
84,19.007,5644,1.622,4.78,-1.48,5.99400,1.35300,0.46559,0.23943,5816,427,1.765,0.257,4.52,0.22,-1.38,0.56,5374,1330,1.431,0.857,5.27,18.90,-2.43,4.81,5843,36,1.797,0.052,4.69,0.72,-0.91,0.53,5808,33,1.772,0.039,4.79,0.29,-1.80,0.35
85,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4734,377,4.808,0.244,4.81,0.25,-1.10,0.60,4101,456,4.158,0.833,5.34,5.54,-2.50,4.61,4779,32,4.894,0.058,5.13,0.59,-2.09,0.31,4852,34,4.947,0.050,4.99,0.15,-2.10,0.15
86,19.006,6149,0.043,4.68,-1.24,5.21700,0.03900,0.17783,0.23437,6553,323,0.333,0.257,4.30,0.22,-1.20,0.56,6345,753,0.291,0.459,1.10,1.85,-0.37,0.65,6538,41,0.303,0.050,4.04,0.54,-0.77,0.34,6115,23,0.056,0.027,4.43,0.22,-1.04,0.32
87,18.992,4377,6.135,5.06,-1.56,8.93000,4.24900,6.87702,0.23709,5163,263,6.699,0.172,4.64,0.25,-0.60,0.46,5539,2466,7.022,1.469,2.49,8.41,-2.50,13.42,5237,59,6.852,0.084,3.30,1.79,-0.97,0.66,5422,64,6.932,0.140,4.95,0.15,-1.66,0.62
88,19.016,5306,1.802,4.12,0.19,4.14900,1.45600,0.20787,0.23264,4668,814,1.110,0.257,4.66,0.22,-0.67,0.58,3825,397,0.000,0.861,4.48,1.34,-0.45,0.56,4774,35,1.374,0.043,3.40,0.67,-0.32,0.14,4076,33,0.471,0.063,4.78,0.11,-2.12,0.13
89,18.996,4384,3.896,4.99,-2.13,8.15400,2.83600,2.50496,0.23886,4921,377,4.301,0.244,4.78,0.25,-1.07,0.60,4988,3514,4.295,1.776,-0.50,14.78,-1.47,6.46,5054,52,4.579,0.110,4.76,0.91,-0.64,1.04,5247,25,4.616,0.049,4.95,0.15,-1.96,0.18
90,18.985,3565,3.914,5.05,-2.10,10.41300,2.66600,6.58870,0.23373,3646,660,4.120,0.244,5.05,0.58,-1.65,0.60,3890,969,4.343,1.148,4.16,2.99,0.19,0.92,3614,25,4.012,0.079,5.25,0.30,-2.09,0.26,3726,20,4.182,0.060,5.04,0.11,-1.39,0.22
91,19.018,6541,3.670,4.25,0.18,3.31200,2.97000,0.28366,0.23750,6943,323,3.928,0.217,4.28,0.22,-0.15,0.58,9167,46555,4.962,4.584,5.50,1.12,-0.01,12.90,6938,29,3.918,0.044,3.72,0.33,0.38,0.38,7085,36,3.872,0.045,4.14,0.26,-0.11,0.46
92,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,4083,377,1.472,0.135,5.00,0.25,-0.82,0.46,3000,210,0.000,0.826,1.74,0.54,-2.50,0.28,4118,21,1.579,0.048,5.36,0.41,-0.22,0.08,3985,40,1.386,0.084,4.96,0.15,-0.40,0.10
93,19.018,6235,1.174,4.45,0.21,4.04100,1.01100,0.16099,0.23920,5762,427,0.873,0.257,4.57,0.22,-0.68,0.58,5455,2160,0.768,1.484,1.57,3.89,-0.66,2.89,5817,41,0.971,0.043,3.24,0.57,-0.11,0.18,5734,26,0.905,0.038,4.37,0.15,-0.03,0.17
94,19.005,6262,0.795,4.66,-1.56,5.18600,0.69900,0.23768,0.23508,5943,427,0.698,0.257,4.56,0.22,-1.22,0.56,7735,1898,1.373,0.716,4.86,1.77,-2.46,9.49,5883,28,0.578,0.040,4.95,0.61,-1.60,0.36,6202,21,0.755,0.032,4.47,0.22,-1.48,0.42
95,19.010,5742,3.582,4.57,-0.88,5.37500,2.82800,0.68992,0.23239,6005,323,3.767,0.217,4.60,0.22,-1.02,0.56,5810,841,3.486,0.414,-0.50,2.74,-2.50,6.16,5977,30,3.719,0.044,3.28,0.67,-1.18,0.57,6154,54,3.806,0.048,4.31,0.24,-1.39,0.55
96,19.004,6093,8.378,4.71,-2.22,5.53100,5.94200,3.11745,0.23787,5133,427,7.955,0.347,4.67,0.22,-1.24,0.56,6640,3370,8.380,1.872,5.50,16.72,-0.50,8.22,5143,45,7.969,0.080,3.79,0.99,-1.19,0.74,5329,45,8.083,0.083,4.61,0.32,-0.88,0.78
97,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3818,799,0.641,0.257,5.06,0.69,0.06,0.97,3358,83,0.000,0.414,3.88,0.61,-1.03,0.18,3729,24,0.397,0.062,5.17,0.32,-0.12,0.05,3819,23,0.513,0.064,5.02,0.13,-0.00,0.03
98,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,5235,427,3.574,0.217,4.72,0.22,-1.39,0.56,7051,3551,5.736,1.310,4.80,7.29,0.50,3.69,5433,33,3.975,0.066,4.56,1.36,-1.09,0.71,5704,30,4.079,0.049,4.79,0.27,-1.68,0.47
99,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3875,660,1.242,0.135,5.05,0.58,-0.85,0.46,3776,310,0.796,0.540,5.50,1.86,0.09,0.49,3889,40,1.292,0.077,5.13,0.38,-0.60,0.13,3894,25,1.277,0.063,5.02,0.12,-0.53,0.06
100,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3202,799,1.617,0.257,5.04,0.69,0.15,0.97,3257,141,1.815,0.572,5.27,0.99,0.25,0.43,3281,29,1.857,0.098,4.99,0.31,0.15,0.09,3211,137,1.561,0.468,4.86,0.50,-0.70,0.91
101,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3762,660,2.703,0.135,5.06,0.58,-1.38,0.60,4067,429,3.030,0.670,5.50,8.27,-1.69,6.76,3716,21,2.562,0.068,3.91,0.67,-1.83,0.32,3952,31,2.828,0.064,5.02,0.13,-0.91,0.13
102,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,4050,377,1.779,0.135,5.01,0.58,-1.09,0.60,4390,811,2.174,0.846,5.50,4.89,-0.09,1.39,4073,40,1.798,0.092,5.00,0.48,-0.42,0.14,4113,43,1.926,0.092,4.99,0.15,-0.59,0.13
103,19.006,5352,6.905,4.75,-2.14,6.58500,4.93200,3.17687,0.23213,5404,427,7.022,0.347,4.57,0.22,-1.15,0.56,7285,4661,7.877,1.769,5.50,8.65,0.47,4.20,5361,36,6.926,0.052,3.51,1.31,-1.64,0.56,5895,39,7.227,0.037,4.87,0.21,-1.97,0.22
104,19.030,3391,1.372,5.08,-0.57,11.27600,0.94900,4.35512,0.23115,3372,799,1.258,0.257,5.04,0.69,-0.57,0.58,3389,87,1.378,0.363,5.22,0.68,-0.53,0.22,3394,18,1.375,0.073,5.13,0.17,-0.53,0.05,3415,10,1.453,0.043,5.10,0.08,-0.48,0.02
105,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5287,427,5.839,0.217,4.66,0.22,-0.74,0.58,4228,1709,4.976,2.068,3.01,4.74,-0.51,3.06,5292,32,5.866,0.064,3.77,1.68,-0.99,0.53,4988,38,5.688,0.068,4.74,0.28,-0.88,0.54
106,19.021,8225,0.819,4.38,-1.85,3.07400,0.76300,0.09192,0.23775,7527,514,0.609,0.257,4.17,0.22,-1.32,0.56,7690,1982,0.632,0.735,3.96,1.99,-2.50,4.61,7487,50,0.548,0.058,4.04,0.37,-1.52,0.55,6375,31,0.082,0.045,3.03,0.44,-1.04,0.45
107,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4436,377,4.870,0.244,4.81,0.25,-0.86,0.46,3702,267,4.321,0.507,5.50,1.66,-2.50,4.23,4391,30,4.772,0.057,5.06,0.43,-0.69,0.41,4219,39,4.525,0.069,4.91,0.15,-1.52,0.40
108,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4593,377,1.565,0.135,4.85,0.25,-0.82,0.46,4007,216,0.847,0.496,1.97,2.99,-1.66,1.58,4650,22,1.690,0.047,5.46,0.29,-0.48,0.17,4564,39,1.597,0.069,5.02,0.14,-0.63,0.13
109,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3587,660,5.723,0.244,5.03,0.58,-1.63,0.60,4562,2564,6.607,2.382,5.50,3.80,-0.13,4.29,3582,33,5.711,0.081,5.86,0.12,-3.50,0.60,3632,15,5.520,0.046,4.91,0.14,-2.08,0.16
110,19.004,6360,0.727,4.64,-1.86,5.03100,0.64300,0.21577,0.23429,6439,323,0.786,0.257,4.45,0.22,-1.79,0.56,7087,2164,1.088,0.860,3.83,1.49,-2.50,3.59,6419,55,0.768,0.051,4.29,0.63,-1.75,0.42,6431,40,0.766,0.034,4.36,0.18,-1.76,0.38
111,19.008,6958,2.889,4.58,-1.05,4.02900,2.42900,0.30903,0.23522,6696,323,2.865,0.257,4.41,0.22,-0.86,0.58,7484,2488,3.306,0.930,3.89,4.01,0.50,2.31,6703,38,2.833,0.049,4.51,0.60,-0.19,0.39,6681,48,2.784,0.043,4.43,0.16,-1.36,0.61
112,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3460,799,1.875,0.257,4.96,0.22,0.05,0.97,3248,133,1.919,0.569,5.25,0.90,0.10,0.39,3597,84,2.337,0.250,5.69,0.28,0.80,0.13,3364,10,1.920,0.039,4.69,0.03,0.19,0.01
113,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3473,660,5.312,0.244,5.12,0.58,-1.64,0.60,4196,1512,6.109,1.854,5.50,4.14,-0.33,1.69,3528,15,5.496,0.048,5.66,0.20,-2.42,0.07,3455,68,5.072,0.211,5.03,0.27,-1.96,0.22
114,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,5581,427,2.792,0.257,4.53,0.22,-1.16,0.56,4723,914,2.070,0.751,1.63,10.54,-2.05,3.51,5587,25,2.799,0.034,3.49,0.91,-0.45,0.42,6054,43,3.034,0.050,4.50,0.27,-0.93,0.63
115,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5107,427,0.223,0.257,4.66,0.22,-1.14,0.56,4973,541,0.102,0.586,5.50,6.23,-2.05,2.08,5175,32,0.342,0.048,5.27,0.55,-1.37,0.28,4934,29,0.122,0.051,5.05,0.12,-1.82,0.24
116,19.007,6222,0.111,4.49,-0.96,4.72600,0.10000,0.14581,0.23686,6439,323,0.318,0.257,4.45,0.22,-1.42,0.56,6658,1989,0.380,0.967,3.57,3.27,-1.46,3.99,6435,52,0.337,0.062,3.05,0.50,-0.90,0.38,6481,32,0.346,0.047,3.42,0.49,-0.71,0.29
117,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4173,377,5.771,0.244,4.92,0.25,-0.90,0.46,4414,1671,5.765,2.109,5.50,12.86,-2.50,7.85,3991,30,5.280,0.072,4.86,0.62,-1.64,0.54,4582,4,5.834,0.039,4.98,0.15,-2.06,0.24
118,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3711,660,2.556,0.135,5.10,0.58,-1.60,0.60,3574,132,2.177,0.415,4.15,0.79,-1.13,0.57,3697,27,2.494,0.062,4.83,0.38,-1.97,0.40,3677,42,2.449,0.114,4.85,0.15,-1.65,0.25
119,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5155,427,9.136,0.347,4.74,0.22,-1.12,0.56,4669,3440,9.559,2.738,2.37,4.83,0.50,2.75,5285,31,9.376,0.061,3.51,1.50,-1.17,0.61,5759,24,9.579,0.034,4.90,0.15,-1.92,0.18
120,19.005,5689,0.041,4.74,-2.19,6.23900,0.03600,0.28445,0.23840,5752,427,0.053,0.257,4.70,0.22,-1.61,0.56,6674,1472,0.560,0.751,5.29,3.87,-0.84,1.58,5800,29,0.123,0.045,5.01,0.60,-1.93,0.32,5693,34,0.038,0.027,4.85,0.22,-2.06,0.16
121,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5352,427,5.813,0.217,4.65,0.22,-0.93,0.58,5887,3462,6.106,1.806,3.50,12.99,-0.45,5.21,5393,45,5.910,0.068,4.38,1.04,-0.91,0.59,5586,30,5.958,0.058,4.86,0.24,-1.45,0.58
122,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,5071,427,8.574,0.347,4.68,0.22,-1.43,0.56,6907,6217,9.310,1.833,3.04,7.20,-2.50,7.39,5189,42,8.825,0.085,4.51,1.00,-0.94,0.65,5152,32,8.842,0.066,4.94,0.16,-1.71,0.41
123,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3266,660,3.332,0.244,5.13,0.58,-2.20,1.02,3292,125,3.543,0.536,4.53,0.77,-2.38,1.37,3292,15,3.398,0.073,4.64,0.17,-2.24,0.16,3392,141,3.487,0.475,5.00,0.14,-1.90,0.33
124,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4535,377,7.120,0.172,4.76,0.25,-0.89,0.46,4316,1125,6.909,1.472,5.50,8.00,-1.59,7.06,4505,47,7.026,0.079,5.09,0.67,-1.23,0.67,4394,26,6.937,0.063,4.94,0.15,-1.61,0.49
125,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3429,660,3.731,0.244,5.09,0.58,-1.37,0.60,3421,86,3.519,0.057,4.08,0.84,-2.50,2.18,3445,6,3.780,0.041,3.66,0.22,-2.45,0.20,3643,6,4.023,0.023,4.78,0.12,-1.87,0.30
126,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5380,427,1.264,0.257,4.59,0.22,-0.22,0.58,5428,1715,1.399,1.164,3.50,7.92,0.35,1.76,5428,24,1.390,0.031,4.76,0.60,-0.16,0.14,5114,24,1.145,0.033,4.46,0.25,-0.41,0.16
127,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,4296,377,0.548,0.135,4.93,0.25,-1.53,0.60,4122,273,0.266,0.433,4.90,8.28,-1.96,5.37,4228,26,0.385,0.062,5.29,0.40,-1.64,0.31,3897,14,0.028,0.019,4.69,0.04,-2.19,0.08
128,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5327,427,5.926,0.217,4.63,0.22,-1.18,0.56,6579,3034,6.594,1.491,5.50,9.14,0.50,3.53,5270,37,5.824,0.068,4.48,0.87,-1.45,0.60,5201,35,5.749,0.058,4.89,0.19,-1.73,0.41
129,19.019,5921,6.149,4.51,0.30,4.58200,4.55200,1.05439,0.23297,5786,427,5.823,0.217,4.56,0.22,-0.09,0.58,5216,3206,5.828,2.148,2.20,10.28,0.50,2.80,5997,37,6.211,0.045,3.84,0.94,0.50,0.26,5808,31,6.098,0.039,4.34,0.17,-0.04,0.21
130,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3645,660,0.013,0.135,5.12,0.58,-1.29,0.60,3664,177,0.000,0.572,4.73,0.90,-1.08,1.10,3651,20,0.034,0.035,3.53,0.68,-1.42,0.15,3600,34,-0.189,0.137,4.75,0.09,-1.65,0.35
131,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5951,427,1.129,0.257,4.40,0.22,-0.21,0.58,6589,1760,1.422,0.814,3.85,4.36,0.47,0.95,5929,17,1.109,0.027,3.57,1.33,0.19,0.11,5656,44,0.960,0.036,4.30,0.21,0.01,0.10
132,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4061,377,0.557,0.135,5.00,0.25,-2.00,0.60,3653,83,0.000,0.497,1.61,2.81,-1.87,1.57,4012,32,0.428,0.081,4.66,0.52,-2.04,0.32,4138,45,0.612,0.099,4.95,0.15,-1.10,0.33
133,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,5173,427,0.239,0.257,4.52,0.22,0.14,0.97,5518,441,0.320,0.234,4.37,3.95,0.50,1.18,5168,25,0.211,0.036,4.47,0.35,-0.07,0.11,5090,16,0.163,0.033,4.40,0.15,-0.18,0.10
134,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3693,660,0.266,0.135,5.13,0.58,-1.67,0.60,3592,140,0.000,0.476,3.76,1.01,-1.15,0.63,3619,13,0.072,0.054,4.45,0.26,-1.49,0.23,3684,23,0.123,0.066,5.08,0.21,-1.44,0.18
135,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4378,377,1.249,0.135,4.88,0.25,-1.03,0.60,3451,3,0.000,0.469,1.49,3.05,-1.68,0.30,4434,31,1.380,0.078,4.61,0.77,-0.68,0.35,4659,26,1.626,0.047,4.58,0.32,-0.34,0.27
136,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5169,427,3.986,0.217,4.68,0.22,-0.88,0.58,6714,1796,4.836,0.942,1.79,2.02,0.50,3.82,5202,28,4.068,0.055,4.17,1.33,-0.67,0.54,5245,38,4.047,0.070,4.92,0.17,-1.35,0.61
137,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,4083,377,9.250,0.172,4.96,0.25,-1.12,0.60,3983,461,9.170,0.950,5.50,8.01,-2.50,5.44,4023,23,9.094,0.060,5.28,0.46,-1.02,0.45,4208,38,9.293,0.064,4.96,0.15,-1.06,0.34
138,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3281,799,0.272,0.257,5.09,0.69,0.22,0.97,3383,135,0.371,0.427,4.63,1.97,-0.08,0.92,3280,15,0.269,0.052,4.27,0.21,-0.42,0.04,3334,25,0.370,0.081,4.76,0.10,-0.22,0.04
139,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4368,377,5.994,0.244,4.86,0.25,-1.17,0.60,3597,232,5.091,0.526,4.36,1.74,-2.50,6.48,4434,35,6.146,0.067,5.48,0.48,-1.00,0.73,4332,27,6.021,0.054,5.08,0.10,-0.76,0.28
140,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4924,814,0.434,0.257,4.72,0.22,-0.56,0.58,5768,2262,1.042,1.356,3.51,9.59,0.47,2.17,4971,34,0.550,0.049,5.33,0.39,-0.67,0.24,4615,42,0.175,0.066,4.91,0.15,-1.38,0.22
141,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5149,427,1.963,0.257,4.63,0.22,-1.35,0.56,3840,177,1.093,0.544,2.95,7.00,-2.50,3.04,5203,38,2.078,0.059,2.89,1.50,-1.04,0.35,5130,33,1.999,0.051,4.90,0.16,-1.76,0.31
142,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,4010,377,1.444,0.135,5.05,0.58,-0.93,0.46,3946,217,1.528,0.394,5.50,2.33,-2.50,2.93,4047,41,1.485,0.078,5.47,0.30,-0.31,0.09,4192,42,1.623,0.094,5.04,0.13,0.09,0.06
143,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5392,427,4.183,0.217,4.62,0.22,-0.82,0.58,7618,2517,5.272,1.063,4.71,3.38,0.50,4.69,5422,28,4.229,0.041,4.02,1.35,-0.13,0.23,5399,24,4.173,0.045,4.67,0.32,-0.58,0.44
144,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5239,427,0.296,0.257,4.69,0.22,-0.36,0.58,4776,1215,0.150,1.030,1.50,4.74,0.50,1.66,5210,23,0.227,0.040,3.90,0.92,-0.40,0.17,5153,29,0.197,0.038,4.48,0.29,-0.45,0.19
145,19.009,6764,1.270,4.39,-0.74,3.83900,1.11800,0.15474,0.23242,6250,323,0.916,0.257,4.60,0.22,-1.65,0.56,5924,2023,0.911,1.215,2.27,2.82,-2.50,6.81,6341,28,1.086,0.049,3.66,0.52,-1.72,0.43,5692,20,0.666,0.034,4.66,0.32,-1.88,0.25
146,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5592,427,9.349,0.347,4.58,0.22,-0.97,0.58,5198,1437,9.166,0.979,1.16,8.22,-2.50,7.83,5781,39,9.711,0.064,3.78,0.96,-0.63,0.69,5469,17,9.509,0.033,4.94,0.15,-1.96,0.19
147,19.007,6638,0.077,4.35,-1.05,4.00700,0.07100,0.10328,0.23520,6611,323,0.182,0.257,4.29,0.22,-0.76,0.58,6894,1600,0.218,0.774,3.97,2.16,-0.45,1.34,6513,24,0.039,0.026,3.54,0.33,-0.81,0.25,6278,29,-0.168,0.033,4.35,0.18,-0.85,0.25
148,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3819,799,4.276,0.217,4.88,0.22,-0.28,0.58,3544,172,4.060,0.461,4.39,0.92,-0.75,0.42,3872,34,4.396,0.080,5.47,0.34,-0.04,0.05,3846,27,4.355,0.078,5.06,0.11,-0.13,0.03
149,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4500,377,-0.213,0.000,4.73,0.25,-0.00,0.46,5732,433,0.752,0.238,5.02,6.09,0.46,1.35,4590,11,0.024,0.020,3.91,0.30,-0.28,0.11,4415,60,-0.227,0.152,4.80,0.13,-0.92,0.15
150,19.017,7779,7.921,4.41,-0.05,2.64200,5.95600,0.82452,0.23613,7752,514,8.144,0.347,4.41,0.22,-1.03,0.56,10000,6202,8.629,0.914,1.65,1.53,0.50,6.41,7532,43,7.862,0.053,2.36,0.20,-0.57,0.86,7632,60,7.987,0.069,3.28,0.28,-0.50,0.69
151,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4192,377,5.861,0.244,4.91,0.25,-1.08,0.60,3560,145,4.802,0.457,3.12,2.81,-1.31,0.64,4148,28,5.725,0.068,5.50,0.32,-1.06,0.51,3886,31,5.391,0.070,4.99,0.14,-1.79,0.37
152,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3702,660,0.990,0.135,5.07,0.58,-1.43,0.60,3851,9,1.205,0.302,5.50,4.79,-1.09,2.70,3704,24,1.043,0.073,5.82,0.14,-2.25,0.18,3718,20,1.017,0.060,5.12,0.11,-1.58,0.20
153,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3339,660,5.344,0.244,5.16,0.58,-1.72,0.60,3272,146,4.780,0.575,4.35,0.82,-2.50,1.34,3320,34,5.261,0.097,4.17,0.20,-2.68,0.34,3196,51,5.313,0.125,4.68,0.03,-2.27,0.01
154,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5378,427,5.646,0.217,4.57,0.22,-0.72,0.58,5315,4926,5.792,3.125,3.50,16.22,0.50,4.85,5440,37,5.757,0.072,3.51,1.23,-0.14,0.68,5830,30,5.919,0.052,4.84,0.26,-1.82,0.37
155,18.996,4384,3.896,4.99,-2.13,8.15400,2.83600,2.50496,0.23886,4712,377,4.453,0.244,4.83,0.25,-1.57,0.60,4133,542,3.894,0.879,4.11,7.45,-2.39,6.08,4629,35,4.251,0.084,4.10,0.91,-1.88,0.49,4596,46,4.185,0.074,4.91,0.15,-1.86,0.32
156,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4910,814,0.520,0.257,4.63,0.22,-0.89,0.58,4373,454,0.000,0.757,2.52,4.11,-1.80,1.42,4879,28,0.444,0.047,5.51,0.34,-0.66,0.22,4729,17,0.310,0.036,4.83,0.26,-0.70,0.20
157,19.017,5549,5.860,4.14,0.05,4.09100,4.30600,0.75162,0.23504,5570,427,5.713,0.217,4.58,0.22,-0.55,0.58,5230,2996,5.782,2.029,1.28,7.21,0.35,2.29,5699,38,5.979,0.062,3.04,1.74,-0.24,0.54,5681,36,5.942,0.048,4.31,0.24,-0.39,0.31
158,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6332,323,1.187,0.257,4.58,0.22,-2.23,1.06,6723,2055,1.372,0.945,3.08,2.73,-2.50,4.86,6269,35,1.111,0.060,4.56,0.76,-1.99,0.34,6640,50,1.308,0.043,4.35,0.17,-1.68,0.44
159,19.044,3548,8.106,5.12,0.03,11.02000,4.87900,23.49633,0.23406,4011,814,8.510,0.347,4.78,0.22,-0.22,0.58,3533,229,8.543,0.578,5.50,1.82,-0.38,0.57,4048,2,8.598,0.024,4.91,0.13,0.99,0.01,4249,1,8.605,0.025,5.13,0.06,0.20,0.00
160,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,5500,427,3.813,0.217,4.61,0.22,-0.63,0.58,3929,680,2.722,0.951,3.63,2.95,-0.24,0.72,5630,39,4.071,0.055,3.87,0.86,-0.53,0.76,5662,58,4.042,0.076,4.66,0.30,-1.30,0.79
161,19.024,3460,9.671,5.13,-0.56,11.33300,5.82900,42.42287,0.23513,3582,799,9.629,0.347,5.19,0.69,-1.10,0.56,3494,191,9.698,0.613,4.94,2.42,-0.54,0.57,3988,102,9.956,0.051,5.12,0.42,0.75,0.30,3506,225,9.730,0.209,4.97,0.19,-0.59,0.67
162,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4729,377,6.114,0.172,4.72,0.25,-1.02,0.60,4209,1909,5.626,2.180,3.78,2.24,0.24,1.14,4785,33,6.213,0.072,3.36,1.48,-1.02,0.56,4497,30,5.977,0.061,4.35,0.18,-0.20,0.19
163,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,4201,377,2.744,0.135,4.99,0.25,-1.27,0.60,3910,251,2.346,0.475,4.46,7.25,-1.85,7.85,4204,26,2.753,0.065,4.77,0.50,-1.07,0.36,3969,15,2.436,0.036,4.84,0.14,-1.74,0.26
164,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,4994,814,0.078,0.257,4.58,0.22,-0.06,0.58,5212,480,0.300,0.312,4.83,2.16,0.06,1.29,5021,20,0.130,0.037,3.20,0.92,-0.36,0.14,4843,14,0.024,0.017,3.15,0.49,-0.63,0.13
165,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,5043,427,9.303,0.347,4.67,0.22,-1.05,0.56,4613,4105,9.652,3.599,0.82,20.87,-0.73,5.17,5889,470,9.928,0.095,3.64,1.08,-1.71,0.81,6219,101,9.993,0.007,4.42,0.24,-2.09,0.15
166,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,3958,660,0.038,0.135,5.06,0.58,-1.71,0.60,3723,288,0.000,0.563,5.50,2.00,0.50,0.77,3979,22,0.090,0.058,4.07,0.34,-1.95,0.24,4030,54,0.090,0.086,4.87,0.15,-1.78,0.29
167,19.000,4506,1.937,4.89,-2.20,8.01500,1.49600,1.26532,0.23228,4644,814,2.041,0.257,4.91,0.22,-1.93,0.56,3790,137,1.098,0.485,3.67,2.76,-2.44,3.54,4660,26,2.064,0.050,5.59,0.31,-2.22,0.20,4595,36,2.025,0.053,4.98,0.15,-2.13,0.13
168,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4672,377,2.420,0.135,4.78,0.25,-1.61,0.60,3814,158,1.330,0.501,0.95,1.34,-1.44,1.63,4599,55,2.258,0.107,5.20,0.60,-1.38,0.55,4885,23,2.586,0.038,4.77,0.30,-0.54,0.31
169,19.007,6934,1.570,4.60,-1.87,4.38900,1.37500,0.22470,0.23846,6402,323,1.399,0.257,4.59,0.22,-1.68,0.56,6163,2427,1.336,1.267,2.75,3.92,-0.49,2.00,6337,31,1.292,0.058,4.14,0.76,-1.85,0.41,5908,27,1.105,0.054,3.10,0.65,-1.99,0.32
170,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,5093,427,0.569,0.257,4.72,0.22,-0.66,0.58,4717,598,0.082,0.635,5.50,5.98,-2.50,1.70,5209,20,0.768,0.032,5.59,0.30,-0.51,0.21,5242,17,0.790,0.027,4.60,0.25,-0.22,0.22
171,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5125,427,2.764,0.257,4.79,0.22,-1.38,0.56,4610,3480,2.196,3.004,2.99,4.54,0.25,3.60,5221,44,2.967,0.070,5.12,0.51,-1.10,0.61,5226,35,2.917,0.049,4.94,0.15,-1.87,0.30
172,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4807,377,1.710,0.135,4.77,0.25,-0.94,0.46,4826,1005,1.567,1.176,5.50,7.01,-2.50,5.19,4989,31,2.078,0.038,5.65,0.22,-0.23,0.16,5115,20,2.224,0.028,5.00,0.24,-0.41,0.22
173,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4479,377,1.435,0.135,4.85,0.25,-0.65,0.46,4673,1721,1.413,1.696,2.99,3.12,-0.37,2.28,4543,28,1.602,0.054,4.97,0.43,-0.42,0.23,4803,26,1.893,0.033,4.84,0.25,-0.01,0.13
174,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4491,377,0.356,0.135,4.80,0.25,-0.68,0.46,3783,209,0.000,0.506,1.80,2.02,-1.02,1.12,4430,37,0.232,0.073,5.29,0.40,-0.40,0.17,4204,19,0.033,0.032,4.75,0.09,-0.98,0.16
175,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5772,427,0.535,0.257,4.53,0.22,-0.77,0.58,6729,1446,1.054,0.694,5.43,4.73,0.18,0.86,5747,38,0.512,0.049,3.79,1.52,-0.58,0.27,6221,28,0.776,0.029,4.33,0.22,-0.19,0.18
176,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5712,427,8.534,0.347,4.67,0.22,-0.81,0.58,6515,5302,9.022,1.524,1.65,6.47,-2.50,21.66,5940,48,8.947,0.089,3.33,1.09,-0.67,0.92,5124,39,8.446,0.061,4.72,0.30,-0.85,0.48
177,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3854,799,0.584,0.257,5.03,0.69,0.21,0.97,4585,1046,1.264,0.955,5.50,2.59,0.45,1.50,3826,30,0.534,0.081,4.55,0.54,-0.04,0.05,3875,31,0.638,0.076,4.79,0.12,0.02,0.05
178,19.015,7922,8.852,4.41,0.02,2.41800,6.53900,0.97364,0.24060,6871,323,8.698,0.347,4.58,0.22,-1.09,0.56,7262,2751,8.691,0.663,2.36,1.61,-0.45,11.25,6853,51,8.664,0.071,1.84,0.31,0.43,0.38,7350,31,8.883,0.044,3.62,0.04,-0.05,0.25
179,19.012,7316,7.786,4.41,-1.11,3.56900,5.78700,1.17166,0.23206,6492,323,7.445,0.347,4.47,0.22,-0.80,0.58,8332,10274,8.074,2.080,5.50,3.87,-2.50,20.84,6507,31,7.467,0.043,3.53,0.39,-1.47,0.63,6562,44,7.471,0.039,4.27,0.13,-1.86,0.36
180,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5680,427,2.821,0.257,4.58,0.22,-1.07,0.56,5137,972,2.475,0.501,-0.03,7.03,-1.67,3.01,5684,35,2.841,0.051,4.65,0.81,-0.91,0.53,5628,33,2.787,0.049,4.63,0.33,-1.36,0.59
181,19.004,6264,0.086,3.84,-2.27,3.02300,0.07800,0.06598,0.23436,6402,323,0.173,0.257,4.49,0.22,-2.09,1.06,5836,1567,0.000,1.076,1.45,1.39,-2.50,3.95,6435,33,0.218,0.048,3.65,0.41,-1.66,0.40,5908,22,0.027,0.020,1.37,0.38,-1.50,0.27
182,19.006,6130,9.699,4.01,-1.22,3.41400,6.71800,1.67958,0.23352,5861,427,9.089,0.347,4.63,0.22,-0.90,0.58,5338,1722,9.237,1.094,2.87,14.29,-2.50,10.30,6200,33,9.700,0.055,3.31,0.63,-1.40,0.69,6240,50,9.698,0.058,4.07,0.31,-0.60,0.51
183,19.007,4806,5.286,3.43,-0.04,3.03600,3.80400,0.36864,0.23531,4506,814,5.152,0.217,4.73,0.22,-1.03,0.56,4328,1343,4.993,1.416,5.50,3.59,0.34,0.83,4456,40,5.040,0.068,3.84,0.61,-0.07,0.37,4239,26,4.762,0.056,4.85,0.14,-1.07,0.37
184,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,5071,263,8.086,0.172,4.70,0.25,-0.68,0.46,4461,1904,7.974,2.311,5.50,15.97,-2.50,8.67,5249,38,8.486,0.068,4.91,0.75,-1.82,0.58,5484,16,8.609,0.033,4.95,0.15,-2.02,0.18
185,19.018,7842,0.026,4.41,-0.79,3.08400,0.02400,0.06580,0.23773,8795,526,0.250,0.257,4.30,0.22,-0.80,0.58,8799,1868,0.317,0.428,4.83,0.89,-2.50,6.92,8799,64,0.282,0.067,5.31,0.28,-1.27,0.83,8181,56,0.104,0.062,4.77,0.37,-0.06,0.72
186,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5598,427,2.408,0.257,4.64,0.22,-1.14,0.56,4843,1789,1.578,1.056,-0.50,11.04,-2.50,4.95,5588,23,2.368,0.042,3.85,1.43,-0.76,0.40,5677,25,2.418,0.033,4.44,0.21,-0.42,0.24
187,19.006,6113,1.216,4.59,-1.38,5.16000,1.04800,0.27568,0.23611,6423,323,1.390,0.257,4.54,0.22,-1.85,0.56,5490,1154,0.966,0.853,0.77,3.40,-1.48,2.78,6432,49,1.397,0.061,4.55,0.65,-1.51,0.53,6879,29,1.630,0.030,4.37,0.18,-0.35,0.36
188,19.001,4612,1.397,5.08,-1.86,8.23900,1.10500,1.17112,0.23439,5097,427,1.956,0.257,4.60,0.22,-1.13,0.56,4989,1528,1.881,1.405,2.04,15.70,-0.80,3.96,5055,27,1.857,0.053,2.16,1.09,-0.69,0.29,5123,34,1.883,0.063,4.93,0.16,-1.25,0.50
189,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5841,427,0.360,0.257,4.53,0.22,-0.82,0.58,5378,788,0.000,0.659,-0.50,1.97,-1.24,1.24,5847,22,0.391,0.032,3.95,0.69,-0.54,0.20,6021,28,0.480,0.029,4.31,0.26,-0.24,0.14
190,19.006,5940,0.134,3.69,-1.33,2.91700,0.11900,0.06397,0.23050,6458,323,0.420,0.257,4.46,0.22,-1.39,0.56,6655,1228,0.480,0.628,5.00,3.07,-0.76,1.34,6472,26,0.446,0.044,3.94,0.49,-1.60,0.39,6242,40,0.330,0.040,3.84,0.39,-1.91,0.32
191,19.005,5917,3.070,4.65,-1.67,5.48500,2.47700,0.61859,0.23495,6012,323,3.194,0.217,4.49,0.22,-1.12,0.56,5497,2247,2.863,1.525,0.91,10.29,-0.98,4.80,5945,36,3.077,0.045,4.59,0.90,-1.98,0.37,5698,31,2.957,0.036,4.78,0.24,-2.05,0.19
192,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,5062,427,2.221,0.257,4.80,0.22,-1.70,0.56,5052,1449,2.216,0.947,2.76,11.31,-2.50,4.32,5092,29,2.309,0.048,5.28,0.48,-2.13,0.28,4869,31,2.121,0.050,4.94,0.15,-2.03,0.21
193,19.016,5450,7.138,3.83,-0.16,3.27100,5.08400,0.73756,0.22868,5439,427,6.962,0.347,4.57,0.22,-0.41,0.58,5944,3033,7.351,1.575,2.49,6.52,-1.95,18.55,5577,36,7.229,0.053,3.88,0.95,-0.27,0.45,5515,33,7.144,0.058,3.86,0.43,-0.52,0.53
194,19.008,6844,2.364,4.27,-1.30,3.63500,2.01600,0.21311,0.23463,6220,323,2.015,0.257,4.51,0.22,-1.59,0.56,7241,641,2.503,0.208,4.49,2.93,-2.50,6.07,6245,41,2.085,0.055,3.37,0.61,-1.81,0.42,6349,39,2.185,0.048,2.95,0.46,-1.85,0.41
195,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4707,377,1.722,0.135,4.71,0.25,-0.60,0.46,3566,73,0.154,0.318,2.09,3.65,-1.76,0.93,4762,40,1.846,0.049,5.23,0.39,-0.14,0.17,4787,28,1.865,0.039,4.82,0.26,0.03,0.10
196,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,4703,814,7.138,0.347,4.79,0.22,-1.05,0.56,6783,2874,8.052,1.690,4.91,6.00,-2.50,53.95,4773,37,7.280,0.073,4.17,1.02,-1.04,0.71,4454,36,6.980,0.070,4.91,0.18,-1.28,0.60
197,19.017,5835,1.596,4.10,-0.07,3.74000,1.33400,0.16270,0.22972,5579,427,1.445,0.257,4.48,0.22,-0.41,0.58,5467,997,1.481,0.683,3.36,8.83,-0.31,1.80,5606,44,1.505,0.036,2.93,1.12,-0.20,0.12,5884,12,1.689,0.021,4.20,0.31,0.04,0.10
198,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5606,427,0.426,0.257,4.50,0.22,-0.86,0.58,5126,965,0.097,0.880,1.67,3.42,-1.03,1.69,5583,19,0.404,0.028,5.09,0.61,-0.95,0.22,6089,13,0.727,0.022,4.38,0.18,-0.10,0.13
199,19.006,6130,9.699,4.01,-1.22,3.41400,6.71800,1.67958,0.23352,4996,814,9.012,0.347,4.76,0.22,-1.17,0.56,3716,180,7.594,0.578,3.78,8.29,-1.72,7.17,5021,39,9.049,0.065,4.77,0.81,-2.09,0.35,5524,38,9.444,0.060,4.20,0.31,-0.41,0.40
200,19.018,7038,8.508,4.28,0.14,2.92700,6.19100,1.04713,0.22889,6049,323,8.224,0.347,4.56,0.22,-0.58,0.58,10000,35191,9.712,3.674,1.68,1.64,-2.50,17.61,5903,32,8.006,0.050,0.97,0.38,-0.34,0.51,6251,26,8.253,0.041,3.75,0.22,-0.37,0.33
201,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5639,427,0.842,0.257,4.52,0.22,-0.50,0.58,6185,2247,1.246,1.163,5.50,8.56,-0.19,0.79,5709,21,0.989,0.025,4.05,1.04,-0.34,0.16,5805,34,1.047,0.029,4.42,0.18,-0.75,0.20
202,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4740,814,1.393,0.257,4.76,0.22,-1.14,0.56,4320,775,1.181,1.095,2.68,2.71,-1.11,1.77,4857,41,1.664,0.070,5.41,0.45,-1.03,0.44,4777,36,1.590,0.066,4.98,0.17,-1.37,0.44
203,19.011,7363,0.422,4.14,-1.75,3.00700,0.39000,0.07537,0.23747,7774,514,0.622,0.257,4.28,0.22,-1.77,0.56,8204,1582,0.781,0.427,4.22,1.38,-2.50,4.58,7727,72,0.581,0.091,3.99,0.49,-2.02,0.35,7276,47,0.377,0.044,3.80,0.30,-1.59,0.54
204,19.008,6655,1.534,4.64,-0.89,4.49000,1.33400,0.23078,0.23418,6393,323,1.370,0.257,4.42,0.22,-1.21,0.56,7233,2348,1.795,0.885,5.50,4.32,-0.46,1.79,6472,50,1.503,0.070,3.38,0.77,-1.03,0.51,6961,29,1.790,0.036,2.72,0.24,-0.99,0.56
205,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,5081,427,2.847,0.257,4.70,0.22,-0.86,0.58,4379,642,2.176,0.875,2.07,5.04,-1.48,3.00,5181,22,3.040,0.038,5.20,0.52,-0.09,0.24,5208,27,3.070,0.037,4.51,0.13,0.07,0.11
206,18.983,3827,1.393,5.23,-1.28,11.05700,1.02700,4.17254,0.23708,3788,660,1.225,0.135,5.09,0.58,-1.45,0.60,3568,88,0.994,0.395,4.35,2.26,-1.89,3.55,3865,45,1.443,0.108,5.33,0.47,-0.93,0.25,4023,39,1.669,0.089,5.02,0.13,-0.58,0.08
207,19.005,6546,4.788,3.77,-1.97,2.79800,3.76700,0.32509,0.23354,6264,323,4.673,0.217,4.45,0.22,-0.88,0.58,6288,4633,4.380,1.869,2.46,8.44,-2.50,8.58,6234,29,4.615,0.044,4.23,0.65,-1.57,0.57,6344,38,4.676,0.046,4.27,0.27,-1.16,0.59
208,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,3082,660,1.844,0.135,5.22,0.58,-2.67,1.02,3348,3,2.314,0.324,5.50,0.86,-1.64,0.39,3127,17,2.000,0.066,4.46,0.11,-2.44,0.04,3239,9,2.198,0.062,4.93,0.11,-2.17,0.09
209,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3963,799,5.417,0.217,4.93,0.22,-0.25,0.58,3804,699,5.370,1.023,4.89,1.60,-0.36,0.95,4042,31,5.614,0.080,4.69,0.48,-0.00,0.06,4249,1,5.552,0.016,5.15,0.06,0.20,0.00
210,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,5214,427,2.321,0.257,4.66,0.22,-0.95,0.58,4128,350,1.327,0.658,1.91,2.51,-1.65,2.00,5234,25,2.360,0.035,4.23,1.09,-0.26,0.23,5357,57,2.406,0.073,4.83,0.29,-1.13,0.62
211,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5622,427,0.369,0.257,4.43,0.22,-1.28,0.56,5763,1728,0.501,1.164,1.15,2.41,-1.66,3.58,5528,36,0.200,0.063,4.60,0.92,-2.03,0.32,5061,9,0.021,0.013,1.48,0.31,-2.41,0.07
212,18.983,3827,1.393,5.23,-1.28,11.05700,1.02700,4.17254,0.23708,3929,660,1.322,0.135,5.06,0.58,-1.28,0.60,3253,131,0.226,0.607,2.79,0.72,-1.81,0.29,4023,41,1.577,0.087,5.47,0.33,-0.46,0.12,4014,36,1.656,0.082,4.95,0.15,-0.62,0.10
213,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3627,660,2.253,0.135,5.17,0.58,-1.12,0.60,3600,171,2.158,0.475,4.38,1.11,-2.50,4.15,3581,20,2.130,0.073,3.67,0.45,-1.90,0.35,3554,56,1.985,0.171,4.71,0.05,-2.17,0.11
214,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,4113,377,1.697,0.135,5.16,0.58,-0.54,0.46,3705,148,1.496,0.193,2.70,2.58,-0.77,0.40,4221,47,1.982,0.100,4.80,0.47,0.06,0.15,4042,42,1.754,0.098,4.92,0.15,-0.30,0.08
215,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,5743,427,6.369,0.347,4.59,0.22,-0.79,0.58,3934,1217,5.401,1.455,3.18,2.07,0.50,0.98,5939,44,6.764,0.065,3.77,0.97,-0.55,0.71,6179,31,6.890,0.053,4.29,0.21,-0.52,0.51
216,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3379,799,1.437,0.257,4.99,0.22,0.24,0.97,3379,108,0.929,0.350,5.50,0.99,0.50,0.45,3412,35,1.531,0.109,5.47,0.18,-0.14,0.05,3507,208,2.165,0.660,4.13,1.64,-1.03,0.67
217,19.004,6235,0.808,4.41,-1.95,4.77000,0.71000,0.19733,0.23429,6286,323,0.729,0.257,4.62,0.22,-2.07,1.06,5855,1887,0.649,1.189,2.77,1.89,-2.50,5.74,6354,33,0.842,0.044,5.01,0.50,-2.04,0.31,6282,48,0.850,0.054,4.60,0.66,-2.01,0.32
218,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3819,799,0.642,0.257,5.00,0.22,-0.00,0.58,4224,540,0.982,0.767,5.24,2.64,0.50,0.37,3719,23,0.383,0.064,4.91,0.33,-0.20,0.05,3739,24,0.382,0.058,4.93,0.15,-0.14,0.04
219,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3918,799,6.434,0.347,4.92,0.22,0.23,0.97,3660,328,6.418,0.638,5.50,1.71,0.39,0.50,3942,8,6.482,0.017,4.52,0.15,0.96,0.03,3722,35,6.195,0.111,4.66,0.01,0.20,0.00
220,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4930,377,3.389,0.244,4.78,0.25,-1.05,0.60,4489,1325,2.796,1.259,3.02,16.80,-2.01,5.85,4940,58,3.432,0.084,5.18,0.56,-0.82,0.51,4876,46,3.419,0.057,4.66,0.29,-0.55,0.35
221,19.002,4585,8.669,4.74,-2.08,7.59200,5.78100,7.48514,0.23430,5015,427,8.907,0.347,4.73,0.22,-0.80,0.58,4371,1885,8.429,2.120,4.15,26.72,-2.50,7.89,5087,45,9.087,0.084,4.35,1.19,-1.31,0.83,5400,31,9.283,0.047,4.92,0.15,-1.99,0.18
222,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3217,660,3.241,0.244,5.18,0.58,-1.75,0.60,3149,3,3.022,0.367,3.76,0.83,-2.44,0.46,3204,43,3.192,0.142,4.05,0.31,-2.14,0.15,3240,57,3.453,0.180,4.71,0.17,-2.20,0.32
223,19.008,5091,1.932,4.79,-1.86,6.78500,1.55100,0.73418,0.23628,5397,427,2.088,0.257,4.64,0.22,-1.13,0.56,6181,3541,2.735,1.819,4.11,12.22,0.50,3.17,5483,23,2.281,0.037,4.36,1.19,-0.63,0.35,5441,39,2.237,0.042,4.65,0.30,-0.73,0.30
224,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3272,660,5.094,0.244,5.22,0.58,-1.62,0.60,3308,97,5.105,0.512,3.95,0.86,-1.85,0.67,3282,46,5.128,0.149,4.33,0.40,-2.57,0.23,3292,128,4.976,0.409,4.93,0.23,-1.62,0.90
225,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,3698,660,7.109,0.172,4.99,0.25,-0.88,0.46,3672,272,6.738,0.617,3.83,3.16,-0.95,0.85,3587,53,6.752,0.174,4.10,1.17,-2.06,0.36,3547,3,7.238,0.043,5.10,0.11,-1.82,0.76
226,19.050,3375,2.800,4.75,0.21,9.76000,1.77800,3.14485,0.23479,3147,799,2.561,0.257,5.00,0.69,0.28,0.97,3204,107,2.517,0.254,5.03,1.23,0.13,0.69,3193,28,2.720,0.097,4.30,0.27,-0.18,0.09,3136,116,3.055,0.405,5.06,0.30,-1.18,0.74
227,19.011,5377,0.404,4.72,-0.83,6.11400,0.34500,0.30875,0.23396,5593,427,0.505,0.257,4.64,0.22,-1.19,0.56,5485,558,0.327,0.204,5.50,17.11,-2.21,3.72,5607,35,0.520,0.037,4.87,0.74,-0.79,0.24,5603,46,0.501,0.039,4.60,0.29,-0.65,0.19
228,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5183,427,7.436,0.347,4.72,0.22,-1.22,0.56,4912,2286,7.183,1.740,-0.50,8.84,-1.23,4.00,5291,44,7.649,0.074,3.12,1.44,-0.68,0.59,5528,38,7.743,0.057,4.85,0.21,-1.63,0.49
229,19.000,4542,1.410,5.09,-2.06,8.18200,1.10800,1.14288,0.23261,4945,814,1.736,0.257,4.80,0.22,-1.71,0.56,4321,978,1.171,1.064,3.08,9.43,-2.45,2.56,4966,31,1.809,0.064,5.52,0.33,-1.82,0.39,5282,21,2.074,0.034,4.99,0.14,-1.82,0.25
230,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,3988,660,1.421,0.135,5.05,0.58,-1.31,0.60,3455,79,0.627,0.346,2.91,1.39,-1.54,0.40,4027,42,1.534,0.082,4.74,0.52,-0.55,0.17,4105,31,1.668,0.074,4.96,0.15,-0.64,0.19
231,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,5081,263,5.254,0.244,4.69,0.25,-1.12,0.60,3696,121,3.963,0.394,3.68,6.69,-2.02,7.43,5096,34,5.281,0.055,5.41,0.47,-1.98,0.36,5196,38,5.347,0.042,4.95,0.16,-1.97,0.21
232,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5391,427,0.662,0.257,4.61,0.22,-1.01,0.56,6446,1866,1.219,0.929,4.36,6.05,0.41,0.89,5419,24,0.710,0.032,5.11,0.79,-0.98,0.24,5540,25,0.806,0.030,4.60,0.30,-0.60,0.22
233,19.006,5040,0.116,2.19,-2.24,-0.52000,0.09900,0.01302,0.22986,5534,427,0.439,0.257,4.66,0.22,-1.49,0.56,4971,599,0.180,0.582,1.56,1.67,-2.09,1.68,5511,28,0.399,0.042,5.20,0.62,-1.92,0.29,5386,32,0.351,0.051,4.33,0.77,-1.78,0.28
234,19.006,5477,8.664,5.08,-2.11,6.59600,5.99100,5.19996,0.23358,5308,427,8.540,0.347,4.66,0.22,-0.87,0.58,4034,415,7.478,0.844,5.35,7.40,-2.50,5.30,5353,46,8.646,0.069,4.57,0.89,-1.72,0.58,6016,39,8.958,0.053,4.90,0.18,-1.96,0.18
235,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5552,427,1.835,0.257,4.56,0.22,-1.21,0.56,6829,921,2.485,0.345,5.50,6.08,0.13,1.49,5522,33,1.759,0.046,4.20,0.83,-1.31,0.43,5755,47,1.909,0.055,4.31,0.70,-1.20,0.47
236,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3020,660,4.673,0.244,5.23,0.58,-1.60,0.60,3087,74,4.533,0.061,3.65,0.84,-2.50,0.80,2980,92,4.508,0.315,3.30,0.32,-2.91,0.21,3279,93,5.167,0.301,4.68,0.20,-2.20,0.31
237,18.998,4152,2.663,4.92,0.13,8.48600,1.92000,1.91249,0.23762,3830,660,2.317,0.135,5.06,0.58,-0.59,0.46,3650,6,2.176,0.297,5.27,2.64,-1.42,2.26,3875,32,2.452,0.090,4.49,0.52,-0.40,0.05,3991,38,2.716,0.090,4.87,0.15,-0.38,0.07
238,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5008,427,1.597,0.257,4.64,0.22,-0.93,0.58,4507,802,1.082,0.888,1.35,4.14,-1.07,1.77,4995,28,1.591,0.037,3.26,1.15,-0.12,0.16,5116,48,1.721,0.044,4.47,0.24,-0.13,0.20
239,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4401,377,1.022,0.135,4.87,0.25,-0.68,0.46,4570,1275,1.269,1.165,5.04,1.77,0.48,1.60,4492,47,1.265,0.091,5.03,0.35,0.02,0.17,4809,49,1.450,0.124,5.17,0.02,0.13,0.05
240,18.982,4056,5.912,5.19,-1.15,10.33400,4.01800,11.85769,0.23406,4260,377,6.260,0.172,4.81,0.25,-0.99,0.46,4454,1415,6.429,1.526,5.50,6.95,-1.95,4.45,4166,26,6.029,0.063,5.20,0.51,-1.43,0.49,4839,49,6.545,0.134,5.01,0.13,-2.09,0.20
241,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5677,427,5.626,0.217,4.62,0.22,-1.37,0.56,6795,2674,6.042,0.953,2.17,2.72,-1.56,17.90,5795,51,5.858,0.071,3.98,0.99,-1.16,0.68,6429,30,6.106,0.042,4.39,0.21,-1.95,0.22
242,19.004,6147,8.694,4.53,-1.99,5.11800,6.13800,2.82098,0.23244,5696,427,8.241,0.347,4.68,0.22,-1.12,0.56,5815,5443,8.328,2.778,3.31,13.08,-2.50,23.09,5865,28,8.557,0.047,4.42,0.85,-1.74,0.49,6222,28,8.726,0.041,4.46,0.22,-1.79,0.38
243,19.005,4374,2.143,2.12,-0.48,0.15600,1.63400,0.03606,0.23450,4679,814,2.401,0.257,4.66,0.22,-1.14,0.56,3384,81,0.577,0.411,2.35,1.78,-1.98,0.51,4661,39,2.388,0.085,2.80,1.31,-0.22,0.42,4887,19,2.612,0.037,4.35,0.37,-0.19,0.29
244,19.010,6010,8.596,4.17,-0.71,3.96000,6.06500,1.59588,0.23142,5646,427,8.192,0.347,4.67,0.22,-1.18,0.56,5459,1937,8.323,1.185,5.50,21.67,-1.37,3.88,5820,44,8.536,0.062,4.77,0.72,-1.27,0.61,6011,35,8.656,0.061,4.36,0.16,-0.54,0.50
245,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4689,377,1.539,0.135,4.74,0.25,-0.35,0.46,4517,1318,1.435,1.229,4.10,1.49,0.50,1.41,4748,32,1.684,0.052,4.92,0.46,-0.26,0.25,5016,28,1.927,0.042,4.45,0.14,0.02,0.11
246,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3961,660,0.968,0.135,5.02,0.58,-1.46,0.60,3573,70,0.163,0.456,1.07,1.95,-2.33,1.94,3910,23,0.849,0.063,4.44,0.76,-1.73,0.41,4342,60,1.425,0.104,4.93,0.15,-0.65,0.12
247,18.998,4696,6.181,4.85,-1.15,7.45900,4.36600,3.67621,0.23772,5390,263,6.674,0.172,4.66,0.25,-1.07,0.60,5089,1178,6.466,0.337,-0.50,7.91,-0.86,2.26,5417,40,6.727,0.073,3.39,1.67,-0.39,0.54,5375,31,6.629,0.053,4.93,0.16,-1.85,0.30
248,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3873,660,2.614,0.135,5.05,0.58,-0.85,0.46,4067,342,2.855,0.713,4.71,4.86,-2.39,5.82,3874,30,2.609,0.074,4.87,0.68,-1.58,0.44,4087,30,2.920,0.058,4.95,0.15,-1.08,0.29
249,19.007,6642,2.085,4.56,-1.14,4.42000,1.78100,0.27466,0.23626,6236,323,1.829,0.257,4.58,0.22,-0.91,0.58,7110,2155,2.302,0.858,5.40,3.23,-2.50,10.46,6295,32,1.922,0.051,4.43,0.75,-1.51,0.50,5890,43,1.685,0.038,4.58,0.33,-1.96,0.25
250,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,4259,377,9.141,0.172,4.99,0.25,-1.03,0.60,3650,10,8.466,0.433,2.75,4.48,-1.11,0.42,4305,34,9.294,0.079,5.56,0.30,0.07,0.19,4157,25,9.135,0.060,4.97,0.15,-0.72,0.27
251,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,5205,427,1.326,0.257,4.73,0.22,-1.31,0.56,5051,34,1.114,0.336,-0.50,3.72,-1.80,2.67,5211,40,1.322,0.062,3.03,1.76,-0.98,0.37,5514,25,1.547,0.028,4.40,0.26,-0.27,0.23
252,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4745,377,-0.007,0.000,4.69,0.25,0.39,0.79,3728,278,0.000,0.547,5.50,1.94,0.50,0.74,4784,25,0.073,0.040,4.84,0.27,0.28,0.10,4865,41,0.152,0.054,4.58,0.07,0.17,0.03
253,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5015,263,3.394,0.244,4.75,0.25,-1.33,0.60,5344,2221,3.619,1.555,2.28,18.23,-0.15,3.03,5075,53,3.530,0.091,3.85,2.15,-0.88,0.66,5199,51,3.604,0.091,4.73,0.32,-0.98,0.85
254,19.004,6360,0.727,4.64,-1.86,5.03100,0.64300,0.21577,0.23429,6367,323,0.664,0.257,4.57,0.22,-1.41,0.56,6516,2370,0.890,1.091,2.89,4.10,-0.30,1.54,6457,39,0.814,0.046,4.12,0.60,-1.15,0.39,6676,63,0.851,0.138,4.56,0.38,-1.60,0.53
255,19.016,7451,0.057,4.49,-0.17,2.90000,0.05300,0.06129,0.22964,7851,514,0.089,0.257,4.15,0.22,-0.62,0.58,7166,1344,0.004,0.552,2.87,0.84,-0.72,1.03,7934,34,0.226,0.038,4.34,0.24,-0.87,0.55,7977,31,0.216,0.030,4.45,0.13,-1.78,0.39
256,19.004,5935,0.301,4.80,-2.27,5.71500,0.26500,0.24854,0.23810,5718,427,0.092,0.257,4.71,0.22,-2.02,1.06,5806,1299,0.262,0.510,5.50,18.45,-2.50,2.81,5797,42,0.238,0.052,4.27,0.60,-1.91,0.33,6542,24,0.663,0.034,4.45,0.18,-1.69,0.42
257,18.998,3595,5.561,5.06,-1.00,11.14600,3.65500,14.47438,0.22875,3453,660,5.523,0.244,5.12,0.58,-1.26,0.60,3515,152,5.415,0.435,4.34,0.84,-0.89,0.34,3450,28,5.526,0.073,4.94,0.79,-1.90,0.49,3446,49,5.620,0.171,4.89,0.19,-1.92,0.24
258,19.008,5890,4.259,4.51,-1.08,5.17400,3.31900,0.78886,0.23482,6019,323,4.315,0.217,4.49,0.22,-0.30,0.58,8488,5910,5.852,1.486,5.18,1.89,0.50,6.89,6016,39,4.339,0.056,4.61,0.78,-1.31,0.61,6150,27,4.360,0.041,4.47,0.24,-1.71,0.46
259,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,5160,427,2.822,0.257,4.77,0.22,-0.75,0.58,4290,678,2.014,0.830,5.07,2.30,0.50,0.73,5301,27,3.117,0.037,5.34,0.49,0.05,0.23,5241,23,3.067,0.036,4.67,0.32,-0.31,0.29
260,19.020,8154,1.283,4.59,-0.42,2.73200,1.17600,0.09502,0.23464,7379,514,1.027,0.257,4.36,0.22,-0.94,0.58,9598,2667,1.856,0.746,5.33,0.86,0.50,8.40,7371,43,1.031,0.045,3.35,0.29,-1.03,0.62,6812,39,0.721,0.053,3.59,0.42,-0.64,0.37
261,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4723,377,6.237,0.172,4.67,0.25,-0.57,0.46,5522,3121,6.727,1.824,2.91,7.10,0.50,2.67,4635,30,6.058,0.061,4.91,0.50,-0.94,0.44,4569,29,6.061,0.052,4.43,0.23,-0.26,0.23
262,18.980,3885,7.720,5.21,-1.84,10.82100,5.02100,23.57219,0.22874,3997,660,8.155,0.172,4.95,0.25,-1.31,0.60,4611,2965,8.533,2.649,5.50,3.98,-0.31,4.59,3775,49,7.553,0.118,4.09,0.75,-1.85,0.36,3721,12,8.004,0.041,5.10,0.10,-2.22,0.07
263,19.009,6395,0.165,4.42,-0.66,4.26900,0.14900,0.12073,0.23639,6599,323,0.223,0.257,4.37,0.22,-0.98,0.58,6187,2200,0.101,1.227,3.03,3.00,-0.91,2.73,6651,44,0.334,0.046,4.00,0.43,-0.32,0.23,6406,36,0.196,0.034,4.35,0.20,-0.67,0.26
264,19.023,8462,1.292,4.47,-1.53,3.00900,1.19200,0.10854,0.23590,7748,514,0.947,0.257,4.31,0.22,-1.03,0.56,9550,2676,1.715,0.783,5.30,0.93,0.50,8.25,7850,53,1.108,0.051,4.01,0.28,-1.04,0.66,7947,40,1.122,0.036,4.29,0.17,-1.51,0.61
265,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4026,377,7.942,0.172,4.93,0.25,-0.98,0.46,4203,2253,8.007,2.444,5.50,4.80,0.11,1.45,3895,39,7.577,0.096,4.98,0.81,-1.48,0.43,4367,27,8.157,0.061,5.02,0.13,-0.87,0.31
266,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5217,427,0.543,0.257,4.70,0.22,-0.63,0.58,5388,734,0.705,0.602,4.57,6.18,-0.45,1.17,5219,32,0.556,0.043,5.23,0.57,-1.15,0.26,5349,34,0.664,0.043,4.90,0.23,-1.31,0.34
267,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4538,377,7.174,0.172,4.69,0.25,-0.71,0.46,6217,5623,8.021,2.713,5.50,22.93,0.50,4.15,4447,29,6.954,0.069,4.82,0.80,-1.29,0.62,3896,29,6.348,0.072,4.90,0.15,-1.97,0.18
268,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3767,660,3.745,0.244,5.01,0.58,-0.93,0.46,3711,526,3.569,0.795,4.66,1.77,-0.40,1.05,3794,34,3.788,0.095,5.05,0.45,-0.41,0.06,3525,55,3.592,0.124,4.96,0.18,-1.47,0.59
269,19.017,5655,7.969,4.41,0.17,4.69800,5.61400,1.81468,0.23339,5144,427,7.489,0.347,4.66,0.22,-1.06,0.56,4194,655,7.188,0.772,0.99,11.92,-2.50,2.80,5232,42,7.675,0.083,4.14,0.95,-0.89,0.81,5225,34,7.766,0.050,4.33,0.18,-0.16,0.20
270,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,4757,377,5.118,0.244,4.76,0.25,-0.85,0.46,4414,1394,4.662,1.155,1.37,16.03,-2.50,3.98,4707,35,4.995,0.073,5.33,0.48,-1.67,0.49,4787,45,5.051,0.053,4.97,0.15,-2.03,0.19
271,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4347,377,4.680,0.244,4.88,0.25,-1.50,0.60,3724,248,3.717,0.663,1.92,4.33,-1.38,1.27,4246,31,4.405,0.064,4.93,0.66,-2.17,0.27,4164,25,4.295,0.051,4.90,0.15,-1.95,0.25
272,19.005,6282,7.987,4.47,-1.69,4.83900,5.74800,2.07205,0.23056,5655,427,7.661,0.347,4.58,0.22,-0.94,0.58,6905,3674,8.247,1.742,5.50,12.13,-0.99,10.79,5705,28,7.742,0.047,3.50,1.08,-1.55,0.60,5145,31,7.423,0.051,4.78,0.29,-1.23,0.47
273,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3189,799,8.041,0.347,4.96,0.22,-0.27,0.58,3051,7,7.693,0.433,3.29,2.09,-0.88,0.64,3182,26,7.991,0.088,3.40,0.43,-0.73,0.11,2983,103,7.917,0.374,4.15,0.98,-0.58,0.94
274,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4394,377,8.800,0.172,4.86,0.25,-1.26,0.60,5120,3943,9.552,2.600,5.50,5.56,0.45,4.43,4465,32,8.954,0.074,5.07,0.49,-0.04,0.66,4327,33,8.850,0.057,4.96,0.15,-1.13,0.35
275,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,5368,427,5.682,0.217,4.66,0.22,-0.82,0.58,6507,3277,6.582,1.607,5.50,11.11,0.50,3.85,5525,48,5.989,0.085,5.03,0.57,-0.72,0.76,5477,37,5.882,0.072,4.76,0.30,-1.31,0.73
276,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3869,660,1.357,0.135,5.13,0.58,-1.59,0.60,3589,191,0.855,0.487,3.24,1.58,-0.89,0.47,3904,30,1.432,0.068,5.49,0.28,-0.80,0.17,3741,34,1.139,0.074,5.10,0.22,-0.81,0.10
277,19.011,5641,0.886,2.86,-0.83,-0.12100,0.75800,0.02114,0.23485,5851,427,1.059,0.257,4.56,0.22,-1.11,0.56,5595,1937,0.797,1.346,-0.50,4.47,-0.69,2.57,5794,29,0.958,0.046,3.86,0.96,-1.00,0.32,6341,28,1.360,0.045,3.28,0.57,-0.60,0.23
278,18.998,4152,2.663,4.92,0.13,8.48600,1.92000,1.91249,0.23762,3826,660,2.063,0.135,4.98,0.25,-0.03,0.46,3555,163,1.921,0.461,4.06,1.05,-0.80,0.44,3966,28,2.430,0.070,5.02,0.54,-0.02,0.06,4056,55,2.568,0.122,4.98,0.14,0.10,0.07
279,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,4938,814,1.691,0.257,4.61,0.22,-1.41,0.56,5387,1464,1.925,1.026,1.60,7.16,-1.05,3.29,4851,30,1.499,0.062,3.23,1.28,-1.87,0.34,4629,25,1.257,0.055,4.84,0.14,-1.98,0.19
280,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3975,660,1.626,0.135,5.07,0.58,-1.31,0.60,3698,223,1.241,0.580,4.63,0.93,-1.04,1.00,4014,30,1.734,0.076,5.40,0.42,-0.58,0.13,4134,37,1.929,0.078,5.07,0.11,-0.57,0.07
281,19.007,4997,1.398,4.96,-1.55,7.19900,1.13600,0.73384,0.23829,5159,427,1.574,0.257,4.73,0.22,-1.82,0.56,5113,2027,1.300,1.157,3.50,16.25,-2.50,4.01,5130,31,1.514,0.058,3.27,1.15,-1.67,0.42,5014,48,1.390,0.077,4.92,0.16,-1.74,0.40
282,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,3814,660,9.162,0.172,4.98,0.25,-1.42,0.60,3000,185,6.458,0.986,-0.50,1.55,-2.50,0.67,3605,32,8.540,0.098,4.48,0.53,-1.90,0.36,3638,23,9.102,0.071,5.12,0.08,-2.23,0.07
283,19.004,6147,8.694,4.53,-1.99,5.11800,6.13800,2.82098,0.23244,5639,427,8.031,0.347,4.61,0.22,-0.85,0.58,3962,313,6.973,0.738,3.81,11.72,-2.50,7.23,5949,30,8.597,0.054,5.09,0.56,-1.77,0.55,5521,29,8.366,0.049,4.85,0.25,-1.80,0.36
284,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3715,660,3.116,0.244,5.02,0.58,-1.20,0.60,3907,496,3.500,0.644,3.77,2.63,-0.41,0.88,3642,37,2.897,0.093,3.98,0.46,-1.12,0.17,3589,18,2.843,0.062,4.75,0.08,-1.94,0.19
285,19.027,9044,0.118,4.47,-1.94,2.79000,0.11500,0.05965,0.23266,9584,1142,0.059,0.257,4.85,0.22,-0.16,0.58,8538,3882,0.006,1.144,4.71,0.53,-0.15,2.45,9766,53,0.256,0.056,4.99,0.16,-0.77,1.00,9433,32,0.201,0.025,4.55,0.08,-1.70,0.51
286,19.004,3548,0.516,5.49,-1.00,11.12200,0.37500,3.15355,0.23330,3792,799,0.958,0.257,4.89,0.22,-0.27,0.58,3892,379,1.220,0.724,5.50,2.05,-0.71,1.17,3732,26,0.751,0.071,5.87,0.09,-0.44,0.05,3625,17,0.681,0.050,5.59,0.10,-0.79,0.06
287,19.016,4956,1.492,2.83,-0.01,0.41400,1.19200,0.03295,0.23469,4844,814,1.364,0.257,4.62,0.22,-0.56,0.58,5389,2280,1.864,1.546,3.50,12.09,0.29,2.69,4933,17,1.536,0.028,3.50,0.88,0.22,0.16,4698,26,1.362,0.047,3.74,0.57,-0.10,0.13
288,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3673,799,4.992,0.217,4.95,0.22,0.02,0.97,3509,185,4.982,0.441,4.39,1.11,-0.53,0.43,3705,34,5.076,0.093,4.85,0.34,-0.02,0.06,3637,35,5.177,0.095,4.83,0.14,-0.24,0.04
289,19.007,6524,1.445,4.28,-1.08,3.99600,1.25600,0.17742,0.23428,6839,323,1.511,0.257,4.35,0.22,-0.97,0.58,6690,2165,1.648,0.976,2.43,4.20,-0.11,1.78,6929,28,1.658,0.040,4.36,0.43,-0.15,0.32,6557,46,1.466,0.045,4.18,0.29,-0.15,0.24
290,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4548,377,3.063,0.244,4.86,0.25,-1.27,0.60,4349,48,2.597,0.490,5.40,5.16,-2.50,4.51,4490,43,2.951,0.095,4.70,0.74,-1.51,0.52,4762,39,3.205,0.078,4.96,0.15,-1.55,0.50
291,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,2947,0,7.910,0.347,5.16,0.69,-0.50,0.58,3343,201,7.930,0.657,5.00,1.72,-0.04,0.67,2965,37,7.988,0.136,3.01,0.41,-1.34,0.08,2830,238,8.053,0.913,3.69,1.73,-0.97,1.11
292,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3770,660,2.619,0.135,5.11,0.58,-1.49,0.60,3649,7,2.164,0.294,4.14,1.10,-1.18,0.46,3653,58,2.274,0.152,4.32,0.37,-1.89,0.33,3698,51,2.442,0.181,4.78,0.11,-2.13,0.13
293,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5860,427,7.619,0.347,4.61,0.22,-0.93,0.58,5290,1604,7.492,1.071,4.88,20.49,-1.72,5.88,6150,56,8.120,0.081,4.33,0.74,-0.01,0.60,5717,39,7.838,0.049,4.84,0.23,-1.76,0.41
294,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3250,799,0.204,0.257,5.09,0.69,-0.10,0.58,3250,2,0.297,0.192,3.83,0.93,-0.60,0.26,3297,16,0.391,0.055,3.99,0.20,-0.49,0.05,3377,111,0.629,0.343,4.82,0.80,-0.80,0.63
295,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3716,660,3.845,0.244,5.02,0.58,-1.21,0.60,3679,158,3.566,0.451,4.85,1.96,-1.40,2.46,3623,44,3.570,0.128,4.44,0.61,-1.65,0.39,3880,28,3.953,0.071,4.98,0.15,-0.87,0.16
296,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,4893,814,9.008,0.347,4.72,0.22,-1.30,0.56,5053,1352,9.159,1.027,2.21,16.86,-2.50,10.53,5002,32,9.204,0.053,3.57,1.15,-1.71,0.50,4700,32,8.984,0.056,4.96,0.15,-1.94,0.29
297,19.010,7299,4.653,4.57,-2.19,4.10600,3.74400,0.58641,0.23441,7099,514,4.636,0.217,4.40,0.22,-0.37,0.58,10000,3362,6.446,0.795,5.50,2.37,0.50,9.99,7097,29,4.599,0.041,3.76,0.25,-1.39,0.66,6929,35,4.514,0.036,4.24,0.11,-1.90,0.29
298,18.992,4377,6.135,5.06,-1.56,8.93000,4.24900,6.87702,0.23709,4556,377,6.392,0.172,4.75,0.25,-1.05,0.60,4497,2158,6.289,2.204,5.03,3.99,-0.72,3.76,4529,37,6.326,0.083,4.86,0.69,-0.84,0.66,4711,51,6.396,0.112,4.92,0.16,-1.79,0.39
299,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5953,427,1.881,0.257,4.44,0.22,-0.78,0.58,7890,2784,3.300,0.920,5.50,4.62,0.50,2.57,6048,32,2.079,0.036,4.14,0.90,-0.15,0.36,6081,30,2.117,0.031,4.27,0.23,-0.02,0.17
300,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4422,377,8.797,0.172,4.69,0.25,-0.64,0.46,3712,254,7.911,0.690,2.79,4.84,-1.57,2.40,4483,32,8.963,0.072,5.31,0.48,-0.24,1.02,4286,24,8.743,0.055,4.99,0.15,-1.06,0.37
301,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5835,427,0.835,0.257,4.61,0.22,-1.37,0.56,6692,1290,1.207,0.653,5.50,3.44,-2.50,5.53,5856,38,0.874,0.053,4.89,0.78,-1.77,0.42,5965,17,0.952,0.033,4.72,0.30,-1.50,0.48
302,19.016,5691,2.070,3.97,-0.11,3.52100,1.69500,0.17378,0.24026,5748,427,2.161,0.257,4.56,0.22,-0.66,0.58,7036,3291,2.896,1.215,5.50,7.68,0.50,1.51,5743,32,2.151,0.040,3.83,1.23,-0.09,0.24,5557,25,2.056,0.037,4.36,0.21,-0.11,0.20
303,19.004,5631,5.101,3.33,-1.90,2.31900,3.85800,0.27202,0.23488,5783,427,5.104,0.217,4.53,0.22,-0.76,0.58,5155,1556,4.340,1.183,-0.50,12.31,-2.49,7.90,5854,35,5.253,0.058,4.45,0.95,-1.43,0.65,5388,34,4.968,0.060,4.82,0.27,-1.67,0.55
304,18.989,4140,0.016,4.81,-2.08,8.65100,0.01300,0.86099,0.23511,4438,377,0.427,0.135,4.76,0.25,-1.37,0.60,3976,204,0.000,0.513,1.86,1.69,-1.06,1.00,4422,30,0.385,0.059,5.51,0.29,-1.81,0.27,4457,30,0.431,0.061,5.05,0.12,-1.72,0.29
305,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,5357,427,5.919,0.217,4.59,0.22,-0.77,0.58,4964,2197,5.198,1.407,-0.50,12.55,-2.50,9.44,5373,34,5.932,0.055,3.16,0.93,-0.72,0.54,5275,31,5.923,0.049,4.46,0.24,-0.13,0.35
306,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3233,660,4.857,0.244,5.19,0.58,-1.44,0.60,3249,4,4.850,0.420,4.66,1.01,-2.50,0.73,3250,62,4.912,0.203,4.10,0.46,-2.38,0.10,3281,57,5.034,0.174,4.73,0.08,-2.24,0.04
307,18.998,3725,1.634,5.17,-0.63,10.94700,1.18000,4.22280,0.23315,3791,660,1.634,0.135,5.04,0.58,-0.80,0.46,3649,8,1.570,0.280,4.37,1.09,-0.74,0.20,3835,34,1.752,0.084,5.34,0.33,-0.37,0.05,3977,21,1.895,0.038,5.06,0.11,-0.03,0.04
308,18.998,4152,2.663,4.92,0.13,8.48600,1.92000,1.91249,0.23762,4164,377,2.665,0.135,4.98,0.25,-0.57,0.46,3166,160,1.380,0.707,2.10,0.92,-1.85,0.23,4233,41,2.851,0.093,5.42,0.42,0.38,0.13,4245,4,2.783,0.019,5.15,0.04,0.19,0.01
309,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3428,799,1.443,0.257,5.06,0.69,0.19,0.97,3347,69,0.758,0.395,5.50,1.00,0.36,0.46,3426,18,1.440,0.056,3.46,0.51,-0.48,0.12,3438,14,1.580,0.044,4.77,0.10,-0.18,0.04
310,19.004,6235,0.808,4.41,-1.95,4.77000,0.71000,0.19733,0.23429,6103,323,0.792,0.257,4.57,0.22,-1.62,0.56,5170,834,0.208,0.764,1.90,1.62,-2.49,3.02,6073,49,0.750,0.062,4.24,0.81,-1.83,0.37,5971,38,0.664,0.035,4.65,0.30,-1.89,0.25
311,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3765,799,0.637,0.257,5.07,0.69,-0.13,0.58,5722,1945,2.994,1.272,5.50,16.29,-2.50,10.19,3630,22,0.229,0.062,4.14,0.32,-0.41,0.05,4248,2,1.250,0.021,5.17,0.02,0.20,0.00
312,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,4307,377,7.820,0.172,4.86,0.25,-0.89,0.46,3763,255,7.076,0.622,5.50,3.12,-2.50,5.22,4278,33,7.751,0.065,5.22,0.46,-0.63,0.48,3983,50,7.319,0.106,4.91,0.15,-1.13,0.59
313,19.050,3362,4.706,4.90,0.23,10.32300,2.88700,6.79204,0.23445,3433,799,5.008,0.217,5.03,0.69,-0.23,0.58,3377,173,4.813,0.566,5.09,1.80,0.48,0.68,3365,57,4.803,0.194,4.65,0.34,0.22,0.11,3361,30,4.852,0.075,4.72,0.07,0.17,0.10
314,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3973,660,0.906,0.135,4.95,0.25,-1.63,0.60,3614,167,0.238,0.550,1.03,1.33,-1.08,0.56,3915,25,0.770,0.066,5.01,0.51,-1.77,0.47,3960,30,0.851,0.066,4.96,0.15,-1.60,0.31
315,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4745,377,-0.023,0.000,4.67,0.25,0.01,0.79,5176,1321,0.480,0.969,5.50,2.78,0.23,1.86,4800,23,0.096,0.043,4.85,0.27,0.34,0.09,4706,29,0.041,0.030,4.32,0.14,0.12,0.06
316,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,4890,814,8.936,0.347,4.75,0.22,-0.97,0.58,4479,2455,8.751,2.426,5.50,3.01,-0.71,4.01,5061,31,9.300,0.051,5.35,0.42,0.42,0.28,4909,29,9.147,0.045,4.49,0.22,-0.34,0.35
317,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3290,799,0.263,0.257,5.06,0.69,-0.09,0.58,3301,100,0.254,0.442,3.93,1.08,-0.47,0.33,3293,17,0.293,0.056,3.89,0.35,-0.47,0.08,3242,130,0.621,0.441,4.88,0.22,-1.07,0.57
318,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4210,377,0.242,0.135,5.03,0.58,-1.08,0.60,4124,343,0.263,0.528,4.07,2.49,-0.74,1.18,4210,35,0.290,0.087,4.58,0.36,-0.54,0.14,4193,38,0.222,0.076,4.82,0.13,-0.54,0.12
319,19.004,6402,0.947,4.42,-2.27,4.54300,0.83400,0.18810,0.23906,5518,427,0.528,0.257,4.91,0.22,-1.66,0.56,6173,2037,0.835,1.098,5.50,9.62,-1.20,2.05,5518,44,0.516,0.061,2.46,0.66,-2.10,0.25,5709,30,0.529,0.038,4.77,0.27,-1.92,0.25
320,19.009,6078,4.754,4.55,-0.77,4.92100,3.68000,0.82871,0.23611,6208,323,4.731,0.217,4.50,0.22,-0.82,0.58,7711,3512,5.298,1.037,4.35,3.75,-2.50,7.98,6283,35,4.868,0.049,3.38,0.41,-1.42,0.65,6055,31,4.724,0.051,4.38,0.30,-1.43,0.55
321,18.991,3933,2.138,5.26,-0.42,10.68100,1.55200,4.45041,0.23522,3832,660,2.044,0.135,5.07,0.58,-1.13,0.60,3505,117,1.436,0.420,3.70,0.82,-1.12,0.33,3785,27,1.943,0.074,4.85,0.56,-0.78,0.13,3969,59,2.200,0.123,5.14,0.18,-0.52,0.02
322,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5078,427,0.167,0.257,4.72,0.22,-0.94,0.58,4577,629,0.000,0.672,1.32,4.10,-1.30,1.56,5170,25,0.347,0.041,5.25,0.52,-1.35,0.23,5102,19,0.310,0.033,4.96,0.15,-1.13,0.19
323,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3520,660,0.497,0.135,5.11,0.58,-2.07,1.02,3451,3,0.642,0.262,5.39,1.12,-1.70,1.11,3467,23,0.355,0.073,5.83,0.10,-1.02,0.09,3707,86,0.838,0.252,5.55,0.24,-0.47,0.09
324,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5343,427,4.148,0.217,4.56,0.22,-0.32,0.58,7711,3302,5.591,1.119,5.50,4.08,0.50,3.86,5432,24,4.320,0.035,4.67,1.03,0.14,0.23,5574,40,4.374,0.069,4.67,0.33,-0.70,0.73
325,19.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.13409,0.23616,6721,323,0.684,0.257,4.48,0.22,-1.21,0.56,7911,1869,1.050,0.720,5.50,1.33,-2.50,13.53,6697,47,0.676,0.060,3.84,0.53,-0.74,0.36,6348,36,0.509,0.049,2.98,0.48,-0.83,0.30
326,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4008,377,5.609,0.244,4.89,0.25,-1.01,0.60,3954,583,5.582,1.041,3.12,4.24,-1.08,2.79,3964,47,5.486,0.102,4.30,0.89,-0.82,0.28,3848,36,5.319,0.088,5.04,0.12,-1.84,0.17
327,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3475,660,3.175,0.244,5.17,0.58,-1.76,0.60,3496,152,3.057,0.389,5.12,1.03,-2.42,2.78,3528,14,3.341,0.060,5.01,0.19,-2.39,0.10,3435,77,3.187,0.228,4.76,0.13,-2.24,0.04
328,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4452,377,6.543,0.172,4.78,0.25,-0.74,0.46,4452,1827,6.543,1.921,5.09,4.09,-0.47,4.05,4431,37,6.499,0.060,4.89,0.52,-0.66,0.42,4301,24,6.365,0.056,4.87,0.15,-0.41,0.14
329,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4322,377,5.887,0.244,4.77,0.25,-0.72,0.46,3877,651,5.380,1.248,1.58,5.35,-0.98,2.57,4361,39,5.979,0.085,4.51,0.74,-0.76,0.57,4791,35,6.295,0.070,4.92,0.16,-0.95,0.43
330,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4587,377,5.621,0.244,4.78,0.25,-0.65,0.46,4637,3280,6.090,2.757,5.50,4.12,0.10,3.38,4828,55,6.149,0.111,5.39,0.53,-1.93,0.70,4644,66,5.681,0.130,5.13,0.06,-0.51,0.99
331,19.005,5584,1.043,5.08,-2.24,6.41200,0.88300,0.45499,0.22792,5549,427,0.974,0.257,4.74,0.22,-1.79,0.56,5466,1492,1.043,0.865,4.07,10.78,-2.31,3.79,5598,44,1.047,0.038,4.81,0.55,-2.19,0.22,5503,28,0.972,0.028,4.94,0.15,-2.11,0.14
332,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4625,377,6.296,0.172,4.74,0.25,-1.00,0.46,4880,3690,6.644,2.808,4.18,4.91,0.21,4.33,4610,42,6.258,0.083,4.94,0.68,-1.57,0.57,5195,25,6.654,0.048,4.93,0.16,-1.92,0.18
333,19.022,8429,0.178,4.38,-2.26,2.79400,0.17000,0.06143,0.23645,7809,514,0.114,0.257,4.55,0.22,0.38,0.97,8527,5004,0.019,1.252,4.86,0.50,-2.48,11.33,7770,31,0.045,0.031,3.02,0.18,-1.10,0.65,6845,76,-0.496,0.103,3.50,0.52,-1.84,0.30
334,19.005,6503,0.886,3.78,-1.80,2.55400,0.78600,0.07359,0.23530,6897,323,1.034,0.257,4.39,0.22,-1.57,0.56,7030,2176,1.123,0.884,3.68,1.61,-2.50,3.63,6922,54,1.062,0.069,4.47,0.65,-1.88,0.38,7018,32,1.160,0.036,4.28,0.20,-1.93,0.26
335,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,5171,427,2.936,0.257,4.70,0.22,-0.18,0.58,6345,3260,3.990,1.559,5.23,19.44,0.50,2.82,5264,23,3.129,0.036,4.41,0.92,0.22,0.18,5037,24,2.907,0.037,4.38,0.19,0.13,0.06
336,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3665,660,0.915,0.135,5.12,0.58,-1.73,0.60,3610,181,0.869,0.426,5.21,0.91,-2.50,3.07,3718,20,1.088,0.063,5.62,0.23,-2.18,0.22,3710,24,0.984,0.080,5.11,0.08,-1.76,0.21
337,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5182,427,3.949,0.217,4.67,0.22,-0.33,0.58,6892,3062,5.216,1.355,4.36,5.78,0.50,3.73,5284,26,4.196,0.036,5.44,0.39,0.01,0.23,5299,23,4.173,0.043,4.69,0.31,-0.40,0.42
338,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4766,377,-0.159,0.000,4.56,0.25,-0.22,0.46,3776,345,0.000,0.721,1.94,1.97,-0.71,1.05,4932,27,0.218,0.047,5.18,0.31,0.42,0.10,4761,28,0.074,0.043,4.72,0.26,0.13,0.05
339,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3359,660,0.002,0.135,5.19,0.58,-1.75,0.60,3424,59,0.253,0.287,5.10,0.53,-2.11,1.12,3413,11,0.166,0.060,5.05,0.11,-1.83,0.17,3426,17,0.235,0.054,5.03,0.10,-1.54,0.61
340,19.006,4510,2.751,2.33,-0.21,0.17100,2.07100,0.04440,0.23961,4863,814,3.051,0.217,4.73,0.22,-1.19,0.56,4509,2478,2.685,2.370,3.83,28.11,-2.50,9.34,4907,23,3.171,0.049,4.48,0.82,0.18,0.26,5283,32,3.459,0.039,4.40,0.20,0.05,0.13
341,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4347,377,0.089,0.135,4.88,0.25,-0.69,0.46,3526,101,0.000,0.357,5.50,0.78,-0.75,0.42,4390,30,0.193,0.073,5.22,0.35,-0.74,0.16,4568,32,0.395,0.053,4.80,0.30,-0.28,0.20
342,19.013,5649,0.260,4.61,-0.31,5.29100,0.22500,0.19980,0.23359,5638,427,0.226,0.257,4.59,0.22,-0.19,0.58,6881,1789,0.817,0.805,5.50,4.26,0.50,1.16,5640,28,0.256,0.034,4.33,0.98,-0.08,0.13,6175,24,0.617,0.031,4.95,0.62,0.25,0.14
343,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5720,427,0.721,0.257,4.62,0.22,-0.26,0.58,6512,1932,1.003,0.937,5.15,6.95,0.50,0.86,5637,26,0.563,0.037,4.86,0.69,-0.00,0.16,6098,46,0.840,0.059,4.47,0.14,0.14,0.06
344,19.012,5270,1.821,4.40,-0.27,5.33200,1.47600,0.36241,0.23264,5434,427,2.049,0.257,4.59,0.22,-0.82,0.58,5820,3810,2.178,2.170,0.53,5.33,0.21,2.57,5341,24,1.885,0.047,2.87,1.61,-0.24,0.19,5534,28,2.039,0.029,4.36,0.20,0.07,0.10
345,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3883,799,3.127,0.217,5.01,0.69,-0.59,0.58,3290,115,2.459,0.546,2.43,1.16,-1.56,0.24,3926,40,3.257,0.099,4.98,0.52,-0.09,0.06,3796,36,3.213,0.096,4.84,0.14,-0.43,0.04
346,19.009,7012,7.617,3.85,-1.80,2.49500,5.64900,0.67143,0.23258,6597,323,7.311,0.347,4.53,0.22,-0.79,0.58,7153,4939,7.822,1.460,4.00,4.26,-0.06,4.19,6773,48,7.595,0.057,3.72,0.34,-0.88,0.75,6819,33,7.633,0.052,4.16,0.26,-1.12,0.70
347,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4208,377,6.115,0.172,4.83,0.25,-1.08,0.60,4614,1732,6.415,1.611,5.50,5.01,-1.45,3.44,4098,30,5.822,0.063,4.97,0.55,-1.66,0.49,4609,28,6.345,0.056,4.98,0.15,-2.04,0.20
348,19.007,5393,6.811,4.80,-1.94,6.48100,4.88300,2.96074,0.23487,5252,427,6.634,0.347,4.67,0.22,-0.86,0.58,4683,365,6.506,0.265,5.24,2.98,0.20,1.86,5325,41,6.781,0.068,4.76,1.08,-1.47,0.64,5155,45,6.664,0.067,4.94,0.15,-1.69,0.48
349,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3858,799,5.227,0.217,4.90,0.22,-0.33,0.58,4310,1842,6.039,2.005,5.50,3.24,-0.08,1.38,3899,30,5.325,0.078,4.99,0.45,-0.14,0.04,3911,29,5.248,0.069,4.85,0.14,-0.05,0.04
350,19.004,3548,0.516,5.49,-1.00,11.12200,0.37500,3.15355,0.23330,3505,799,0.383,0.257,5.16,0.69,-1.94,0.56,3488,89,0.368,0.334,5.23,0.62,-0.90,0.37,3573,54,0.591,0.136,5.74,0.19,-0.98,0.12,3596,23,0.577,0.072,5.64,0.07,-0.84,0.09
351,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,5034,427,9.078,0.347,4.72,0.22,-0.81,0.58,3951,13,8.120,0.325,5.15,6.40,-2.50,4.49,5198,38,9.415,0.068,4.15,0.99,0.16,0.36,4976,39,9.219,0.046,4.38,0.15,0.02,0.14
352,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3974,660,1.348,0.135,5.08,0.58,-1.24,0.60,4153,200,1.527,0.165,5.50,3.96,0.02,0.48,4039,27,1.508,0.064,5.50,0.34,-0.49,0.11,3857,10,1.322,0.032,4.91,0.15,-2.00,0.29
353,19.007,6635,2.474,3.98,-1.32,3.12000,2.09000,0.17410,0.23622,7435,514,2.984,0.257,4.33,0.22,-0.63,0.58,8335,6202,3.205,1.528,4.47,2.36,-0.29,4.66,7251,40,2.750,0.049,4.70,0.47,-1.30,0.64,7552,33,2.896,0.046,4.27,0.29,-1.44,0.68
354,19.015,7540,3.688,4.15,-1.04,2.64600,3.08500,0.22029,0.23098,7157,514,3.565,0.217,4.31,0.22,-0.87,0.58,7634,1860,4.124,0.880,3.12,1.82,0.50,4.17,7136,35,3.555,0.043,3.98,0.22,-0.57,0.62,6852,27,3.355,0.036,4.10,0.28,-1.76,0.39
355,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4335,377,6.020,0.172,4.80,0.25,-0.92,0.46,3602,189,4.892,0.772,1.43,5.06,-1.46,0.98,4318,36,5.960,0.078,4.90,0.68,-0.92,0.61,4003,28,5.547,0.073,4.90,0.15,-1.94,0.19
356,19.008,6532,6.477,4.49,-0.81,4.30800,4.86500,1.07944,0.23303,5750,427,5.855,0.217,4.63,0.22,-1.05,0.56,6606,3647,6.449,0.924,5.50,11.00,-2.50,31.46,5926,36,6.177,0.044,3.51,0.64,-1.72,0.49,5865,25,6.168,0.045,4.20,0.46,-1.50,0.46
357,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3567,799,4.087,0.217,5.02,0.69,-0.47,0.58,3649,12,4.041,0.301,4.82,1.39,-0.39,0.29,3534,36,4.014,0.103,4.06,0.41,-0.80,0.06,3473,43,4.027,0.128,5.17,0.02,-0.50,0.00
358,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4260,377,8.011,0.172,4.93,0.25,-0.72,0.46,4893,1525,8.620,1.165,5.50,11.82,-2.28,4.25,4328,38,8.153,0.086,5.69,0.23,0.51,0.11,4625,34,8.636,0.053,5.01,0.14,-2.14,0.13
359,19.007,5736,4.695,4.54,-1.43,5.51800,3.59600,1.05003,0.23458,5790,427,4.626,0.217,4.60,0.22,-0.76,0.58,7157,3563,5.367,1.261,4.83,5.79,0.50,3.36,5854,39,4.744,0.060,4.71,0.72,-0.93,0.73,6448,31,4.997,0.043,4.40,0.19,-1.54,0.56
360,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,3815,660,3.107,0.244,4.92,0.25,-1.29,0.60,4107,825,3.376,1.143,5.50,6.58,-0.79,2.83,3681,45,2.733,0.120,2.37,1.06,-1.78,0.33,3625,32,2.666,0.099,4.79,0.11,-2.08,0.15
361,19.008,5812,5.508,4.66,-1.21,5.54300,4.14100,1.36521,0.23489,5340,427,5.078,0.217,4.66,0.22,-1.04,0.56,3871,191,3.829,0.474,1.26,4.08,-2.17,3.23,5486,50,5.353,0.085,4.13,0.99,-0.72,0.93,5244,35,5.122,0.059,4.92,0.18,-1.78,0.47
362,19.013,5640,1.244,4.47,-0.46,5.17200,1.04800,0.27631,0.23370,5702,427,1.382,0.257,4.60,0.22,-0.76,0.58,6736,1836,2.052,0.812,4.15,7.02,0.50,1.59,5663,27,1.273,0.028,4.24,1.14,-0.50,0.20,5101,50,0.817,0.055,4.90,0.15,-1.81,0.22
363,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,5265,263,9.152,0.172,4.62,0.25,-0.36,0.46,3724,351,7.818,0.971,1.27,3.77,-1.10,1.25,6759,263,9.990,0.011,3.28,0.64,-2.14,0.45,4733,28,9.249,0.063,4.90,0.15,-1.04,0.47
364,19.006,5352,6.905,4.75,-2.14,6.58500,4.93200,3.17687,0.23213,5013,427,6.672,0.347,4.72,0.22,-1.12,0.56,4300,916,6.142,1.168,5.27,5.52,-1.87,4.87,5024,38,6.723,0.054,4.62,0.93,-2.03,0.39,4883,30,6.598,0.058,4.94,0.16,-1.94,0.29
365,18.996,3915,2.321,1.10,-0.42,-1.47600,1.68100,0.01745,0.23639,4430,377,2.974,0.135,4.81,0.25,0.32,0.79,5456,2879,3.949,1.991,0.13,7.14,0.50,2.61,4507,58,3.189,0.128,3.33,0.45,0.63,0.21,4315,33,2.983,0.081,4.81,0.21,-0.37,0.24
366,19.013,7587,1.286,4.62,-1.80,3.74900,1.15800,0.15094,0.23485,7309,514,1.296,0.257,4.40,0.22,-0.99,0.58,8184,2465,1.406,0.833,5.44,1.31,-1.59,9.81,7239,38,1.219,0.049,3.52,0.34,-1.87,0.43,7097,32,1.106,0.044,3.84,0.26,-1.89,0.28
367,19.009,7002,2.312,4.06,-1.39,2.95300,1.98700,0.15353,0.23404,6712,323,2.129,0.257,4.51,0.22,-1.23,0.56,6155,3166,1.854,1.556,2.33,6.46,-0.65,3.90,6763,32,2.209,0.047,3.47,0.38,-1.71,0.51,6773,32,2.157,0.037,4.20,0.25,-1.91,0.25
368,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,3928,660,0.285,0.135,5.02,0.58,-2.28,1.02,3959,429,0.084,0.715,4.48,2.88,-0.20,0.49,3893,30,0.212,0.079,4.23,0.36,-2.19,0.21,4181,29,0.648,0.057,4.94,0.15,-1.57,0.26
369,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4620,377,0.625,0.135,4.87,0.25,-0.69,0.46,3666,325,0.000,0.572,5.50,2.21,0.50,0.98,4651,28,0.684,0.044,5.38,0.33,-0.44,0.14,4247,37,0.195,0.072,4.75,0.09,-0.86,0.13
370,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5986,427,6.025,0.347,4.56,0.22,-0.62,0.58,4789,1766,5.596,1.850,2.01,76.70,-2.32,13.95,6073,32,6.183,0.049,4.62,0.59,-1.66,0.56,5721,27,6.030,0.039,4.89,0.19,-1.94,0.25
371,18.989,3583,5.462,5.29,-1.76,11.12400,3.60700,14.06695,0.23288,3613,660,5.556,0.244,5.03,0.58,-0.75,0.46,3651,6,5.564,0.270,5.50,4.83,-1.76,4.17,3543,54,5.352,0.160,5.23,0.54,-1.80,0.35,3583,34,5.515,0.102,5.48,0.17,-1.41,0.16
372,19.006,6404,2.091,4.55,-1.16,4.70100,1.77200,0.31131,0.23235,6170,323,1.895,0.257,4.61,0.22,-1.29,0.56,5420,466,1.523,0.203,-0.50,3.72,-1.34,1.62,6242,23,1.991,0.041,4.61,0.66,-1.72,0.44,6277,38,2.036,0.038,4.36,0.25,-1.33,0.49
373,19.006,6335,5.402,4.51,-1.09,4.68000,4.14600,0.92045,0.23416,5967,427,5.212,0.217,4.57,0.22,-0.74,0.58,6050,185,5.219,0.305,1.27,4.32,-1.50,11.02,5977,45,5.242,0.059,4.79,0.73,-1.40,0.68,6462,25,5.429,0.038,4.50,0.21,-1.83,0.37
374,19.017,5074,1.118,2.82,-0.20,0.24400,0.91300,0.02679,0.23325,5143,427,1.150,0.257,4.62,0.22,-0.98,0.58,4578,1064,0.687,0.941,3.47,10.79,-2.12,1.96,5234,21,1.320,0.034,4.60,0.83,-0.50,0.27,5347,26,1.395,0.032,4.27,0.86,-0.22,0.17
375,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,5134,427,5.678,0.217,4.72,0.22,-1.06,0.56,6042,5183,6.133,2.522,2.09,7.49,0.50,3.32,5155,39,5.734,0.062,4.97,0.76,-0.85,0.43,5652,37,6.105,0.049,4.40,0.20,-0.21,0.26
376,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,4019,814,5.317,0.217,5.01,0.69,-0.83,0.58,3586,181,4.962,0.442,4.53,0.97,-0.76,0.51,4109,34,5.552,0.080,5.65,0.25,0.25,0.05,4274,146,5.790,0.384,5.16,0.03,-0.16,0.36
377,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4359,377,0.403,0.135,4.82,0.25,-1.32,0.60,3847,145,0.000,0.367,2.18,3.09,-1.47,1.27,4371,52,0.400,0.112,5.02,0.66,-1.61,0.44,4338,43,0.353,0.081,4.95,0.15,-1.84,0.26
378,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,6089,323,0.475,0.257,4.42,0.22,-0.87,0.58,5624,2210,0.296,1.342,2.11,2.69,-0.27,2.98,6131,33,0.542,0.032,5.23,0.45,-0.46,0.20,6211,29,0.615,0.028,4.42,0.18,-0.32,0.17
379,19.011,5467,6.027,4.78,-0.65,5.99900,4.42000,1.91249,0.23492,5544,427,6.020,0.347,4.63,0.22,-0.73,0.58,5201,1792,5.653,1.239,-0.50,10.59,-2.46,10.13,5594,42,6.100,0.067,4.36,0.86,-1.07,0.64,5623,36,6.117,0.058,4.67,0.30,-1.30,0.51
380,18.992,4377,6.135,5.06,-1.56,8.93000,4.24900,6.87702,0.23709,4798,377,6.454,0.172,4.77,0.25,-1.20,0.60,4028,447,5.643,1.000,2.38,18.10,-2.50,4.85,4837,39,6.532,0.082,4.92,0.65,-1.51,0.70,4792,25,6.398,0.036,4.97,0.15,-2.07,0.15
381,19.005,6614,4.380,4.57,-2.03,4.68200,3.48400,0.67952,0.23498,6680,323,4.550,0.217,4.39,0.22,-0.72,0.58,8165,3927,4.931,1.374,5.50,4.42,-2.50,38.00,6555,43,4.340,0.046,4.85,0.57,-1.79,0.48,6297,30,4.248,0.037,4.42,0.20,-1.76,0.39
382,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,6220,323,1.231,0.257,4.54,0.22,-1.47,0.56,5506,1274,0.888,0.742,5.09,21.14,-1.95,4.63,6298,41,1.352,0.059,4.69,0.69,-1.61,0.54,6866,39,1.699,0.036,4.27,0.25,-0.12,0.29
383,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,4920,814,3.386,0.217,4.82,0.22,-1.12,0.56,4290,814,3.017,1.048,4.02,3.96,-1.54,3.45,5072,46,3.699,0.088,5.34,0.50,-0.99,0.79,5329,37,3.863,0.075,4.84,0.26,-1.37,0.75
384,19.004,6146,0.410,4.70,-2.29,5.31300,0.36300,0.21607,0.23441,6219,323,0.477,0.257,4.56,0.22,-1.90,0.56,5941,1455,0.318,0.516,4.53,13.15,-2.33,3.78,6215,33,0.442,0.037,5.24,0.45,-2.10,0.28,6832,37,0.738,0.045,5.28,0.47,-1.85,0.43
385,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4644,814,0.254,0.257,4.67,0.22,-0.67,0.58,3863,400,0.000,0.758,5.50,2.51,0.50,0.63,4636,36,0.233,0.067,4.50,0.61,-0.92,0.31,4594,30,0.171,0.064,5.03,0.13,-1.69,0.27
386,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3990,660,3.980,0.244,4.92,0.25,-0.47,0.46,3620,231,3.608,0.555,4.24,1.16,-0.87,0.66,4068,40,4.180,0.104,5.10,0.55,0.09,0.08,3990,35,3.853,0.087,4.94,0.16,0.12,0.04
387,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4471,377,0.467,0.135,4.82,0.25,-1.44,0.60,4292,970,0.239,1.294,5.50,7.30,-2.50,2.90,4485,42,0.503,0.073,5.66,0.24,-1.92,0.29,4625,37,0.733,0.063,5.05,0.12,-1.88,0.23
388,19.011,6600,6.767,4.21,-0.42,3.37900,5.06100,0.76878,0.23298,6333,323,6.452,0.347,4.45,0.22,-0.58,0.58,7942,5285,7.405,1.807,4.60,3.28,0.37,7.22,6472,47,6.727,0.065,3.77,0.45,-0.14,0.72,5900,38,6.454,0.051,4.02,0.35,-0.48,0.44
389,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4616,377,-0.154,0.000,4.87,0.25,-0.18,0.46,3658,279,0.000,0.544,2.33,1.17,0.27,0.47,4696,17,0.034,0.025,5.11,0.29,-0.18,0.13,4343,51,-0.455,0.095,4.81,0.13,-0.76,0.14
390,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4618,377,6.660,0.172,4.68,0.25,-0.65,0.46,4564,2682,6.775,2.508,3.79,3.73,0.28,3.44,4670,26,6.761,0.049,5.11,0.40,0.37,0.36,4280,25,6.317,0.052,4.83,0.14,-0.47,0.15
391,19.014,7165,8.936,4.06,-0.31,2.40300,6.46100,0.93325,0.23515,6316,323,8.534,0.347,4.61,0.22,-0.91,0.58,7814,5138,9.252,1.744,5.50,5.30,-0.77,10.98,6349,51,8.591,0.073,1.83,0.43,-0.56,0.89,5933,43,8.459,0.053,3.86,0.27,-0.18,0.23
392,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,6023,323,9.045,0.347,4.60,0.22,-0.96,0.58,8959,4517,10.000,0.996,5.50,2.93,-2.50,32.47,6252,55,9.429,0.097,5.26,0.55,-0.74,0.96,6168,39,9.372,0.053,4.60,0.29,-1.87,0.35
393,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3661,660,3.706,0.244,5.16,0.58,-2.07,1.02,3473,60,3.498,0.119,5.50,1.13,-1.62,1.58,3700,29,3.818,0.084,5.86,0.11,-0.73,0.10,3477,11,3.545,0.039,5.11,0.07,-1.81,0.13
394,19.000,4542,1.410,5.09,-2.06,8.18200,1.10800,1.14288,0.23261,4672,814,1.594,0.257,4.73,0.22,-1.51,0.56,4519,1409,1.263,1.282,4.81,9.73,-2.50,3.06,4654,26,1.554,0.051,5.19,0.40,-1.69,0.29,4685,24,1.553,0.039,4.97,0.15,-1.97,0.20
395,19.005,6668,8.243,4.55,-2.02,4.58400,5.95800,2.02955,0.23509,5730,427,7.448,0.347,4.68,0.22,-1.28,0.56,4716,2413,7.240,2.119,3.55,34.95,-2.50,11.09,6065,63,8.032,0.085,3.73,0.83,-0.90,0.83,6167,40,8.046,0.049,4.42,0.23,-1.64,0.47
396,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4228,377,6.088,0.172,4.85,0.25,-0.81,0.46,4813,1433,6.556,1.273,5.50,9.44,-1.96,5.28,4124,26,5.806,0.066,5.30,0.41,-1.43,0.53,4214,36,5.889,0.080,5.00,0.14,-0.53,0.31
397,18.994,4476,4.479,4.79,-1.33,7.71500,3.24300,2.47059,0.22694,4999,377,4.896,0.244,4.71,0.25,-0.94,0.46,4956,2887,4.982,2.160,4.66,2.46,0.21,3.06,5064,31,5.036,0.038,5.50,0.36,-0.32,0.28,4960,23,4.901,0.029,5.01,0.14,-0.63,0.12
398,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3383,660,0.528,0.135,5.11,0.58,-2.14,1.02,3381,125,0.594,0.395,5.50,0.59,-2.44,1.39,3386,17,0.529,0.080,5.62,0.15,-2.03,0.21,3418,12,0.709,0.044,5.15,0.05,-1.90,0.16
399,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3820,799,0.353,0.257,5.12,0.69,-0.44,0.58,5535,2571,3.353,1.532,2.22,10.71,-2.50,11.00,3798,38,0.324,0.095,5.46,0.34,0.44,0.08,4046,2,0.758,0.025,4.96,0.10,0.20,0.00
400,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4228,377,5.851,0.244,4.86,0.25,-0.92,0.46,4875,3809,6.570,2.849,5.50,5.30,0.50,4.52,4272,40,5.955,0.089,5.15,0.44,-0.63,0.46,4420,37,6.132,0.080,5.00,0.15,-0.47,0.50
401,19.006,5352,6.905,4.75,-2.14,6.58500,4.93200,3.17687,0.23213,5557,427,6.821,0.347,4.65,0.22,-0.66,0.58,4893,3264,6.634,2.521,5.50,4.19,-0.06,5.34,5758,29,7.185,0.053,4.52,1.04,-1.36,0.64,5943,26,7.222,0.038,4.82,0.27,-1.88,0.28
402,19.010,5742,3.582,4.57,-0.88,5.37500,2.82800,0.68992,0.23239,5767,427,3.567,0.217,4.63,0.22,-1.25,0.56,5671,1909,3.553,1.408,4.81,18.47,-1.09,7.25,5802,39,3.617,0.054,4.38,0.78,-1.22,0.64,5916,28,3.666,0.048,4.54,0.29,-1.39,0.60
403,19.007,6532,1.478,4.59,-1.09,4.61900,1.28200,0.23933,0.23251,6297,323,1.333,0.257,4.53,0.22,-1.51,0.56,7581,1203,1.760,0.523,5.50,2.44,-2.50,14.11,6328,30,1.366,0.043,4.89,0.52,-1.67,0.44,6073,24,1.232,0.038,4.74,0.62,-1.92,0.38
404,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,2929,0,1.582,0.135,5.31,0.58,-3.03,0.00,3036,203,1.783,0.719,3.77,0.71,-2.50,0.40,3013,53,1.874,0.197,3.99,0.29,-2.84,0.13,3079,147,2.006,0.503,4.31,1.01,-3.36,3.74
405,19.004,3548,0.516,5.49,-1.00,11.12200,0.37500,3.15355,0.23330,3755,799,0.548,0.257,5.05,0.69,-1.40,0.56,3550,4,0.427,0.238,5.50,0.84,-1.08,0.41,3851,39,0.837,0.100,5.91,0.07,-0.20,0.04,3986,25,1.002,0.062,5.14,0.05,0.11,0.04
406,18.985,3565,3.914,5.05,-2.10,10.41300,2.66600,6.58870,0.23373,3672,660,3.857,0.244,5.01,0.58,-1.22,0.60,3550,5,3.692,0.284,3.78,1.20,-1.03,0.21,3699,33,3.963,0.088,5.16,0.36,-0.95,0.14,3626,30,3.837,0.068,4.96,0.18,-1.16,0.22
407,19.009,7175,0.624,4.67,-1.68,4.08100,0.56900,0.13428,0.23376,7212,514,0.790,0.257,4.26,0.22,-1.40,0.56,7058,2000,0.519,0.845,4.62,1.54,-0.23,1.00,7065,36,0.580,0.055,4.52,0.47,-1.99,0.34,6859,19,0.458,0.026,4.39,0.16,-2.00,0.18
408,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,3981,660,8.600,0.172,5.01,0.58,-1.19,0.60,4393,2516,8.862,2.667,5.50,5.87,-1.16,5.41,3829,37,8.183,0.097,4.93,0.68,-1.64,0.42,4022,40,8.405,0.076,4.92,0.15,-0.93,0.28
409,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3442,660,3.607,0.244,5.11,0.58,-1.04,0.60,3420,38,3.467,0.081,4.07,0.72,-1.86,1.24,3423,22,3.597,0.089,3.47,0.27,-2.10,0.26,3627,22,3.788,0.074,4.81,0.14,-1.41,0.15
410,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4050,377,3.443,0.244,4.90,0.25,-0.95,0.46,5233,4346,4.414,2.792,5.50,5.08,0.50,4.73,3918,35,3.063,0.085,4.55,0.72,-1.57,0.50,4218,36,3.473,0.072,4.97,0.15,-0.93,0.28
411,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4927,377,3.203,0.244,4.78,0.25,-1.11,0.60,4496,939,2.754,0.917,5.50,2.83,0.50,1.33,5060,29,3.489,0.054,5.34,0.44,-0.56,0.42,4893,34,3.344,0.066,4.96,0.17,-1.04,0.45
412,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3478,660,5.336,0.244,5.16,0.58,-1.83,0.60,3449,4,5.257,0.371,5.40,1.56,-2.20,1.74,3500,21,5.430,0.075,5.84,0.11,-2.38,0.10,3425,43,5.147,0.133,5.01,0.15,-1.62,0.66
413,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,3912,660,3.145,0.244,4.98,0.25,-0.11,0.46,3763,548,2.845,0.925,4.02,2.33,-0.53,1.07,3830,42,2.891,0.121,3.74,1.06,-0.76,0.18,4210,44,3.356,0.109,4.93,0.15,0.01,0.09
414,19.008,6817,2.671,4.25,-1.27,3.66200,2.25400,0.24077,0.23667,6263,323,2.449,0.257,4.68,0.22,-1.71,0.56,6468,3179,2.568,1.380,3.62,9.08,-0.64,4.41,6243,31,2.386,0.052,4.05,0.71,-1.81,0.44,6083,28,2.293,0.044,4.45,0.34,-1.31,0.52
415,18.997,4444,4.946,4.78,-1.77,7.81400,3.53300,2.95121,0.23561,5187,263,5.481,0.244,4.72,0.25,-0.90,0.46,4893,1783,5.287,1.568,5.50,4.79,-0.65,4.88,5258,38,5.657,0.070,4.35,1.17,-1.26,0.62,4974,43,5.434,0.076,4.94,0.16,-1.47,0.51
416,19.006,5940,0.134,3.69,-1.33,2.91700,0.11900,0.06397,0.23050,6358,323,0.340,0.257,4.42,0.22,-1.29,0.56,6126,1391,0.215,0.820,4.58,4.49,-0.88,1.15,6388,33,0.363,0.042,4.87,0.60,-1.14,0.29,6331,25,0.331,0.029,4.99,0.52,-1.24,0.29
417,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,4860,814,2.392,0.257,4.71,0.22,-1.15,0.56,4386,1437,1.651,1.107,-0.10,4.33,-1.01,1.44,4905,29,2.510,0.045,4.81,0.69,-0.57,0.37,4637,38,2.230,0.068,4.88,0.25,-1.11,0.41
418,19.004,6269,2.563,3.81,-2.19,3.02300,2.13300,0.16998,0.23425,6045,323,2.454,0.257,4.65,0.22,-1.80,0.56,5292,1524,1.962,1.416,-0.50,8.75,-2.50,7.36,6044,39,2.458,0.044,4.36,0.66,-1.94,0.38,6270,21,2.573,0.030,4.44,0.19,-1.86,0.34
419,18.986,4486,0.032,4.81,-0.21,7.54000,0.02600,0.52000,0.22997,4470,377,-0.055,0.000,4.85,0.25,-0.10,0.46,3830,293,0.000,0.568,5.50,1.80,0.50,0.55,4544,38,0.116,0.061,5.35,0.30,-0.05,0.14,4931,107,0.338,0.235,5.04,0.23,0.12,0.04
420,19.016,5617,0.460,4.32,-0.07,4.59000,0.39400,0.15617,0.23517,5752,427,0.484,0.257,4.56,0.22,0.28,0.97,5570,942,0.462,0.657,5.38,10.28,-0.41,1.24,5816,20,0.624,0.032,5.05,0.59,0.16,0.13,5404,30,0.367,0.034,4.48,0.23,-0.15,0.17
421,19.005,6459,8.114,4.33,-1.58,4.23400,5.85400,1.64665,0.23485,5460,427,7.541,0.347,4.73,0.22,-1.17,0.56,7663,4692,8.662,0.885,5.50,8.10,-2.50,32.78,5553,38,7.721,0.070,3.72,1.52,-1.26,0.68,5178,41,7.539,0.064,4.54,0.29,-0.66,0.51
422,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4491,377,5.825,0.244,4.84,0.25,-1.09,0.60,3993,727,5.372,1.217,2.79,5.07,-1.04,2.85,4560,35,5.963,0.082,4.93,0.67,-1.28,0.70,4801,21,5.822,0.051,5.05,0.13,-2.24,0.04
423,18.985,3794,3.127,5.17,-1.18,10.89000,2.20500,6.63743,0.23037,3913,660,3.334,0.244,5.01,0.58,-1.46,0.60,4104,527,3.532,0.885,5.50,4.14,-2.50,3.32,3883,22,3.251,0.057,5.59,0.26,-1.17,0.23,3879,21,3.181,0.057,5.06,0.24,-0.65,0.08
424,19.005,6469,2.101,3.52,-1.65,1.90200,1.78900,0.08654,0.23661,6572,323,2.178,0.257,4.41,0.22,-1.15,0.56,6670,2305,2.242,1.023,3.58,4.76,-2.28,13.03,6550,44,2.129,0.061,4.51,0.75,-1.68,0.48,6279,27,1.983,0.037,4.39,0.24,-1.56,0.50
425,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5715,427,5.956,0.217,4.60,0.22,-0.72,0.58,4496,1640,5.216,1.815,4.57,12.90,-2.12,6.19,5807,39,6.120,0.059,3.59,0.72,-0.81,0.68,5557,29,5.900,0.056,4.90,0.22,-1.45,0.58
426,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,4992,814,2.808,0.257,4.73,0.22,-0.92,0.58,4021,968,2.152,1.392,2.33,3.63,-0.53,1.83,5062,21,2.947,0.038,5.28,0.45,-0.29,0.25,5265,24,3.095,0.037,4.65,0.30,-0.21,0.30
427,19.004,6264,0.086,3.84,-2.27,3.02300,0.07800,0.06598,0.23436,6798,323,0.294,0.257,4.46,0.22,-1.57,0.56,6442,1774,0.249,0.934,2.59,1.82,-1.14,1.35,6795,25,0.334,0.033,4.58,0.36,-1.54,0.45,6827,20,0.375,0.028,4.35,0.19,-1.59,0.47
428,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4569,377,2.689,0.135,4.93,0.25,-1.45,0.60,4371,428,2.526,0.467,2.19,24.97,-2.50,3.54,4700,41,3.022,0.074,5.53,0.32,-1.14,0.41,4615,27,2.899,0.057,5.02,0.13,-1.97,0.26
429,19.004,4697,9.345,4.89,-2.06,7.54400,6.18800,8.82267,0.23243,4019,814,8.861,0.347,4.90,0.22,-0.94,0.58,4580,4780,9.407,4.070,4.28,5.83,-0.70,8.68,3915,51,8.586,0.100,3.87,0.84,-1.31,0.44,3987,29,8.669,0.069,4.94,0.15,-1.88,0.21
430,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,5996,427,0.378,0.257,4.50,0.22,-0.83,0.58,5557,1206,0.040,0.897,1.55,1.97,-0.91,1.38,5873,32,0.163,0.044,4.94,0.67,-1.43,0.33,6193,26,0.391,0.040,4.61,0.69,-0.54,0.28
431,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3708,799,7.694,0.347,4.95,0.22,-0.05,0.58,3612,427,7.572,0.578,5.17,3.24,0.13,1.46,3782,53,7.890,0.148,5.46,0.30,0.52,0.09,3617,45,7.695,0.135,5.04,0.12,0.14,0.04
432,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3728,660,3.583,0.244,5.08,0.58,-0.92,0.46,3551,4,3.524,0.154,4.47,1.16,-1.01,0.53,3855,39,3.915,0.108,5.52,0.33,-0.34,0.06,3834,40,3.845,0.114,4.93,0.15,-0.31,0.04
433,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5848,427,0.923,0.257,4.62,0.22,-1.04,0.56,5141,861,0.539,0.806,1.14,2.18,-2.50,3.39,5883,36,0.974,0.059,3.58,0.85,-1.66,0.38,6424,37,1.245,0.042,4.87,0.50,-1.50,0.47
434,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5030,427,1.707,0.257,4.64,0.22,-0.63,0.58,3000,224,0.000,0.900,1.43,0.62,-2.50,0.29,4982,23,1.582,0.034,4.21,0.41,0.08,0.13,4998,17,1.620,0.030,4.36,0.15,0.11,0.07
435,19.007,6829,5.196,3.89,-2.20,2.76300,4.07600,0.36847,0.23568,7179,514,5.287,0.217,4.51,0.22,-1.61,0.56,7872,3780,5.440,0.705,5.50,6.81,-2.50,42.88,7206,33,5.349,0.041,4.76,0.37,-1.69,0.53,6904,30,5.243,0.036,4.33,0.18,-1.87,0.32
436,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3679,799,5.499,0.217,4.95,0.22,-0.76,0.58,4261,842,6.449,1.145,4.79,3.64,-1.13,3.49,3642,44,5.408,0.116,4.25,0.55,-0.66,0.07,3394,69,5.334,0.206,4.94,0.23,-1.12,0.62
437,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3771,660,1.347,0.135,5.11,0.58,-0.97,0.46,3574,150,1.069,0.477,3.97,0.92,-1.12,0.63,3804,58,1.427,0.133,4.50,0.47,-0.73,0.12,3789,30,1.445,0.082,4.91,0.15,-1.13,0.27
438,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4874,377,0.762,0.135,4.68,0.25,-0.06,0.46,4768,2618,0.801,2.211,4.61,2.00,-0.07,3.85,4931,23,0.920,0.038,5.50,0.28,0.17,0.13,4661,27,0.699,0.056,4.90,0.23,-0.18,0.15
439,19.013,5649,0.260,4.61,-0.31,5.29100,0.22500,0.19980,0.23359,5226,427,0.022,0.257,4.58,0.22,-0.50,0.58,5227,2136,0.141,1.540,-0.50,3.78,-0.45,2.59,5217,13,0.016,0.014,3.68,0.94,-1.00,0.16,4872,40,-0.349,0.068,4.49,0.30,-1.03,0.56
440,18.998,3725,1.634,5.17,-0.63,10.94700,1.18000,4.22280,0.23315,3874,660,1.564,0.135,5.13,0.58,-0.68,0.46,3488,112,1.221,0.394,4.03,0.69,-0.95,0.29,3974,30,1.844,0.070,5.60,0.27,-0.01,0.05,3928,41,1.674,0.143,5.07,0.11,0.03,0.04
441,19.013,4919,2.358,2.56,-0.98,0.78500,1.85700,0.05319,0.23307,5062,427,2.369,0.257,4.71,0.22,-1.26,0.56,4259,201,1.469,0.226,3.48,5.07,-2.50,2.07,5142,27,2.548,0.048,4.78,0.77,-0.73,0.45,5175,22,2.577,0.032,4.54,1.00,-0.31,0.31
442,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4053,377,0.671,0.135,5.00,0.58,-1.28,0.60,3842,359,0.000,0.699,5.50,2.19,0.50,0.65,3974,32,0.452,0.082,3.53,0.40,-1.85,0.29,3762,22,0.106,0.060,4.73,0.07,-2.12,0.13
443,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4438,377,1.292,0.135,4.81,0.25,-1.32,0.60,4255,1062,1.089,1.297,5.50,5.13,-0.76,2.08,4457,43,1.336,0.081,5.41,0.35,-1.30,0.29,4324,35,1.131,0.068,4.93,0.15,-1.16,0.24
444,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,4991,814,2.673,0.257,4.71,0.22,-1.52,0.56,3617,176,0.873,0.476,2.18,3.03,-1.19,0.60,5036,42,2.777,0.075,5.14,0.62,-1.77,0.51,4856,38,2.629,0.058,4.98,0.15,-1.91,0.27
445,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4601,377,4.998,0.244,4.82,0.25,-0.94,0.46,4887,3562,5.410,2.654,4.66,2.45,0.50,3.18,4595,37,4.997,0.057,5.39,0.41,-0.39,0.36,4569,35,4.949,0.054,4.78,0.28,-0.23,0.25
446,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,5752,427,5.792,0.217,4.62,0.22,-0.72,0.58,6061,3206,6.299,1.534,4.05,13.67,-0.54,5.92,5965,39,6.191,0.059,4.24,0.89,-0.70,0.57,5978,47,6.218,0.058,4.38,0.16,-0.76,0.49
447,19.009,5292,4.040,4.94,-1.41,6.69500,3.09000,1.42955,0.23059,5479,427,4.075,0.217,4.58,0.22,-0.99,0.58,3735,136,2.468,0.302,2.75,7.70,-1.91,1.77,5574,32,4.260,0.046,4.41,0.94,-0.52,0.48,5379,51,4.072,0.067,4.85,0.26,-1.42,0.59
448,19.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.15488,0.23558,6734,323,0.286,0.257,4.58,0.22,-0.99,0.58,6757,1601,0.345,0.771,5.50,4.52,-0.61,1.52,6774,49,0.360,0.048,5.19,0.50,-0.68,0.33,6673,47,0.299,0.048,5.12,0.51,-0.49,0.22
449,18.998,4517,1.679,5.10,-1.83,8.59800,1.30800,1.51915,0.23460,4523,377,1.599,0.135,4.96,0.25,-1.40,0.60,4647,1157,1.555,1.463,5.50,8.11,-2.50,6.10,4609,27,1.798,0.063,5.60,0.31,-1.26,0.34,4312,31,1.453,0.048,4.98,0.14,-1.40,0.17
450,19.008,6958,2.889,4.58,-1.05,4.02900,2.42900,0.30903,0.23522,6576,323,2.799,0.257,4.53,0.22,-1.26,0.56,6786,2143,2.801,0.917,4.30,7.83,-0.33,3.24,6532,38,2.701,0.054,4.37,0.72,-1.14,0.60,6458,38,2.584,0.036,4.38,0.19,-1.72,0.43
451,19.050,3362,4.706,4.90,0.23,10.32300,2.88700,6.79204,0.23445,3461,799,5.088,0.217,4.81,0.22,0.38,0.97,3420,188,4.834,0.643,4.66,2.03,0.38,0.74,3428,47,4.981,0.141,4.47,0.38,0.17,0.13,3355,28,4.946,0.087,4.73,0.06,0.16,0.03
452,19.018,6235,1.174,4.45,0.21,4.04100,1.01100,0.16099,0.23920,6948,323,1.514,0.257,4.39,0.22,-0.47,0.58,5574,827,0.755,0.251,-0.50,4.72,0.01,2.09,7020,50,1.639,0.051,4.78,0.51,0.73,0.17,7378,53,1.814,0.038,4.49,0.13,-0.03,0.24
453,18.994,4486,5.329,4.76,-1.25,7.64400,3.78700,3.07185,0.23556,5214,263,5.766,0.244,4.80,0.25,-1.03,0.60,5831,3167,6.100,1.567,0.89,5.98,-2.08,15.06,5324,39,6.021,0.071,4.07,1.71,-1.05,0.60,5121,46,5.899,0.076,4.94,0.16,-1.28,0.55
454,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3372,660,0.148,0.135,5.11,0.58,-1.69,0.60,3392,58,0.120,0.306,5.06,0.50,-1.90,0.87,3381,34,0.212,0.115,4.96,0.25,-2.25,0.25,3337,39,0.087,0.118,4.84,0.17,-2.08,0.18
455,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3688,660,3.298,0.244,5.08,0.58,-1.38,0.60,3116,166,2.407,0.675,3.12,0.57,-2.50,0.45,3692,27,3.319,0.077,5.75,0.17,-1.40,0.19,3648,55,3.247,0.133,5.11,0.07,-1.34,0.27
456,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,3912,660,7.668,0.172,4.94,0.25,-0.80,0.46,3938,1494,7.684,1.714,5.50,5.15,-0.02,1.76,3890,33,7.594,0.095,4.26,0.75,-0.33,0.06,3987,40,7.746,0.082,4.89,0.15,-0.17,0.08
457,19.009,5489,6.618,4.64,-1.33,5.81100,4.78900,2.08065,0.23408,5478,427,6.579,0.347,4.62,0.22,-1.02,0.56,4589,2121,5.989,1.796,2.02,23.40,-1.60,3.11,5475,32,6.607,0.060,4.59,0.92,-1.53,0.69,5105,37,6.375,0.079,4.79,0.28,-1.42,0.70
458,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4125,377,5.385,0.244,4.90,0.25,-0.75,0.46,3702,220,4.808,0.554,4.74,2.24,-1.35,2.72,4157,49,5.465,0.101,5.22,0.52,-0.48,0.26,4570,24,5.731,0.053,5.09,0.09,-2.04,0.31
459,19.004,4797,5.314,3.68,-0.07,3.57000,3.82200,0.47599,0.23320,4929,814,5.201,0.217,4.69,0.22,-1.06,0.56,3803,315,4.107,0.768,1.15,3.65,-1.07,1.55,5116,44,5.600,0.064,4.81,0.67,0.08,0.49,5011,35,5.558,0.046,4.41,0.21,0.01,0.18
460,19.013,3750,0.990,5.22,-0.21,10.99100,0.71700,3.45939,0.23399,3630,799,0.840,0.257,5.06,0.69,-0.46,0.58,3486,82,0.751,0.160,3.46,1.12,-0.80,0.26,3684,24,0.982,0.070,5.38,0.27,-0.23,0.03,3683,27,1.032,0.067,5.00,0.14,-0.26,0.05
461,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,4955,814,3.726,0.217,4.73,0.22,-0.77,0.58,4004,758,2.984,1.148,2.20,3.88,-0.68,2.00,5081,27,4.010,0.049,4.90,0.70,-0.35,0.42,4671,33,3.601,0.063,4.92,0.16,-1.81,0.32
462,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3187,799,4.626,0.217,5.08,0.69,-0.47,0.58,3105,182,4.402,0.694,3.13,0.93,-1.39,0.21,3193,48,4.664,0.164,3.39,0.37,-1.29,0.09,3180,88,4.962,0.302,4.81,0.26,-1.57,0.56
463,19.020,5767,4.046,4.00,0.23,3.45300,3.13900,0.32674,0.23498,5466,427,3.842,0.217,4.65,0.22,-1.02,0.56,5243,1774,3.816,1.506,4.31,18.30,-1.19,7.03,5521,34,3.941,0.045,4.28,1.16,-0.13,0.34,5437,54,3.828,0.078,4.70,0.35,-0.93,0.75
464,18.994,4476,4.479,4.79,-1.33,7.71500,3.24300,2.47059,0.22694,4922,377,4.830,0.244,4.74,0.25,-0.93,0.46,4273,1236,4.359,1.391,4.58,2.91,-0.27,1.23,4989,42,4.943,0.065,5.64,0.28,-0.93,0.47,4845,33,4.740,0.051,5.00,0.14,-1.88,0.31
465,19.016,6650,1.463,4.17,-0.03,3.06300,1.27400,0.11593,0.23447,6838,323,1.487,0.257,4.32,0.22,-0.53,0.58,6950,973,1.623,0.411,2.71,12.70,-0.02,1.04,6937,37,1.661,0.040,3.51,0.35,-0.07,0.33,6554,36,1.429,0.038,3.76,0.31,-0.19,0.19
466,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3338,660,0.202,0.135,5.12,0.58,-1.97,0.60,3308,56,0.046,0.195,4.51,0.44,-2.31,0.82,3329,11,0.194,0.040,4.52,0.09,-2.36,0.09,3340,6,0.247,0.036,4.67,0.02,-2.25,0.03
467,18.986,4486,0.032,4.81,-0.21,7.54000,0.02600,0.52000,0.22997,4544,377,0.123,0.135,4.83,0.25,-0.02,0.46,4496,2012,0.241,2.033,3.00,2.61,0.05,2.41,4561,34,0.175,0.069,5.34,0.36,-0.10,0.14,4540,22,0.171,0.049,4.93,0.18,-0.13,0.11
468,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4715,377,6.839,0.172,4.69,0.25,-0.64,0.46,4764,1495,6.735,1.188,0.37,18.15,-2.09,7.97,4673,37,6.717,0.055,4.86,0.62,-0.38,0.50,4359,24,6.374,0.056,4.88,0.15,-1.17,0.44
469,19.045,3397,6.495,5.22,-0.16,11.64100,3.96800,20.54944,0.23485,2894,0,6.407,0.347,5.35,0.69,-0.47,0.58,3452,158,6.489,0.058,5.22,1.83,0.13,0.75,2936,20,6.568,0.070,3.17,0.32,-1.92,0.12,3104,146,7.402,0.498,4.61,0.80,-1.50,1.00
470,19.026,3506,6.296,5.40,-0.38,11.49700,3.97600,19.47153,0.23112,3599,799,6.321,0.347,5.05,0.69,-0.46,0.58,3481,134,6.588,0.473,5.50,1.44,-1.37,1.10,3562,40,6.237,0.127,5.71,0.19,-0.07,0.06,3438,14,6.004,0.055,5.02,0.15,-0.64,0.58
471,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,4350,377,6.442,0.172,4.88,0.25,-0.86,0.46,3551,5,5.528,0.296,3.41,2.19,-1.07,0.25,4515,35,6.852,0.075,5.78,0.16,0.68,0.34,4422,29,6.777,0.056,4.97,0.15,-1.20,0.45
472,19.004,3654,0.640,5.47,-0.70,11.33100,0.46900,3.62410,0.23401,3709,799,0.724,0.257,5.04,0.69,-1.14,0.56,3472,55,0.334,0.143,4.65,0.56,-1.07,0.36,3685,25,0.663,0.074,5.62,0.21,-0.58,0.07,3619,25,0.622,0.073,5.14,0.19,-0.76,0.09
473,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5323,427,0.095,0.257,4.73,0.22,-0.38,0.58,4915,1758,0.103,1.515,4.93,2.29,-0.28,2.80,5495,27,0.454,0.037,5.35,0.51,-0.21,0.18,5080,25,0.212,0.038,4.98,0.16,-0.74,0.17
474,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4444,377,2.891,0.135,4.91,0.25,-1.92,0.60,4358,1212,2.591,1.161,2.80,30.93,-2.50,4.45,4378,27,2.761,0.062,4.88,0.55,-2.19,0.22,4420,32,2.824,0.059,4.95,0.15,-1.95,0.25
475,19.013,5769,0.656,4.51,-0.38,5.02600,0.56500,0.20682,0.23512,5795,427,0.664,0.257,4.43,0.22,-0.56,0.58,5009,682,0.137,0.656,1.45,1.94,-1.98,1.80,5841,25,0.716,0.034,4.79,0.73,-0.41,0.20,5702,32,0.626,0.037,3.84,0.80,-0.47,0.20
476,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3444,799,0.443,0.257,5.02,0.69,0.23,0.97,3404,116,0.492,0.415,4.89,1.62,0.07,0.79,3441,34,0.406,0.107,5.02,0.23,0.07,0.06,3354,34,0.419,0.097,4.72,0.06,-0.24,0.04
477,19.010,5607,1.937,4.72,-0.94,5.81600,1.59700,0.47907,0.23559,5593,427,1.948,0.257,4.62,0.22,-0.71,0.58,7567,1954,2.802,0.774,5.13,4.62,-0.43,3.95,5585,21,1.911,0.039,4.79,0.65,-0.84,0.36,5219,34,1.591,0.044,4.91,0.15,-1.87,0.24
478,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5498,427,5.823,0.217,4.59,0.22,-0.59,0.58,8226,5579,7.284,1.519,5.50,2.88,0.50,4.02,5588,33,5.988,0.062,4.48,0.93,-1.40,0.62,5547,32,5.946,0.050,4.80,0.27,-1.77,0.42
479,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,4003,377,0.743,0.135,5.05,0.58,-1.84,0.60,3775,358,0.153,0.763,3.43,1.76,-0.75,0.82,3983,20,0.697,0.054,5.13,0.32,-2.17,0.23,3941,30,0.655,0.072,4.86,0.15,-1.97,0.22
480,19.011,5524,9.840,4.67,-0.82,5.74800,6.67800,4.81948,0.23931,5057,427,9.372,0.347,4.83,0.22,-1.66,0.56,3645,319,8.142,0.778,3.30,4.24,-1.31,1.26,5189,39,9.658,0.068,4.35,1.22,-1.84,0.45,5131,30,9.612,0.061,4.92,0.16,-1.95,0.28
481,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5360,427,1.557,0.257,4.70,0.22,-1.51,0.56,6149,268,1.901,0.297,5.50,22.24,-1.47,5.01,5389,35,1.620,0.054,4.41,1.04,-1.67,0.41,5270,21,1.477,0.032,4.93,0.15,-1.83,0.23
482,19.007,6365,0.538,4.58,-1.05,4.76200,0.47800,0.17652,0.23258,6071,323,0.452,0.257,4.54,0.22,-1.57,0.56,5344,831,0.000,0.665,2.40,2.14,-2.09,2.25,5984,27,0.291,0.036,4.72,0.53,-1.81,0.31,5807,29,0.212,0.035,4.82,0.27,-1.92,0.21
483,19.007,6021,0.416,4.40,-1.03,4.66800,0.36700,0.16055,0.23766,5972,427,0.348,0.257,4.53,0.22,-1.89,0.56,6185,2820,0.694,1.467,-0.50,2.87,0.36,1.29,6014,43,0.414,0.043,5.12,0.52,-1.65,0.42,5991,38,0.402,0.041,4.68,0.32,-1.82,0.32
484,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,4022,377,0.880,0.135,5.02,0.58,-0.97,0.46,4029,523,0.865,0.787,4.52,2.56,-0.13,0.40,4036,30,0.941,0.073,5.04,0.55,-0.91,0.30,4470,22,1.464,0.049,5.00,0.14,0.14,0.05
485,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5581,427,5.818,0.217,4.58,0.22,-0.92,0.58,4841,3768,5.410,2.848,4.16,2.59,0.28,3.30,5634,37,5.911,0.063,3.77,1.24,-1.36,0.70,4859,47,5.458,0.089,4.67,0.30,-0.90,0.72
486,19.004,6402,0.889,3.60,-2.05,2.44900,0.78500,0.07018,0.23536,6719,323,0.938,0.257,4.51,0.22,-1.15,0.56,6692,1805,1.198,0.858,1.87,3.43,-0.43,1.19,6818,36,1.053,0.050,4.83,0.53,-1.53,0.49,6581,37,0.991,0.054,3.83,0.51,-1.59,0.48
487,19.008,5701,8.220,4.82,-1.39,6.04600,5.78400,3.66775,0.23556,5075,427,7.812,0.347,4.75,0.22,-1.35,0.56,4508,2189,7.528,1.521,1.30,36.74,-2.50,4.36,5097,31,7.864,0.061,4.36,1.08,-1.88,0.52,5385,27,8.041,0.046,4.91,0.15,-1.98,0.22
488,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3745,799,1.496,0.257,4.97,0.22,-0.04,0.58,3761,216,2.588,0.637,4.35,2.95,-2.50,7.19,3845,39,1.782,0.126,5.17,0.42,0.81,0.11,4171,106,2.081,0.283,5.04,0.18,0.19,0.11
489,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4017,377,5.895,0.244,4.88,0.25,-1.10,0.60,4044,1022,5.759,1.436,3.80,2.98,-0.57,1.35,3888,26,5.548,0.065,4.90,0.72,-1.56,0.42,3723,21,5.371,0.062,4.92,0.15,-1.96,0.18
490,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,6199,323,0.593,0.257,4.40,0.22,-0.52,0.58,7082,2261,1.047,0.910,4.42,2.42,0.42,0.76,6156,19,0.557,0.033,4.13,0.66,-0.19,0.15,6523,25,0.717,0.041,4.31,0.55,-0.05,0.16
491,19.020,5812,0.902,3.76,0.21,2.48500,0.76700,0.07021,0.24002,5226,427,0.474,0.257,4.61,0.22,-0.81,0.58,5255,1012,0.502,0.829,1.50,2.64,-1.49,2.13,5308,38,0.632,0.048,3.66,1.26,-0.58,0.28,4902,30,0.322,0.066,4.01,1.57,-1.24,0.32
492,19.005,5689,0.041,4.74,-2.19,6.23900,0.03600,0.28445,0.23840,6667,323,0.698,0.257,4.39,0.22,-1.46,0.56,5444,819,0.042,0.682,0.17,1.71,-2.03,1.75,6590,45,0.572,0.065,4.38,0.65,-1.70,0.47,6743,31,0.647,0.036,4.35,0.19,-1.66,0.46
493,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,4993,814,0.017,0.257,4.78,0.22,-1.01,0.56,4966,655,0.000,0.628,5.50,6.83,-1.72,1.87,5043,31,0.108,0.051,5.20,0.58,-1.17,0.30,5473,19,0.414,0.037,4.41,0.17,-0.10,0.15
494,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3731,660,2.809,0.135,5.09,0.58,-1.14,0.60,4259,1143,3.250,1.324,5.50,4.98,-0.78,2.27,3727,14,2.839,0.061,3.07,0.49,-1.68,0.13,3591,57,2.692,0.161,4.68,0.03,-2.25,0.03
495,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5100,427,1.616,0.257,4.83,0.22,-1.40,0.56,5159,1275,1.597,1.185,5.50,11.37,-2.50,6.18,5180,35,1.753,0.060,5.30,0.51,-1.79,0.42,5303,26,1.842,0.039,4.90,0.16,-2.01,0.21
496,19.008,5091,1.932,4.79,-1.86,6.78500,1.55100,0.73418,0.23628,5051,427,1.932,0.257,4.72,0.22,-1.44,0.56,5126,1335,1.572,1.368,-0.50,10.57,-2.50,7.84,5015,38,1.848,0.076,5.00,0.86,-1.74,0.47,4712,30,1.542,0.065,4.93,0.16,-2.02,0.23
497,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3526,660,0.655,0.135,5.18,0.58,-1.84,0.60,3450,4,0.571,0.241,5.07,1.26,-2.50,1.54,3472,14,0.510,0.061,4.70,0.16,-2.23,0.18,3501,57,0.494,0.185,4.91,0.15,-1.99,0.19
498,19.020,5924,8.549,4.21,0.30,3.81200,6.00600,1.44411,0.23466,4737,814,7.526,0.347,4.77,0.22,-0.66,0.58,3988,474,6.949,0.878,3.79,4.29,-1.08,3.38,4895,38,7.886,0.078,4.17,1.50,-1.20,0.80,4604,32,7.735,0.066,4.23,0.31,0.01,0.19
499,18.997,4444,4.946,4.78,-1.77,7.81400,3.53300,2.95121,0.23561,4656,377,5.252,0.244,4.74,0.25,-0.90,0.46,3893,233,4.294,0.457,-0.28,1.39,-1.72,1.14,4584,41,5.078,0.091,4.10,0.94,-1.02,0.81,4672,45,5.144,0.087,4.83,0.25,-1.43,0.72
500,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4489,377,5.952,0.244,4.71,0.25,-0.75,0.46,4549,185,5.880,0.568,3.13,8.69,0.29,1.48,4456,36,5.856,0.084,4.51,0.89,-0.95,0.90,4074,51,5.448,0.093,4.90,0.16,-1.51,0.64
501,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3702,660,-0.094,0.000,5.10,0.58,-1.46,0.60,3749,15,0.000,0.389,4.57,1.65,-0.72,0.21,3755,22,0.060,0.057,4.40,0.32,-1.19,0.27,3726,13,0.091,0.054,4.73,0.07,-1.53,0.23
502,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,5500,427,2.175,0.257,4.62,0.22,-1.11,0.56,5257,1727,1.979,1.470,-0.50,9.44,-0.90,3.97,5501,24,2.156,0.043,4.66,0.77,-0.90,0.40,5404,33,2.084,0.052,4.82,0.25,-1.34,0.49
503,19.006,5448,0.144,3.21,-1.69,1.78600,0.12500,0.03811,0.23381,6050,323,0.425,0.257,4.54,0.22,-1.09,0.56,6059,1624,0.374,0.955,4.14,5.57,-0.32,1.30,6112,26,0.514,0.041,4.66,0.65,-0.90,0.28,6221,26,0.558,0.036,5.21,0.54,-1.09,0.29
504,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3796,799,4.394,0.217,4.92,0.22,-0.25,0.58,3649,10,4.345,0.304,3.75,1.63,-0.75,0.25,3841,38,4.494,0.094,3.92,0.49,-0.27,0.07,3886,25,4.599,0.070,4.87,0.15,-0.22,0.04
505,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3987,799,5.361,0.217,4.92,0.22,-0.72,0.58,3948,27,5.451,0.216,5.27,2.87,-0.26,0.40,4022,28,5.479,0.066,5.54,0.35,-0.04,0.05,3740,28,5.184,0.065,4.93,0.15,-0.55,0.04
506,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4669,377,0.596,0.135,4.76,0.25,-0.31,0.46,5133,1810,1.002,1.300,5.02,1.87,0.50,2.26,4717,31,0.745,0.046,4.84,0.39,-0.23,0.17,4597,22,0.640,0.045,4.62,0.33,-0.42,0.20
507,19.009,6967,5.729,4.18,-0.97,3.25300,4.44500,0.54676,0.23353,6740,323,5.509,0.217,4.50,0.22,-0.89,0.58,6659,5285,5.414,1.753,3.40,9.68,-2.50,9.97,6825,35,5.634,0.040,3.85,0.32,-1.53,0.60,7270,39,5.806,0.039,4.42,0.15,-1.68,0.46
508,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,2947,0,1.520,0.135,5.26,0.58,-2.80,1.02,3200,131,2.008,0.577,5.11,0.48,-2.16,0.56,2975,65,1.612,0.266,4.39,0.13,-2.49,0.19,3209,86,2.287,0.296,4.87,0.22,-1.80,0.81
509,19.009,5764,1.019,4.72,-0.98,5.64500,0.87100,0.31725,0.23479,5893,427,1.099,0.257,4.59,0.22,-1.07,0.56,5266,622,0.773,0.337,-0.50,3.99,-1.67,1.34,5895,28,1.099,0.038,4.82,0.72,-0.98,0.30,5548,29,0.878,0.046,4.53,0.76,-1.82,0.36
510,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5610,427,0.311,0.257,4.64,0.22,-1.36,0.56,5054,769,0.000,0.780,1.67,1.79,-2.50,2.77,5547,32,0.189,0.051,4.48,0.79,-2.11,0.27,5601,24,0.191,0.039,4.90,0.17,-1.91,0.22
511,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5795,427,5.862,0.217,4.63,0.22,-0.90,0.58,4296,1022,5.162,1.253,3.09,19.41,-2.50,6.18,5952,30,6.149,0.046,4.55,0.79,-1.82,0.49,6260,22,6.291,0.033,4.67,0.31,-1.97,0.19
512,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,5501,263,6.775,0.172,4.60,0.25,-0.73,0.46,5191,2781,6.131,1.620,-0.50,8.21,-0.65,3.06,5435,53,6.632,0.090,2.18,1.60,-0.27,0.62,5640,32,6.710,0.056,4.41,0.24,-0.43,0.56
513,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3405,660,0.474,0.135,5.03,0.58,-1.45,0.60,3390,77,0.476,0.376,5.50,0.65,-1.94,1.07,3391,18,0.445,0.060,5.71,0.13,-1.68,0.13,3310,52,0.392,0.172,4.98,0.14,-1.83,0.12
514,19.006,6569,1.069,4.58,-1.27,4.61400,0.94200,0.20417,0.23441,6721,323,1.225,0.257,4.42,0.22,-0.83,0.58,6971,1942,1.281,0.859,5.42,2.82,-0.43,1.19,6693,36,1.159,0.052,4.35,0.62,-0.90,0.49,5906,20,0.729,0.034,4.32,0.20,-1.31,0.28
515,18.989,3583,5.462,5.29,-1.76,11.12400,3.60700,14.06695,0.23288,3575,660,5.633,0.244,5.08,0.58,-0.90,0.46,3561,158,5.218,0.457,5.04,0.95,-1.08,0.76,3484,72,5.368,0.204,4.99,0.71,-1.90,0.38,3448,1,5.452,0.031,5.16,0.03,-0.50,0.00
516,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5292,427,1.830,0.257,4.81,0.22,-1.51,0.56,5292,1693,1.830,1.176,4.81,15.73,-2.50,6.27,5403,27,2.050,0.051,4.50,0.88,-1.39,0.46,4802,34,1.484,0.046,4.89,0.15,-2.08,0.16
517,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,4126,377,5.829,0.244,4.75,0.25,0.04,0.79,4004,1310,5.841,1.770,3.24,2.32,0.28,0.77,4173,36,5.944,0.087,3.82,0.35,0.28,0.11,3676,33,5.481,0.062,4.87,0.14,-1.63,0.67
518,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3620,799,6.220,0.347,4.87,0.22,0.27,0.97,3441,280,6.718,0.595,3.19,3.19,-0.40,0.93,3636,17,6.276,0.056,4.54,0.36,0.17,0.09,3539,47,6.353,0.142,4.92,0.15,0.12,0.04
519,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3911,799,1.348,0.257,4.98,0.22,0.01,0.97,5132,666,3.469,0.449,5.50,9.02,-2.50,3.39,3877,52,1.266,0.129,5.49,0.29,0.58,0.09,3659,34,0.998,0.090,5.07,0.10,0.12,0.04
520,19.009,6347,0.584,4.09,-0.68,3.48000,0.51900,0.09954,0.23489,6345,323,0.581,0.257,4.45,0.22,-0.98,0.58,6435,2261,0.653,1.104,3.05,3.19,-0.07,0.99,6354,29,0.583,0.044,4.08,0.57,-0.79,0.28,5844,66,0.284,0.049,4.36,0.18,-0.97,0.24
521,19.004,6261,6.379,4.44,-1.94,4.77100,4.76200,1.27585,0.23237,6143,323,6.172,0.347,4.59,0.22,-1.19,0.56,4503,1656,5.276,1.574,5.50,2.41,0.50,1.49,6251,38,6.371,0.058,4.21,0.70,-1.79,0.60,6704,31,6.586,0.036,4.48,0.13,-1.82,0.38
522,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,4870,814,9.084,0.347,4.64,0.22,-0.49,0.58,4026,2229,8.420,2.814,2.65,4.45,-0.04,1.61,4902,40,9.170,0.082,3.93,1.51,0.20,0.48,5084,23,9.333,0.040,4.38,0.15,0.06,0.13
523,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5805,427,6.161,0.347,4.53,0.22,-0.73,0.58,7647,3820,7.168,1.489,5.08,4.58,-0.44,8.36,5817,35,6.150,0.057,4.47,0.77,-1.44,0.63,6107,30,6.240,0.036,4.69,0.29,-1.91,0.26
524,18.981,3902,1.448,5.31,-1.52,10.93100,1.07500,4.02717,0.23332,3712,660,1.272,0.135,5.22,0.58,-2.11,1.02,3365,80,0.505,0.423,2.52,1.40,-2.07,0.65,3722,18,1.313,0.087,3.80,0.66,-1.83,0.28,3557,75,0.877,0.232,4.71,0.06,-2.20,0.08
525,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,4243,377,0.208,0.135,4.92,0.25,-0.29,0.46,3000,230,0.000,0.864,3.47,0.63,-2.50,0.36,4197,31,0.105,0.065,4.43,0.36,-0.33,0.13,3984,10,0.020,0.017,4.70,0.05,-1.51,0.18
526,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,5002,263,5.164,0.244,4.63,0.25,-0.95,0.46,4181,797,4.498,0.992,2.66,2.21,-0.21,0.82,5049,41,5.293,0.087,4.40,1.07,-1.40,0.88,5175,27,5.335,0.035,4.95,0.15,-1.99,0.18
527,19.005,6110,2.487,3.97,-1.55,3.20900,2.06200,0.17914,0.23158,6444,323,2.817,0.257,4.44,0.22,-1.21,0.56,5561,1761,2.111,1.107,1.37,6.33,-0.98,3.14,6348,33,2.637,0.050,4.15,0.75,-1.59,0.49,6267,54,2.601,0.041,3.22,0.51,-1.86,0.40
528,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,5286,427,0.793,0.257,4.59,0.22,0.05,0.97,4789,1315,0.456,1.318,4.36,3.00,-0.76,2.44,5246,24,0.723,0.033,5.15,0.47,-0.05,0.13,5050,35,0.602,0.044,4.95,0.26,-0.47,0.17
529,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3508,799,7.333,0.347,4.91,0.22,0.12,0.97,3407,249,7.212,0.642,4.67,2.34,-0.24,0.90,3564,43,7.527,0.133,5.09,0.52,0.11,0.11,3552,64,7.272,0.193,4.83,0.11,0.16,0.03
530,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,5772,427,6.010,0.347,4.56,0.22,-1.28,0.56,6946,3415,6.673,1.533,5.50,7.64,0.15,3.82,5813,35,6.085,0.051,3.34,0.83,-1.23,0.63,5312,45,5.854,0.073,4.78,0.27,-1.22,0.61
531,18.990,3809,6.468,5.07,-0.72,10.44500,4.25500,13.86756,0.23084,4095,377,6.712,0.172,4.87,0.25,-0.84,0.46,3883,136,6.535,0.157,5.12,3.87,-0.72,1.80,4171,45,6.893,0.092,5.43,0.38,0.04,0.10,3938,52,6.599,0.115,4.89,0.16,-0.59,0.09
532,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4439,377,0.946,0.135,4.80,0.25,-1.32,0.60,4018,610,0.000,0.920,1.57,1.52,0.03,0.98,4409,24,0.839,0.056,5.20,0.27,-1.84,0.23,4284,30,0.690,0.055,4.89,0.15,-2.03,0.18
533,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4006,377,4.025,0.244,4.92,0.25,-0.88,0.46,4101,966,4.223,1.216,5.50,4.45,-0.35,1.11,4002,32,4.004,0.086,4.63,0.66,-0.46,0.12,4212,36,4.193,0.087,4.94,0.16,0.06,0.08
534,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5600,427,5.778,0.217,4.63,0.22,-1.12,0.56,6758,2839,6.378,1.041,5.50,9.10,-0.36,5.84,5714,32,5.960,0.054,4.09,1.25,-0.81,0.50,5208,31,5.568,0.054,4.94,0.16,-1.81,0.37
535,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,3938,660,0.410,0.135,5.08,0.58,-1.89,0.60,3787,176,0.163,0.556,4.29,2.00,-2.50,4.10,3901,30,0.315,0.084,4.35,0.38,-2.10,0.26,3689,37,0.204,0.088,4.69,0.04,-2.19,0.08
536,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3495,799,8.320,0.347,4.96,0.22,-0.24,0.58,3509,406,8.206,0.734,2.42,3.78,-0.21,0.63,3425,19,8.092,0.069,4.64,0.45,0.00,0.13,3426,18,8.290,0.058,4.79,0.12,-0.03,0.05
537,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4204,814,4.653,0.217,4.86,0.22,-0.24,0.58,3891,300,4.505,0.221,4.00,2.89,-0.01,0.59,4244,6,4.769,0.022,5.61,0.23,0.93,0.05,4185,41,4.522,0.106,5.15,0.08,0.20,0.00
538,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3469,799,4.850,0.217,5.08,0.69,-0.34,0.58,4230,1983,5.878,2.235,5.50,3.53,0.50,1.11,3518,30,5.038,0.091,5.36,0.28,-0.37,0.07,3459,38,4.988,0.120,5.01,0.13,-0.48,0.02
539,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,4713,814,2.530,0.257,4.91,0.22,-1.15,0.56,4644,766,2.517,0.614,4.39,3.13,-0.12,1.45,4713,26,2.553,0.060,5.16,0.61,-0.89,0.45,4712,29,2.577,0.047,4.75,0.30,-0.69,0.34
540,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4397,377,2.650,0.135,4.82,0.25,-1.91,0.60,4397,1416,2.650,1.888,5.50,10.46,-2.48,7.02,4441,38,2.739,0.077,5.46,0.33,-1.65,0.41,4828,48,3.147,0.084,5.03,0.13,-1.65,0.58
541,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5790,427,1.938,0.257,4.55,0.22,-1.16,0.56,5194,1295,1.569,1.105,0.69,8.10,-1.24,4.23,5753,45,1.851,0.058,4.65,0.90,-1.48,0.49,6034,27,2.068,0.042,4.25,0.36,-0.73,0.54
542,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,4799,814,2.320,0.257,4.73,0.22,-0.76,0.58,3768,246,1.138,0.608,1.66,2.68,-1.07,1.18,4834,56,2.429,0.094,2.89,1.46,-0.53,0.44,5107,28,2.672,0.037,4.32,0.20,-0.10,0.16
543,19.013,5781,6.592,4.51,-0.39,5.04000,4.82000,1.47707,0.23833,5742,427,6.313,0.347,4.66,0.22,-1.28,0.56,4378,1374,5.800,1.562,2.80,35.20,-2.50,7.27,5956,50,6.689,0.076,4.38,0.83,-1.17,0.83,6363,32,6.847,0.051,4.42,0.18,-1.45,0.58
544,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5365,427,0.653,0.257,4.67,0.22,-0.57,0.58,5411,512,0.718,0.402,5.47,6.32,-0.47,1.31,5414,23,0.726,0.032,4.55,1.14,-0.53,0.20,5290,24,0.634,0.032,4.47,0.26,-0.43,0.17
545,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4002,814,4.418,0.217,4.97,0.22,-0.30,0.58,3717,532,4.277,0.848,4.59,1.36,-0.45,0.90,4122,40,4.728,0.099,5.56,0.35,0.52,0.10,3988,47,4.355,0.130,4.80,0.12,0.19,0.01
546,19.007,6365,0.538,4.58,-1.05,4.76200,0.47800,0.17652,0.23258,6548,323,0.679,0.257,4.44,0.22,-1.07,0.56,7405,1543,0.934,0.637,5.50,2.67,-0.98,2.72,6527,27,0.628,0.038,5.06,0.51,-1.34,0.42,6751,30,0.785,0.032,4.30,0.21,-1.29,0.53
547,19.017,7819,2.677,3.84,-0.36,1.20100,2.33700,0.08020,0.23253,7983,514,2.745,0.257,4.33,0.22,-1.27,0.56,7562,2476,2.395,0.841,3.58,3.03,-2.50,4.38,7951,42,2.714,0.032,3.62,0.16,-1.64,0.56,8036,44,2.720,0.034,3.94,0.23,-1.84,0.36
548,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3681,799,7.605,0.347,4.93,0.22,0.20,0.97,3057,244,6.759,0.883,1.33,3.66,-1.54,1.17,3690,47,7.614,0.138,4.73,0.58,0.26,0.12,3147,154,7.118,0.547,4.08,1.18,-0.99,0.78
549,19.005,5917,3.070,4.65,-1.67,5.48500,2.47700,0.61859,0.23495,5421,427,2.721,0.257,4.63,0.22,-1.02,0.56,5143,1039,2.592,0.845,0.63,12.40,-1.87,6.15,5461,27,2.816,0.050,3.69,1.08,-1.74,0.50,5749,29,2.954,0.045,4.64,0.34,-1.61,0.46
550,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5284,427,1.834,0.257,4.74,0.22,-1.46,0.56,4915,500,1.529,0.295,0.76,7.67,-2.50,3.88,5295,27,1.839,0.050,4.91,0.63,-1.80,0.40,4854,26,1.457,0.048,4.92,0.15,-1.90,0.25
551,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4500,377,0.779,0.135,4.88,0.25,-1.42,0.60,3000,210,0.000,0.799,3.25,0.56,-2.50,0.33,4534,30,0.885,0.067,5.57,0.26,-1.67,0.30,4709,38,1.170,0.059,4.54,0.36,-0.53,0.39
552,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3605,660,0.715,0.135,5.13,0.58,-1.42,0.60,3506,77,0.629,0.325,5.05,1.02,-2.02,2.01,3613,23,0.748,0.070,5.61,0.20,-1.72,0.25,3725,22,0.925,0.069,5.44,0.25,-1.10,0.17
553,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3366,660,5.076,0.244,5.26,0.58,-1.83,0.60,3443,159,5.346,0.436,5.24,1.02,-2.36,2.41,3360,65,5.052,0.205,4.71,0.54,-2.31,0.15,3496,40,5.070,0.126,5.06,0.16,-1.76,0.14
554,19.006,4913,5.589,5.05,-2.29,7.30800,4.02700,2.92281,0.22945,5158,427,5.766,0.217,4.67,0.22,-1.00,0.58,4198,500,4.982,0.670,2.14,18.68,-2.50,2.32,5162,31,5.777,0.054,4.36,0.75,-1.93,0.46,5121,21,5.746,0.042,4.92,0.16,-1.88,0.26
555,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4398,377,-0.346,0.000,4.76,0.25,0.26,0.79,3956,491,0.000,0.841,2.65,0.96,0.50,0.65,4411,36,-0.327,0.083,3.45,0.28,-0.06,0.11,5031,100,0.270,0.255,4.71,0.28,0.16,0.04
556,19.011,5467,6.027,4.78,-0.65,5.99900,4.42000,1.91249,0.23492,5692,427,6.228,0.347,4.56,0.22,-1.24,0.56,5797,2163,5.992,1.253,0.19,4.00,-0.40,2.78,5602,37,6.013,0.052,2.91,0.98,-0.80,0.52,5003,44,5.684,0.077,4.89,0.21,-1.21,0.56
557,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3846,660,1.393,0.135,5.11,0.58,-0.86,0.46,3469,93,0.951,0.384,3.55,0.89,-1.27,0.36,3946,36,1.699,0.093,4.21,0.58,-0.55,0.10,3874,23,1.622,0.058,4.84,0.14,-0.86,0.21
558,19.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.15488,0.23558,6598,323,0.420,0.257,4.43,0.22,-1.11,0.56,6013,1270,0.037,0.770,4.83,7.51,-0.70,0.53,6526,36,0.318,0.054,4.28,0.61,-1.02,0.42,6430,31,0.223,0.037,5.25,0.44,-1.92,0.35
559,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,5022,263,9.318,0.172,4.65,0.25,-0.75,0.46,3619,148,7.851,0.595,3.15,7.66,-1.97,5.92,5137,48,9.588,0.088,4.34,1.13,-1.04,0.82,4547,28,9.137,0.061,4.95,0.15,-1.81,0.38
560,19.012,7061,1.115,4.55,-0.43,3.61000,0.99600,0.13146,0.23498,6579,323,0.930,0.257,4.46,0.22,-1.46,0.56,5913,1783,0.564,1.092,2.87,2.86,-0.93,1.86,6623,34,0.965,0.054,3.55,0.55,-0.64,0.33,7060,35,1.097,0.045,4.16,0.26,-0.98,0.57
561,19.015,5393,1.732,4.44,0.25,5.09400,1.40800,0.31449,0.23526,5115,427,1.340,0.257,4.52,0.22,-0.47,0.58,4078,318,0.365,0.664,1.49,2.22,-2.44,2.23,5290,29,1.678,0.039,4.05,0.94,0.18,0.16,4917,63,1.388,0.117,4.46,1.35,-1.05,0.84
562,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,4085,814,0.522,0.257,5.10,0.69,-0.63,0.58,3574,181,0.000,0.505,3.78,1.13,-0.76,0.45,4081,35,0.491,0.084,5.23,0.41,0.29,0.07,4705,178,1.376,0.414,5.16,0.05,-0.01,0.34
563,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3754,799,0.802,0.257,4.97,0.22,0.21,0.97,3424,126,0.630,0.357,4.44,1.38,-0.22,0.60,3837,23,1.022,0.071,5.53,0.26,0.80,0.06,4221,83,1.419,0.232,5.16,0.02,0.20,0.00
564,19.013,5468,4.935,4.61,-0.42,5.58400,3.71400,1.14025,0.23583,5226,427,4.622,0.217,4.76,0.22,-1.34,0.56,5722,3995,5.628,2.193,1.50,7.49,-0.42,4.50,5373,45,4.887,0.078,4.79,0.94,-1.00,0.70,5128,34,4.730,0.066,4.96,0.15,-1.40,0.52
565,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,5646,427,6.428,0.347,4.57,0.22,-0.42,0.58,5646,815,6.516,0.328,2.42,3.44,0.50,1.59,5785,35,6.709,0.065,3.75,0.82,-0.54,0.74,5428,31,6.525,0.052,4.08,0.45,-0.44,0.45
566,19.030,3391,1.372,5.08,-0.57,11.27600,0.94900,4.35512,0.23115,3514,799,1.375,0.257,4.98,0.22,-0.23,0.58,3426,92,1.358,0.346,5.50,0.82,-0.42,0.29,3521,25,1.397,0.063,5.88,0.09,-0.07,0.05,3351,120,1.097,0.401,5.12,0.06,-0.70,0.54
567,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3569,799,2.024,0.257,4.92,0.22,0.46,0.97,3523,127,3.112,0.406,5.50,1.99,0.50,0.85,3597,54,2.119,0.147,5.43,0.32,0.83,0.11,3453,2,1.843,0.021,4.66,0.01,0.20,0.00
568,19.013,3750,0.990,5.22,-0.21,10.99100,0.71700,3.45939,0.23399,4099,814,1.419,0.257,4.94,0.22,-0.32,0.58,3467,105,1.277,0.393,4.36,0.66,-0.87,0.27,4124,35,1.494,0.083,5.68,0.24,0.72,0.10,4073,43,1.302,0.110,5.02,0.13,0.20,0.00
569,18.983,4121,4.099,5.20,-0.69,10.26900,2.90200,6.88335,0.23528,4056,377,3.967,0.244,4.92,0.25,-1.24,0.60,3905,682,3.849,1.030,3.91,2.81,-0.58,1.27,4082,33,4.043,0.081,5.11,0.55,-0.94,0.53,4209,32,4.196,0.064,5.00,0.14,-0.76,0.29
570,18.983,3815,1.619,5.46,-1.43,10.95700,1.18500,4.28351,0.23642,3639,660,1.404,0.135,5.27,0.58,-1.46,0.60,3614,112,1.324,0.411,4.55,2.14,-2.22,4.21,3586,23,1.264,0.068,4.32,0.35,-1.82,0.40,3521,48,1.215,0.170,4.69,0.04,-2.19,0.09
571,19.012,5270,1.821,4.40,-0.27,5.33200,1.47600,0.36241,0.23264,5314,427,1.801,0.257,4.62,0.22,-1.15,0.56,5122,857,1.352,0.755,5.50,8.37,-2.50,2.92,5360,28,1.894,0.036,4.23,1.24,-0.52,0.33,4854,45,1.483,0.077,4.95,0.21,-1.21,0.50
572,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,6223,323,6.863,0.347,4.51,0.22,-0.87,0.58,6524,2944,7.007,1.696,4.31,10.10,-1.71,28.05,6256,34,6.929,0.051,4.34,0.71,-1.59,0.65,6432,29,7.053,0.047,4.31,0.17,-1.33,0.61
573,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4725,814,1.594,0.257,4.85,0.22,-1.23,0.56,4727,1881,1.630,1.161,-0.14,8.26,-2.50,4.44,4680,34,1.504,0.077,3.92,0.85,-1.62,0.36,4155,37,0.795,0.071,4.76,0.09,-2.20,0.08
574,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3581,660,0.868,0.135,5.10,0.58,-1.65,0.60,3306,115,0.349,0.511,3.64,0.51,-2.50,0.90,3627,21,1.028,0.083,5.26,0.25,-2.42,0.27,3849,41,1.235,0.073,5.12,0.07,-0.85,0.15
575,19.006,5742,4.539,4.88,-1.63,6.05500,3.48900,1.28115,0.23344,6138,323,4.570,0.217,4.58,0.22,-0.77,0.58,5872,3469,4.770,2.051,4.45,14.50,0.50,3.81,6292,31,4.835,0.051,4.05,0.79,-0.59,0.66,6141,25,4.727,0.036,4.53,0.30,-1.86,0.32
576,19.005,6110,2.487,3.97,-1.55,3.20900,2.06200,0.17914,0.23158,6321,323,2.587,0.257,4.47,0.22,-1.17,0.56,6934,2049,2.903,0.851,5.50,7.44,-0.58,2.68,6322,41,2.565,0.043,4.93,0.63,-1.75,0.47,6498,24,2.641,0.028,4.41,0.17,-1.79,0.37
577,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3785,799,1.571,0.257,5.08,0.69,-0.50,0.58,3850,17,1.735,0.302,5.50,1.93,-0.07,0.41,3745,27,1.477,0.052,5.78,0.14,-0.12,0.06,3985,51,1.792,0.155,5.09,0.09,0.19,0.01
578,18.991,4513,2.154,4.87,-0.88,7.87600,1.65700,1.28351,0.23354,4326,377,2.025,0.135,4.86,0.25,-1.49,0.60,4434,1099,2.153,1.047,5.05,4.76,-0.37,1.47,4239,33,1.799,0.085,4.66,0.61,-1.53,0.43,4682,23,2.355,0.044,4.96,0.18,-0.76,0.20
579,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3753,660,0.496,0.135,5.09,0.58,-2.10,1.02,3456,99,0.000,0.462,3.27,1.07,-2.50,1.72,3785,24,0.582,0.072,4.49,0.50,-1.84,0.35,3722,51,0.437,0.101,4.88,0.15,-2.00,0.21
580,19.014,7570,4.533,4.54,-1.21,3.54700,3.69200,0.44157,0.23268,6872,323,4.212,0.217,4.43,0.22,-0.97,0.58,7260,3264,4.387,0.952,4.56,7.61,-1.86,16.86,6961,39,4.307,0.044,3.91,0.31,-1.07,0.71,6699,29,4.150,0.034,4.33,0.18,-1.75,0.42
581,19.017,5706,1.205,4.44,0.14,4.67800,1.01100,0.21597,0.23349,5318,427,1.018,0.257,4.57,0.22,-0.99,0.58,5271,1531,0.961,1.201,1.15,5.24,-0.79,2.79,5302,32,0.978,0.038,3.39,1.17,-0.42,0.19,5414,26,1.077,0.032,4.32,0.26,-0.30,0.18
582,19.006,6226,0.403,4.49,-1.33,4.80400,0.35800,0.17037,0.23613,6279,323,0.447,0.257,4.56,0.22,-1.39,0.56,6682,1403,0.784,0.722,2.61,2.52,0.18,2.17,6295,30,0.482,0.056,3.82,0.66,-1.63,0.41,6426,31,0.532,0.034,4.33,0.20,-1.73,0.34
583,19.023,8371,1.041,4.63,-1.04,2.95400,0.96500,0.09532,0.23012,7986,514,0.908,0.257,4.26,0.22,-0.44,0.58,8971,3438,1.207,0.910,4.65,0.64,-1.10,7.68,7989,49,0.920,0.038,4.40,0.23,-0.20,0.33,7786,35,0.872,0.037,4.08,0.21,-0.25,0.32
584,19.017,6194,7.610,3.56,-0.06,1.46300,5.50300,0.38887,0.23421,5544,427,7.289,0.347,4.57,0.22,-0.80,0.58,5765,2720,7.421,1.468,0.52,3.55,-0.16,2.70,5531,35,7.293,0.061,1.64,1.04,-0.53,0.61,5912,27,7.544,0.044,4.02,0.32,-0.16,0.26
585,19.006,4867,2.528,3.86,0.21,4.04300,1.95300,0.25003,0.23377,4565,814,2.052,0.257,4.84,0.22,-0.51,0.58,3788,293,0.977,0.698,0.98,2.00,-0.72,1.01,4737,23,2.455,0.045,4.07,0.41,0.12,0.14,4532,30,2.236,0.062,4.70,0.34,-0.79,0.42
586,19.010,4637,7.068,2.74,-0.50,1.47000,4.88700,0.29471,0.23714,5010,427,7.292,0.347,4.71,0.22,-0.78,0.58,4856,4287,7.262,3.165,5.38,4.44,0.50,4.58,4989,38,7.291,0.077,3.75,1.31,-0.90,0.71,4557,28,6.993,0.060,3.38,0.52,-0.16,0.21
587,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3741,660,2.649,0.135,5.11,0.58,-1.90,0.60,3750,7,2.484,0.203,5.50,2.91,-2.50,3.32,3702,31,2.539,0.064,4.30,0.50,-2.29,0.65,3682,22,2.457,0.063,4.82,0.13,-2.05,0.18
588,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4066,377,7.976,0.172,4.91,0.25,-0.77,0.46,4468,3637,8.318,3.377,4.70,2.55,-0.07,3.36,4003,34,7.803,0.086,4.95,0.48,-0.17,0.07,4119,28,7.937,0.072,4.97,0.15,0.07,0.06
589,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3380,660,0.229,0.135,5.18,0.58,-2.09,1.02,3400,100,0.372,0.317,5.40,0.46,-2.44,1.20,3417,15,0.356,0.075,5.10,0.13,-2.36,0.10,3433,60,0.251,0.204,5.22,0.18,-1.83,0.14
590,19.007,6950,0.305,4.09,-2.07,3.29900,0.27900,0.08211,0.23504,6715,323,0.323,0.257,4.39,0.22,-1.67,0.56,7523,1588,0.725,0.655,3.14,1.49,-2.50,2.59,6615,43,0.155,0.059,3.77,0.49,-1.97,0.34,6627,46,0.191,0.054,3.20,0.39,-1.95,0.35
591,19.011,6494,0.123,4.34,-0.37,3.83500,0.11100,0.09705,0.23626,6745,323,0.250,0.257,4.33,0.22,-0.69,0.58,7024,2096,0.344,0.896,5.50,2.15,-0.46,1.18,6784,41,0.309,0.054,4.23,0.52,-0.27,0.21,6820,30,0.321,0.036,4.33,0.23,-0.05,0.16
592,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4035,377,3.904,0.244,4.93,0.25,-0.95,0.46,3557,119,3.329,0.434,4.59,0.97,-1.42,1.15,4049,41,3.954,0.094,5.52,0.31,-0.23,0.09,4168,40,4.071,0.098,5.03,0.13,0.05,0.06
593,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5091,427,1.595,0.257,4.52,0.22,-0.43,0.58,4531,1582,1.208,1.724,2.46,3.28,-0.41,2.26,5136,36,1.719,0.039,4.45,0.70,0.05,0.15,5320,20,1.832,0.026,4.41,0.15,0.12,0.07
594,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5325,427,9.182,0.347,4.66,0.22,-0.93,0.58,6397,6130,9.922,2.490,4.01,9.55,0.10,3.83,5498,39,9.506,0.053,3.84,1.09,-1.30,0.56,5801,28,9.632,0.035,4.89,0.16,-1.93,0.19
595,19.005,5917,3.070,4.65,-1.67,5.48500,2.47700,0.61859,0.23495,6145,323,3.285,0.217,4.49,0.22,-1.11,0.56,6156,3908,3.331,1.900,1.68,6.13,-0.32,2.46,6062,32,3.152,0.054,4.42,0.87,-1.38,0.60,6745,34,3.458,0.040,4.34,0.15,-1.82,0.39
596,19.006,6335,5.402,4.51,-1.09,4.68000,4.14600,0.92045,0.23416,6454,323,5.283,0.217,4.64,0.22,-1.13,0.56,5887,5417,4.983,2.550,3.65,17.34,-2.50,22.44,6605,33,5.525,0.050,4.29,0.56,-1.58,0.59,6551,23,5.483,0.036,4.39,0.16,-1.85,0.35
597,19.006,3628,2.215,5.35,-0.66,11.32800,1.55700,5.96760,0.23459,3797,799,2.351,0.257,5.03,0.69,-0.87,0.58,3526,107,2.188,0.393,5.34,0.68,-1.21,0.59,3832,20,2.403,0.055,5.85,0.11,-0.16,0.04,3871,6,2.421,0.032,5.26,0.27,-0.16,0.20
598,19.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.10252,0.23600,7036,514,0.263,0.257,4.20,0.22,-1.34,0.56,7260,2022,0.312,0.719,3.66,2.72,-1.30,3.16,6927,31,0.106,0.044,3.87,0.34,-1.62,0.51,7133,39,0.177,0.055,4.04,0.40,-1.78,0.45
599,19.012,5494,0.142,4.59,-0.64,5.64900,0.12300,0.22491,0.23223,5401,427,0.144,0.257,4.61,0.22,-0.75,0.58,6216,2510,0.509,1.287,5.50,8.26,0.29,1.02,5343,12,0.030,0.018,3.90,0.97,-0.76,0.17,5029,30,-0.305,0.056,5.01,0.14,-1.74,0.27
600,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6397,323,1.185,0.257,4.59,0.22,-1.42,0.56,7460,2433,1.656,0.889,5.50,5.04,0.50,1.94,6362,28,1.136,0.048,4.17,0.62,-0.87,0.54,6170,46,1.051,0.046,4.38,0.33,-0.80,0.57
601,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3559,660,0.767,0.135,5.21,0.58,-1.86,0.60,3294,51,0.266,0.082,3.50,0.51,-2.50,0.80,3524,65,0.679,0.213,4.97,0.35,-2.23,0.21,3564,74,0.825,0.222,4.88,0.16,-2.10,0.14
602,19.006,5870,2.854,4.51,-1.49,5.27800,2.31400,0.52167,0.23445,6186,323,3.066,0.217,4.59,0.22,-1.22,0.56,6985,2465,3.211,0.928,5.16,6.19,-2.50,13.43,6136,28,2.987,0.042,4.76,0.64,-1.79,0.46,5679,23,2.752,0.033,4.87,0.23,-1.99,0.23
603,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4595,377,0.520,0.135,4.72,0.25,-0.50,0.46,3849,24,0.000,0.280,1.76,1.68,-0.03,0.95,4777,41,0.947,0.089,5.49,0.30,0.50,0.16,4587,90,0.674,0.230,5.13,0.06,0.17,0.04
604,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4280,377,4.461,0.244,4.84,0.25,-1.17,0.60,4426,1102,4.554,1.096,5.16,3.09,0.13,1.08,4267,28,4.432,0.066,5.14,0.75,-1.11,0.46,4516,25,4.706,0.053,4.98,0.14,-0.88,0.37
605,19.057,3234,1.382,5.24,-0.19,11.43800,0.90200,4.53524,0.23509,3318,799,1.344,0.257,4.95,0.22,0.45,0.97,3084,232,1.175,0.703,4.28,1.03,-0.59,0.33,3217,34,1.005,0.116,5.73,0.13,0.33,0.05,3319,121,0.988,0.411,4.79,0.22,-0.26,0.80
606,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,5224,427,2.096,0.257,4.65,0.22,-0.81,0.58,5017,1711,2.175,1.472,5.11,4.74,-0.55,4.09,5418,25,2.473,0.039,5.39,0.42,-0.20,0.23,5696,22,2.621,0.031,4.38,0.20,-0.14,0.19
607,19.006,5742,4.539,4.88,-1.63,6.05500,3.48900,1.28115,0.23344,6385,323,4.723,0.217,4.43,0.22,-0.55,0.58,6855,2775,5.149,1.264,4.20,5.81,-0.22,5.09,6530,48,4.956,0.053,4.14,0.54,-1.30,0.67,6740,39,5.012,0.033,4.42,0.15,-1.90,0.27
608,18.981,3902,1.448,5.31,-1.52,10.93100,1.07500,4.02717,0.23332,3709,660,1.207,0.135,5.21,0.58,-1.25,0.60,3813,260,1.399,0.554,5.50,2.76,-2.32,5.82,3714,22,1.200,0.076,4.90,0.29,-2.02,0.34,3822,29,1.349,0.076,5.08,0.25,-1.37,0.18
609,18.994,3438,2.481,5.25,-1.94,11.48400,1.71600,6.93426,0.23350,3364,660,2.264,0.135,5.23,0.58,-2.20,1.02,3404,84,2.366,0.392,4.92,0.55,-1.29,0.34,3427,43,2.456,0.159,5.27,0.31,-1.76,0.33,3452,64,2.401,0.216,5.20,0.14,-1.32,0.51
610,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,4827,377,9.346,0.172,4.77,0.25,-1.16,0.60,3569,238,8.047,1.020,3.22,6.41,-2.50,10.59,4957,36,9.630,0.075,4.35,1.31,-1.24,0.66,5466,22,9.877,0.041,4.91,0.16,-1.95,0.18
611,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3537,799,7.584,0.347,5.07,0.69,-0.19,0.58,3000,90,6.518,0.036,1.48,2.29,-1.63,0.73,3526,52,7.524,0.157,4.76,0.47,-0.07,0.10,3397,54,7.493,0.165,4.82,0.13,-0.33,0.06
612,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5086,427,7.304,0.347,4.68,0.22,-1.02,0.56,4268,688,7.035,0.969,2.00,41.36,-2.50,4.65,5205,31,7.577,0.060,3.65,1.02,-1.49,0.64,5785,34,7.919,0.055,4.68,0.30,-1.53,0.52
613,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,3859,660,3.273,0.244,5.03,0.58,-1.15,0.60,4147,925,3.341,1.203,5.50,6.10,-0.68,2.17,3730,16,2.885,0.079,3.04,0.95,-1.96,0.27,3923,22,3.146,0.059,4.91,0.15,-1.50,0.31
614,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3851,799,5.270,0.217,5.00,0.22,-0.16,0.58,3659,570,5.378,0.981,4.22,1.99,-0.42,0.87,4015,53,5.733,0.129,5.37,0.41,0.42,0.09,4064,50,5.543,0.106,4.87,0.16,0.20,0.00
615,19.005,6180,1.957,4.50,-1.56,4.94600,1.65100,0.32991,0.23338,6298,323,1.999,0.257,4.56,0.22,-1.59,0.56,5533,2140,1.635,1.655,-0.13,6.97,-2.50,8.82,6286,27,1.983,0.043,4.63,0.59,-2.01,0.33,6164,33,1.934,0.034,4.53,0.29,-1.93,0.26
616,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3841,660,3.403,0.244,5.06,0.58,-1.53,0.60,3860,231,3.514,0.483,5.50,2.92,-2.50,3.58,3888,43,3.514,0.084,5.76,0.17,-0.54,0.09,3739,24,3.319,0.069,5.11,0.08,-0.74,0.06
617,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3974,660,2.968,0.135,5.07,0.58,-1.35,0.60,4617,1249,3.451,1.448,5.50,9.06,-2.49,6.23,3980,25,2.974,0.067,5.35,0.45,-0.63,0.14,4227,21,3.368,0.046,5.12,0.06,-0.53,0.03
618,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3281,660,-0.106,0.000,5.15,0.58,-2.17,1.02,3265,93,0.000,0.446,5.04,0.39,-2.15,0.66,3307,18,-0.026,0.076,5.11,0.08,-1.93,0.14,3283,22,-0.118,0.079,5.11,0.06,-2.00,0.09
619,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3571,799,1.571,0.257,4.92,0.22,0.01,0.97,3031,214,1.071,0.663,3.51,0.83,-1.14,0.23,3697,43,1.942,0.094,5.88,0.10,0.37,0.06,3457,36,1.588,0.099,5.14,0.05,-0.09,0.03
620,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4534,377,1.088,0.135,4.90,0.25,-1.87,0.60,4250,18,0.726,0.266,5.50,4.46,-2.50,2.60,4535,35,1.097,0.071,5.63,0.24,-1.34,0.33,4763,35,1.362,0.077,5.02,0.14,-1.25,0.52
621,19.024,3460,9.671,5.13,-0.56,11.33300,5.82900,42.42287,0.23513,3806,799,9.712,0.347,5.02,0.69,-0.61,0.58,4010,2845,9.850,3.057,5.50,7.35,0.50,2.74,4029,34,9.975,0.030,4.83,0.39,0.93,0.09,3845,4,9.467,0.044,4.68,0.03,0.20,0.00
622,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3780,799,1.640,0.257,5.07,0.69,-1.02,0.56,3585,174,1.445,0.439,5.50,0.97,-0.51,0.51,3764,42,1.578,0.103,5.84,0.12,-0.11,0.05,3700,23,1.478,0.051,5.10,0.08,-0.25,0.05
623,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4774,377,1.362,0.135,4.82,0.25,-0.48,0.46,6631,2162,3.021,0.921,5.50,11.67,0.50,1.63,4927,21,1.712,0.036,5.73,0.19,0.51,0.14,4900,89,1.595,0.180,5.16,0.05,-0.06,0.27
624,19.015,4835,4.030,2.64,0.13,0.04000,2.98800,0.06345,0.23256,4887,814,4.205,0.217,4.61,0.22,-0.09,0.58,5359,816,4.505,0.558,5.50,7.36,0.50,1.64,4845,21,4.123,0.040,3.96,0.46,0.37,0.17,5129,36,4.339,0.041,4.19,0.30,0.15,0.05
625,19.006,5742,4.539,4.88,-1.63,6.05500,3.48900,1.28115,0.23344,5698,427,4.505,0.217,4.58,0.22,-0.76,0.58,4643,783,3.671,0.754,2.20,63.03,-2.50,6.65,5720,30,4.567,0.050,5.09,0.55,-1.87,0.49,5739,24,4.571,0.034,4.92,0.16,-1.99,0.18
626,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,4453,377,7.744,0.172,4.79,0.25,-0.81,0.46,4288,1535,7.662,1.852,5.50,6.35,-1.08,4.96,4562,38,7.982,0.068,5.16,0.64,-1.28,1.21,4236,36,7.633,0.090,4.98,0.15,-0.70,0.79
627,19.026,3506,6.296,5.40,-0.38,11.49700,3.97600,19.47153,0.23112,3371,799,6.355,0.347,5.15,0.69,-0.73,0.58,3626,194,6.524,0.090,5.50,2.82,-0.17,0.91,3377,52,6.369,0.166,4.73,0.29,-0.78,0.10,3464,47,6.612,0.145,5.26,0.22,-0.57,0.13
628,19.005,5584,1.043,5.08,-2.24,6.41200,0.88300,0.45499,0.22792,5625,427,1.096,0.257,4.67,0.22,-1.74,0.56,4959,569,0.625,0.585,1.65,1.96,-2.50,2.19,5610,23,1.054,0.040,4.91,0.72,-1.89,0.32,5400,27,0.939,0.041,3.33,0.73,-2.21,0.20
629,19.008,7011,8.379,4.50,-1.75,4.17600,6.09200,1.78649,0.23589,6085,323,7.931,0.347,4.46,0.22,-0.83,0.58,7908,6176,8.647,1.185,5.50,6.98,-2.50,32.78,6096,46,7.983,0.067,3.47,0.98,-1.51,0.69,6120,29,8.057,0.047,4.38,0.20,-1.62,0.46
630,19.009,5285,1.058,4.90,-1.40,6.62200,0.88200,0.50003,0.23410,5293,427,1.062,0.257,4.69,0.22,-1.35,0.56,4885,718,0.766,0.673,1.68,6.14,-1.95,2.72,5290,50,1.053,0.066,4.36,0.72,-1.57,0.37,4943,17,0.735,0.028,4.82,0.12,-2.15,0.11
631,19.008,6532,6.477,4.49,-0.81,4.30800,4.86500,1.07944,0.23303,5704,427,5.909,0.217,4.60,0.22,-1.09,0.56,5246,1787,5.851,1.194,-0.50,9.94,-2.50,9.46,5817,35,6.135,0.052,3.98,0.92,-1.24,0.59,5710,35,6.126,0.061,4.46,0.27,-0.96,0.57
632,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,6418,323,6.221,0.347,4.51,0.22,-0.62,0.58,8460,6688,7.255,1.552,5.50,2.28,0.50,5.14,6454,53,6.273,0.080,4.40,0.64,-0.50,0.75,6056,35,6.035,0.048,4.72,0.31,-1.88,0.33
633,19.011,6424,9.260,4.49,-0.44,4.32600,6.51800,2.32595,0.23520,5813,427,8.778,0.347,4.61,0.22,-1.30,0.56,10000,20516,10.000,2.738,2.64,0.86,-2.50,7.48,5976,46,9.051,0.069,3.29,1.15,-0.99,0.74,4964,31,8.492,0.059,4.58,0.27,-0.57,0.44
634,19.007,5393,6.811,4.80,-1.94,6.48100,4.88300,2.96074,0.23487,5502,427,6.750,0.347,4.67,0.22,-0.77,0.58,3763,841,5.435,1.287,3.93,2.71,-0.29,1.02,5641,38,7.004,0.066,4.47,1.00,-0.89,0.66,5023,34,6.602,0.069,4.91,0.18,-1.83,0.44
635,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3961,660,1.295,0.135,5.14,0.58,-1.05,0.60,4110,227,1.484,0.199,5.05,2.76,-0.03,0.27,4006,28,1.405,0.065,4.92,0.41,-0.37,0.06,4012,31,1.458,0.057,4.96,0.16,-0.42,0.09
636,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,3565,799,0.686,0.257,5.15,0.69,-0.70,0.58,4675,1214,2.246,1.346,5.50,8.52,-2.50,5.17,3603,33,0.795,0.092,4.92,0.34,-0.56,0.06,3491,42,0.807,0.131,5.19,0.05,-0.68,0.19
637,18.981,3902,1.448,5.31,-1.52,10.93100,1.07500,4.02717,0.23332,3863,660,1.544,0.135,5.07,0.58,-1.90,0.60,3944,367,1.584,0.682,4.69,1.91,-0.82,1.05,3790,39,1.325,0.106,4.23,0.59,-1.68,0.39,4154,17,1.780,0.042,4.96,0.15,-0.89,0.23
638,19.007,6750,6.582,4.40,-1.26,4.06200,4.96200,1.00786,0.23689,5877,427,6.157,0.347,4.53,0.22,-0.97,0.58,8060,3902,7.035,1.079,5.50,4.79,-2.50,38.73,5867,35,6.150,0.054,4.07,0.94,-1.77,0.54,6258,42,6.338,0.058,4.35,0.19,-1.59,0.52
639,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3260,799,1.812,0.257,4.99,0.22,0.10,0.97,3296,118,1.427,0.483,5.37,0.83,0.50,0.32,3280,23,1.876,0.078,4.59,0.23,0.02,0.08,3174,181,1.889,0.587,4.62,0.91,-1.07,0.77
640,19.003,4614,2.002,4.79,-2.09,7.59700,1.55700,1.07201,0.23246,4847,814,2.206,0.257,4.84,0.22,-1.86,0.56,4078,326,1.439,0.589,2.57,7.92,-2.50,1.22,4857,50,2.207,0.071,5.58,0.28,-1.98,0.31,4532,31,1.900,0.056,4.97,0.15,-2.05,0.18
641,19.004,6261,6.379,4.44,-1.94,4.77100,4.76200,1.27585,0.23237,5582,427,5.972,0.217,4.61,0.22,-1.15,0.56,5816,2462,6.399,1.244,5.50,15.85,-1.98,13.82,5660,33,6.112,0.045,3.91,0.93,-1.75,0.45,5511,47,6.032,0.072,4.65,0.37,-1.40,0.63
642,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5202,427,0.294,0.257,4.63,0.22,-0.91,0.58,4834,690,0.038,0.634,4.12,5.98,-1.64,1.23,5241,33,0.408,0.044,4.41,0.72,-1.08,0.31,5229,27,0.391,0.036,4.88,0.19,-1.23,0.21
643,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3622,660,0.040,0.135,5.22,0.58,-1.80,0.60,3602,109,0.002,0.430,4.39,0.75,-1.39,1.04,3639,29,0.090,0.074,4.18,0.27,-1.32,0.22,3561,47,0.016,0.143,4.69,0.04,-2.20,0.07
644,19.015,7976,1.579,4.40,-0.08,2.46100,1.43700,0.09480,0.23965,9845,1142,2.133,0.257,3.94,0.71,-0.26,0.58,8304,5123,1.904,1.526,2.87,1.93,0.50,4.04,9798,46,2.078,0.040,4.21,0.24,-0.53,0.95,9901,25,2.069,0.026,4.38,0.15,-1.59,0.60
645,19.006,6585,0.205,4.19,-1.20,3.73200,0.18700,0.09603,0.23467,6985,323,0.549,0.257,4.20,0.22,-0.58,0.58,6750,347,0.444,0.154,2.51,2.60,-0.69,1.23,6899,49,0.434,0.054,3.52,0.40,-1.23,0.55,6985,33,0.439,0.037,3.83,0.24,-0.31,0.24
646,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,5780,427,2.312,0.257,4.61,0.22,-1.34,0.56,5143,1172,1.636,0.929,-0.50,9.71,-1.78,5.02,5808,42,2.354,0.055,4.41,1.04,-0.99,0.53,5831,32,2.365,0.046,4.45,0.25,-0.80,0.51
647,19.028,8934,1.852,4.51,-0.77,2.62000,1.69700,0.11424,0.23148,8478,526,1.613,0.257,4.09,0.22,-0.19,0.58,7547,1827,1.279,0.706,3.94,2.26,-0.39,1.71,8588,40,1.720,0.050,4.48,0.19,-0.63,0.81,9263,41,1.930,0.023,4.58,0.06,-1.86,0.32
648,19.019,5826,0.647,4.06,0.10,3.60200,0.55500,0.10661,0.23603,5784,427,0.603,0.257,4.59,0.22,-0.49,0.58,5729,2121,0.613,1.262,2.90,6.32,0.03,2.09,5797,20,0.647,0.035,3.73,0.67,0.16,0.11,6008,40,0.767,0.044,4.36,0.23,0.16,0.04
649,19.014,7648,0.932,4.29,-2.06,3.32200,0.85200,0.10765,0.23357,7355,514,0.820,0.257,4.52,0.22,-1.26,0.56,8191,3252,0.973,1.030,5.50,1.05,-2.50,13.50,7270,29,0.709,0.035,4.99,0.32,-1.58,0.48,6885,42,0.571,0.060,4.25,0.58,-1.70,0.47
650,19.008,5091,1.932,4.79,-1.86,6.78500,1.55100,0.73418,0.23628,5709,427,2.331,0.257,4.60,0.22,-1.27,0.56,5371,1361,2.376,0.963,1.26,7.01,-1.18,3.12,5778,27,2.447,0.050,4.40,0.73,-1.12,0.56,5621,28,2.350,0.049,4.76,0.28,-1.38,0.51
651,19.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.10177,0.22977,5780,427,0.127,0.257,4.42,0.22,-0.76,0.58,6855,1244,0.717,0.488,4.70,4.90,0.50,2.27,5774,28,0.108,0.029,3.62,0.47,-0.27,0.10,5952,15,0.206,0.021,4.27,0.25,-0.18,0.10
652,19.004,6093,8.378,4.71,-2.22,5.53100,5.94200,3.11745,0.23787,5148,427,7.801,0.347,4.76,0.22,-1.34,0.56,4789,1884,7.571,1.677,5.50,12.81,-2.50,7.04,5232,34,7.984,0.064,4.68,0.93,-1.77,0.50,4970,40,7.765,0.070,4.94,0.16,-1.74,0.38
653,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4505,377,5.914,0.244,4.85,0.25,-1.09,0.60,3916,479,5.152,0.919,2.42,5.25,-1.36,3.20,4449,36,5.799,0.084,4.94,0.57,-1.38,0.74,4175,36,5.474,0.074,4.91,0.15,-0.49,0.27
654,19.006,6130,9.699,4.01,-1.22,3.41400,6.71800,1.67958,0.23352,5085,427,8.966,0.347,4.70,0.22,-0.75,0.58,3824,192,7.383,1.152,-0.50,4.20,-2.50,4.06,5289,61,9.367,0.096,3.63,1.68,-0.49,0.58,5121,28,9.278,0.049,4.13,0.32,-0.33,0.14
655,19.025,8937,1.719,4.33,-1.14,2.35800,1.58500,0.09629,0.23372,9184,1142,1.795,0.257,4.19,0.22,-0.41,0.58,9023,5404,1.845,1.383,3.94,1.05,0.50,5.18,9210,48,1.811,0.055,4.57,0.18,-0.38,1.05,8941,38,1.709,0.031,4.46,0.12,-1.73,0.48
656,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,4889,814,2.674,0.257,4.74,0.22,-1.49,0.56,7238,3417,4.107,1.075,5.50,8.41,0.50,2.11,4849,38,2.578,0.078,5.13,0.67,-1.92,0.44,4706,33,2.446,0.054,4.97,0.15,-1.96,0.23
657,19.007,6532,1.478,4.59,-1.09,4.61900,1.28200,0.23933,0.23251,6368,323,1.378,0.257,4.48,0.22,-1.04,0.56,6116,1709,1.280,0.954,3.21,3.56,-1.82,5.52,6400,47,1.450,0.062,4.12,0.68,-1.11,0.45,6705,30,1.601,0.046,4.57,0.57,-1.21,0.47
658,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3328,799,6.169,0.347,5.00,0.22,0.48,0.97,3587,197,6.489,0.073,5.23,2.34,0.13,0.88,3312,26,6.117,0.085,3.73,0.74,-0.41,0.20,3293,89,6.210,0.320,4.74,0.22,-0.67,0.64
659,19.009,5780,0.050,4.79,-1.07,5.79000,0.04400,0.23174,0.23713,5769,427,0.094,0.257,4.64,0.22,-1.13,0.56,6057,1729,0.201,0.998,5.50,8.41,-0.83,0.66,5733,16,0.029,0.021,4.01,0.63,-1.04,0.21,5575,41,-0.026,0.073,4.09,0.65,-1.70,0.28
660,19.019,8080,7.465,4.38,-1.80,3.02200,5.69200,0.86936,0.23066,6988,323,6.921,0.347,4.42,0.22,-0.62,0.58,8551,7214,7.591,1.422,5.02,1.83,-2.50,8.66,7218,51,7.256,0.054,3.63,0.18,0.22,0.45,7689,33,7.332,0.036,4.20,0.12,-1.41,0.60
661,19.006,6149,0.043,4.68,-1.24,5.21700,0.03900,0.17783,0.23437,6249,323,0.012,0.257,4.54,0.22,-1.17,0.56,6180,1999,0.100,1.103,3.41,3.28,-0.50,1.90,6310,33,0.122,0.034,5.39,0.41,-0.76,0.22,5719,30,-0.237,0.038,4.73,0.30,-1.77,0.26
662,18.991,4342,5.717,4.99,-1.43,8.74800,3.98600,5.60531,0.23439,4520,377,5.973,0.244,4.75,0.25,-0.63,0.46,4089,906,5.531,1.370,2.57,4.77,-0.79,2.58,4496,35,5.906,0.067,4.09,0.70,-0.97,0.57,4337,26,5.687,0.060,4.86,0.15,-1.24,0.34
663,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5672,427,0.491,0.257,4.54,0.22,-0.79,0.58,5251,44,0.064,0.378,-0.50,2.93,-1.34,1.63,5650,37,0.452,0.038,4.31,0.84,-0.66,0.24,5747,18,0.511,0.023,4.44,0.24,-0.62,0.16
664,19.006,6654,4.820,4.19,-1.37,3.62200,3.79800,0.48173,0.23445,6485,323,4.757,0.217,4.57,0.22,-0.74,0.58,7096,3960,5.196,1.272,5.26,8.74,0.50,2.64,6480,34,4.751,0.054,4.50,0.67,-0.71,0.70,6115,29,4.576,0.046,4.28,0.26,-0.58,0.49
665,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5444,427,7.234,0.347,4.57,0.22,-0.87,0.58,7022,6359,8.284,2.169,5.50,12.60,0.50,3.08,5542,44,7.427,0.078,4.27,1.14,-1.22,0.83,5303,38,7.331,0.079,4.68,0.31,-0.97,0.87
666,18.993,4285,0.533,5.14,-2.18,8.83500,0.42100,1.12876,0.23418,4072,377,0.521,0.135,5.00,0.25,-2.26,1.02,3860,382,0.000,0.767,5.50,2.22,-0.04,0.45,3958,31,0.199,0.076,2.92,0.36,-2.16,0.19,3914,32,0.048,0.043,4.69,0.04,-2.21,0.07
667,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,4586,814,1.137,0.257,4.66,0.22,-0.42,0.58,3709,223,0.000,0.515,2.11,2.57,-1.01,0.75,4626,37,1.242,0.070,3.26,1.17,-0.47,0.51,4827,36,1.470,0.051,4.09,0.35,-0.12,0.12
668,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3632,660,3.836,0.244,4.91,0.25,-0.80,0.46,3696,259,3.763,0.495,5.50,1.73,-2.50,4.66,3618,30,3.811,0.090,4.50,0.60,-2.71,0.69,3490,57,3.653,0.174,4.68,0.03,-2.25,0.03
669,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,3981,660,1.379,0.135,5.09,0.58,-1.19,0.60,3845,442,1.298,0.800,3.91,1.66,-0.65,0.74,3999,33,1.425,0.067,4.90,0.38,-0.37,0.07,3984,27,1.434,0.051,4.95,0.15,-0.50,0.08
670,19.004,6146,0.410,4.70,-2.29,5.31300,0.36300,0.21607,0.23441,6507,323,0.546,0.257,4.51,0.22,-1.80,0.56,5526,1030,0.186,0.779,1.31,1.85,-1.68,2.21,6538,28,0.604,0.045,4.91,0.54,-1.94,0.35,7119,28,0.892,0.031,4.49,0.13,-2.00,0.20
671,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5159,427,0.153,0.257,4.58,0.22,-0.58,0.58,3859,484,0.000,0.869,3.50,1.91,0.15,0.56,5169,29,0.180,0.041,3.87,0.71,-0.43,0.18,5603,30,0.486,0.039,4.43,0.17,-0.05,0.14
672,18.983,3815,1.619,5.46,-1.43,10.95700,1.18500,4.28351,0.23642,3787,660,1.594,0.135,5.14,0.58,-1.69,0.60,3400,86,1.016,0.418,2.86,1.03,-1.75,0.42,3818,27,1.654,0.071,5.40,0.36,-1.40,0.35,3925,29,1.712,0.073,5.05,0.19,-0.68,0.10
673,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5375,427,0.181,0.257,4.57,0.22,-1.01,0.56,5158,516,0.000,0.524,5.50,8.14,-1.57,2.12,5382,37,0.214,0.044,4.78,1.03,-1.02,0.29,5512,25,0.314,0.036,5.22,0.64,-0.88,0.24
674,18.985,3565,3.914,5.05,-2.10,10.41300,2.66600,6.58870,0.23373,3483,660,4.081,0.244,5.13,0.58,-1.51,0.60,3521,87,3.927,0.395,4.50,1.74,-2.06,3.01,3508,39,4.148,0.086,4.73,0.27,-2.99,0.55,3431,37,4.170,0.119,5.03,0.20,-0.94,0.76
675,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,6119,323,1.209,0.257,4.58,0.22,-1.53,0.56,6367,1860,1.437,0.958,5.50,5.48,-0.44,0.85,6177,37,1.332,0.061,3.69,0.84,-1.27,0.50,6606,34,1.527,0.039,4.30,0.28,-1.37,0.56
676,19.005,6002,0.606,4.58,-1.61,5.32800,0.53100,0.23486,0.23544,5957,427,0.547,0.257,4.64,0.22,-1.37,0.56,6548,164,0.765,0.100,5.50,6.45,-0.43,1.63,5956,27,0.550,0.038,5.19,0.53,-1.86,0.37,6119,36,0.649,0.037,4.48,0.24,-1.23,0.43
677,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3115,660,3.130,0.244,5.17,0.58,-1.74,0.60,3340,54,3.482,0.079,5.12,0.65,-2.07,1.25,3124,24,3.179,0.074,3.72,0.18,-2.56,0.15,3220,17,3.238,0.072,4.70,0.04,-2.23,0.04
678,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3596,660,5.414,0.244,4.99,0.25,-1.19,0.60,3686,367,5.631,0.740,4.66,1.34,-0.66,0.68,3607,25,5.450,0.076,5.52,0.26,-1.55,0.23,3827,26,5.650,0.071,5.44,0.25,-0.71,0.09
679,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5317,427,5.711,0.217,4.66,0.22,-0.76,0.58,3904,209,4.971,0.690,2.00,11.64,-2.50,2.72,5487,30,6.048,0.049,4.30,0.97,-0.62,0.34,5535,23,6.055,0.041,4.82,0.29,-0.83,0.32
680,19.007,3655,4.292,5.46,-0.55,11.43200,2.88700,11.54516,0.23313,3883,799,4.387,0.217,4.95,0.22,-0.70,0.58,3649,9,4.312,0.280,5.47,1.39,-0.55,0.25,3920,28,4.488,0.074,5.74,0.18,0.08,0.05,3674,25,4.241,0.074,5.31,0.31,-0.48,0.05
681,18.983,3827,1.393,5.23,-1.28,11.05700,1.02700,4.17254,0.23708,3797,660,1.326,0.135,4.98,0.25,-0.86,0.46,3811,443,0.886,0.699,1.50,1.03,0.50,0.66,3737,41,1.192,0.110,4.91,0.52,-1.17,0.35,4342,26,1.970,0.045,5.02,0.13,0.09,0.06
682,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4265,377,4.468,0.244,4.77,0.25,-1.07,0.60,4360,1820,4.620,1.986,4.82,4.89,-0.63,3.45,4223,48,4.384,0.073,5.44,0.36,-1.84,0.42,4279,33,4.523,0.058,5.01,0.14,-0.97,0.38
683,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,4001,377,2.618,0.135,5.02,0.58,-1.07,0.60,4177,1256,2.655,1.587,2.99,3.89,-0.38,2.41,3927,44,2.410,0.096,4.02,0.71,-1.45,0.38,3722,18,2.175,0.072,4.72,0.07,-2.13,0.12
684,18.983,4121,4.099,5.20,-0.69,10.26900,2.90200,6.88335,0.23528,4588,377,4.716,0.244,4.78,0.25,-0.69,0.46,4907,3556,4.894,2.613,5.50,3.55,0.50,3.90,4552,32,4.625,0.068,5.11,0.50,0.00,0.48,4190,25,4.222,0.061,4.98,0.14,-0.72,0.24
685,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4182,377,3.393,0.244,4.89,0.25,-0.38,0.46,5404,3844,4.560,2.460,5.50,9.21,0.50,4.64,4199,44,3.439,0.112,4.86,0.85,-0.31,0.30,4142,37,3.253,0.092,4.90,0.15,0.01,0.07
686,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4305,377,0.983,0.135,4.89,0.25,-0.51,0.46,4447,954,1.021,0.946,3.73,1.55,0.16,1.26,4343,43,1.089,0.088,4.56,0.43,-0.14,0.18,4297,31,1.040,0.072,4.84,0.14,-0.22,0.11
687,19.013,5975,6.232,3.93,-0.37,3.25100,4.62700,0.59293,0.22781,5547,427,6.019,0.347,4.61,0.22,-0.90,0.58,6980,944,6.516,0.344,4.92,2.55,-1.89,23.88,5531,29,5.996,0.045,3.76,0.85,-0.86,0.47,5322,24,5.889,0.045,4.11,0.63,-0.95,0.40
688,19.016,6316,0.116,4.12,-0.04,3.21900,0.10400,0.07268,0.23528,6084,323,0.056,0.257,4.39,0.22,0.27,0.97,5942,2233,0.021,1.249,1.19,1.88,0.09,1.91,6049,25,0.027,0.022,3.01,0.70,-0.13,0.11,5867,57,-0.078,0.102,3.23,0.87,-0.44,0.16
689,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3901,660,3.486,0.244,5.07,0.58,-1.14,0.60,3823,452,3.226,0.770,4.80,1.33,-0.67,1.01,3809,28,3.241,0.076,4.40,0.54,-1.01,0.27,3770,19,3.173,0.055,5.00,0.14,-1.90,0.19
690,19.023,8298,1.760,4.69,-0.48,2.67200,1.59200,0.11174,0.23909,7712,514,1.585,0.257,4.18,0.22,-0.63,0.58,7291,2082,1.241,0.853,4.87,2.77,-0.64,2.11,7641,54,1.502,0.060,3.92,0.34,-0.84,0.70,7704,58,1.457,0.049,4.26,0.16,-1.77,0.43
691,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3534,799,7.586,0.347,4.91,0.22,0.21,0.97,3740,867,7.870,0.957,5.50,5.90,0.50,2.58,3542,34,7.604,0.105,4.13,0.86,-0.17,0.17,3641,41,7.679,0.120,4.90,0.15,0.12,0.05
692,19.012,6336,0.429,3.65,-0.34,1.79500,0.38300,0.04295,0.23378,5917,427,0.191,0.257,4.39,0.22,-1.16,0.56,5749,164,0.139,0.151,2.67,2.72,-0.80,0.68,5914,23,0.178,0.048,3.84,0.90,-1.06,0.29,5952,25,0.179,0.029,4.38,0.19,-0.91,0.25
693,19.016,6461,2.401,4.29,-0.05,3.60100,2.01300,0.20883,0.23214,6375,323,2.380,0.257,4.41,0.22,-0.85,0.58,7564,1972,2.895,0.783,4.57,3.80,0.03,2.43,6360,30,2.367,0.042,3.69,0.71,-0.22,0.27,6177,39,2.218,0.040,4.29,0.29,-1.06,0.54
694,19.009,5285,1.058,4.90,-1.40,6.62200,0.88200,0.50003,0.23410,5353,427,1.091,0.257,4.59,0.22,-1.16,0.56,4841,985,0.736,0.405,2.80,13.13,-2.49,3.36,5371,18,1.136,0.030,3.33,1.01,-0.79,0.25,5332,21,1.118,0.030,4.67,0.31,-0.67,0.27
695,19.005,6234,1.837,3.64,-1.38,2.32500,1.56300,0.09475,0.23420,6518,323,1.930,0.257,4.44,0.22,-0.83,0.58,5592,564,1.507,0.333,0.78,3.30,-1.10,1.30,6521,50,1.980,0.056,4.46,0.62,-1.42,0.56,6452,20,1.960,0.031,4.30,0.23,-0.78,0.45
696,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3755,799,0.003,0.257,5.11,0.69,-0.36,0.58,3829,373,0.079,0.788,5.23,1.36,-0.27,0.48,3776,20,0.087,0.054,5.27,0.39,-0.30,0.04,3948,31,0.251,0.066,5.02,0.13,0.08,0.06
697,19.009,6923,1.484,4.34,-1.04,3.68700,1.30500,0.15725,0.23143,6654,323,1.292,0.257,4.56,0.22,-1.07,0.56,6169,1895,1.164,1.023,2.70,3.10,-1.20,3.11,6703,30,1.392,0.042,4.29,0.44,-0.86,0.37,7178,35,1.641,0.036,4.28,0.21,-0.42,0.41
698,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4444,377,6.151,0.172,4.79,0.25,-1.15,0.60,4557,1706,6.217,1.691,4.98,5.45,-1.28,3.42,4415,36,6.107,0.074,5.24,0.59,-1.76,0.49,4742,17,6.435,0.045,4.92,0.15,-1.85,0.36
699,19.017,5706,1.205,4.44,0.14,4.67800,1.01100,0.21597,0.23349,5428,427,1.082,0.257,4.48,0.22,-0.14,0.58,7784,1960,2.226,0.725,5.50,3.13,0.50,1.91,5421,20,1.061,0.031,4.21,1.04,-0.04,0.12,5360,24,1.056,0.032,4.45,0.15,-0.04,0.12
700,19.001,3918,5.166,1.54,-0.22,-0.69700,3.48500,0.05720,0.23454,4406,814,5.895,0.217,4.65,0.22,0.10,0.97,3867,1313,4.974,1.890,1.89,4.24,-0.19,1.81,4516,34,6.130,0.080,4.63,0.38,0.75,0.14,4335,39,5.894,0.086,4.71,0.29,0.11,0.09
701,19.009,6923,1.484,4.34,-1.04,3.68700,1.30500,0.15725,0.23143,6490,323,1.256,0.257,4.59,0.22,-1.60,0.56,6358,1908,1.339,0.966,2.91,2.52,-1.01,1.97,6494,32,1.281,0.053,3.99,0.60,-1.58,0.46,6248,22,1.129,0.029,4.50,0.28,-1.56,0.44
702,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3435,799,8.197,0.347,4.96,0.22,-0.04,0.58,3000,203,6.255,1.129,-0.50,1.82,-2.50,0.76,3411,55,8.127,0.153,5.38,0.36,0.12,0.10,3475,43,8.203,0.136,4.96,0.14,0.13,0.04
703,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4398,377,2.615,0.135,5.01,0.58,-1.21,0.60,3663,215,1.669,0.618,1.35,2.59,-0.94,0.75,4518,30,2.911,0.063,5.60,0.33,-0.78,0.45,3780,50,2.055,0.122,4.74,0.07,-2.12,0.13
704,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3662,660,0.559,0.135,5.06,0.58,-1.79,0.60,3474,98,0.028,0.319,3.93,0.74,-2.50,1.97,3650,40,0.555,0.107,2.72,0.45,-1.93,0.18,3799,25,0.648,0.072,4.76,0.09,-2.10,0.15
705,19.019,5826,0.647,4.06,0.10,3.60200,0.55500,0.10661,0.23603,5596,427,0.594,0.257,4.59,0.22,-0.17,0.58,6271,2299,0.949,1.185,5.50,7.42,-0.64,1.13,5578,17,0.567,0.032,5.09,0.61,-0.35,0.18,5077,41,0.200,0.058,4.95,0.16,-1.29,0.36
706,19.020,6040,0.363,3.81,0.26,2.36700,0.31800,0.05408,0.23606,5868,427,0.258,0.257,4.40,0.22,0.18,0.97,5320,1024,0.000,0.880,2.87,6.01,-0.69,1.63,5920,32,0.332,0.038,4.96,0.82,0.08,0.16,5897,35,0.305,0.039,4.34,0.22,0.11,0.07
707,19.010,5271,0.513,4.91,-0.67,6.33100,0.43400,0.35563,0.23560,5607,427,0.671,0.257,4.56,0.22,-0.75,0.58,5109,1100,0.320,0.758,0.22,3.65,-1.49,1.15,5667,25,0.775,0.031,3.81,1.13,-0.31,0.21,5748,25,0.789,0.029,4.41,0.21,-0.37,0.19
708,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4680,377,9.005,0.172,4.74,0.25,-1.12,0.60,4579,629,8.977,0.538,5.50,7.85,-1.90,4.01,4728,43,9.105,0.070,5.09,0.75,-2.12,0.34,4959,29,9.287,0.038,4.94,0.16,-2.02,0.18
709,19.015,6045,0.209,4.15,-0.14,3.70600,0.18500,0.09441,0.23390,6210,323,0.277,0.257,4.50,0.22,-0.28,0.58,5920,1432,0.098,0.954,4.85,7.07,-0.08,0.53,6249,56,0.345,0.051,4.71,0.97,0.08,0.16,6925,32,0.670,0.032,5.44,0.32,0.45,0.15
710,18.994,4486,5.329,4.76,-1.25,7.64400,3.78700,3.07185,0.23556,4534,377,5.379,0.244,4.83,0.25,-1.07,0.60,4200,665,5.118,1.002,2.40,28.97,-2.50,4.12,4513,31,5.319,0.063,4.56,0.66,-0.95,0.46,4381,34,5.187,0.068,4.85,0.15,-1.27,0.40
711,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,4014,377,1.425,0.135,5.04,0.58,-0.86,0.46,4366,737,1.841,0.793,5.50,4.53,-0.37,1.54,4066,33,1.573,0.077,4.49,0.39,-0.29,0.07,4285,42,1.757,0.148,5.08,0.11,0.14,0.06
712,19.005,6110,2.487,3.97,-1.55,3.20900,2.06200,0.17914,0.23158,6401,323,2.665,0.257,4.51,0.22,-1.23,0.56,7193,2728,3.154,0.958,4.47,4.93,0.50,1.43,6396,36,2.665,0.042,3.84,0.52,-0.66,0.43,6195,29,2.538,0.032,4.28,0.24,-0.96,0.44
713,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,5122,427,9.000,0.347,4.71,0.22,-0.66,0.58,4774,3670,9.924,2.904,-0.46,7.67,-1.22,3.99,5420,38,9.602,0.054,5.12,0.70,0.37,0.28,5599,34,9.683,0.044,4.40,0.18,-0.13,0.27
714,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3972,799,1.848,0.257,4.86,0.22,0.04,0.97,3980,522,1.961,0.777,5.50,2.92,-0.12,0.50,3957,37,1.835,0.095,5.77,0.18,0.22,0.05,3719,26,1.548,0.061,5.10,0.09,-0.23,0.05
715,19.009,6857,0.554,4.28,-0.94,3.59500,0.50200,0.10414,0.23546,7001,514,0.606,0.257,4.36,0.22,-1.28,0.56,7298,158,0.798,0.197,4.45,2.27,-0.93,6.33,7045,47,0.661,0.052,4.05,0.41,-1.00,0.52,7456,27,0.813,0.029,4.41,0.15,-1.82,0.35
716,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3975,660,0.351,0.135,5.06,0.58,-0.99,0.46,4177,877,0.706,1.201,4.96,3.73,-0.64,1.66,3913,34,0.200,0.087,5.09,0.52,-0.78,0.21,3697,32,0.140,0.095,4.70,0.04,-2.10,0.20
717,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,4871,814,1.005,0.257,4.74,0.22,-1.56,0.56,3000,203,0.000,0.775,3.15,0.53,-2.50,0.32,4874,39,0.982,0.081,5.19,0.56,-1.98,0.35,5017,43,1.127,0.065,4.95,0.15,-1.67,0.34
718,19.006,6235,3.357,4.38,-1.14,4.51900,2.72000,0.44300,0.23365,5736,427,3.101,0.217,4.65,0.22,-1.53,0.56,7340,2304,3.645,0.948,5.50,5.46,-0.23,3.38,5751,33,3.131,0.052,4.61,1.07,-1.10,0.55,5900,46,3.201,0.053,4.38,0.32,-1.00,0.57
719,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,4993,377,9.283,0.172,4.81,0.25,-0.85,0.46,3830,248,8.061,0.793,1.04,6.08,-2.50,3.41,5082,42,9.471,0.073,4.68,0.81,-1.68,0.71,4862,29,9.310,0.055,4.92,0.16,-1.99,0.22
720,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,3999,660,1.732,0.135,5.09,0.58,-1.18,0.60,4062,644,1.910,0.906,5.31,3.75,-0.30,0.65,4085,35,1.957,0.088,5.33,0.41,-0.60,0.21,3916,40,1.762,0.085,4.89,0.16,-1.18,0.23
721,19.005,6112,5.235,4.59,-1.66,5.20600,4.00400,1.09901,0.23459,6038,323,5.117,0.217,4.56,0.22,-1.04,0.56,5953,5215,5.140,2.329,2.73,12.10,-2.50,15.40,6153,51,5.315,0.058,4.09,0.60,-1.30,0.71,6550,24,5.480,0.038,4.34,0.15,-1.81,0.39
722,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,4166,814,2.093,0.257,4.72,0.22,0.62,0.97,3100,196,1.135,0.726,2.03,1.11,-1.34,0.32,4198,50,2.167,0.126,5.73,0.28,1.00,0.00,4567,452,3.033,1.094,5.10,0.12,-0.36,0.97
723,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4267,377,0.358,0.135,4.83,0.25,-0.20,0.46,3458,85,0.000,0.363,4.70,0.63,-0.82,0.28,4251,38,0.324,0.094,3.78,0.36,-0.10,0.14,4196,39,0.266,0.085,4.76,0.11,-0.52,0.14
724,19.005,6002,0.606,4.58,-1.61,5.32800,0.53100,0.23486,0.23544,6629,323,0.945,0.257,4.36,0.22,-1.35,0.56,6610,1538,0.985,0.746,4.38,3.85,-0.45,1.50,6648,52,0.986,0.065,4.35,0.64,-1.19,0.57,7053,29,1.142,0.032,4.40,0.15,-1.71,0.44
725,19.007,6642,2.085,4.56,-1.14,4.42000,1.78100,0.27466,0.23626,6431,323,1.981,0.257,4.53,0.22,-1.63,0.56,7950,514,2.525,0.128,5.50,2.09,-2.50,16.78,6422,42,1.988,0.060,4.01,0.74,-1.92,0.37,6816,21,2.157,0.029,4.45,0.15,-1.97,0.21
726,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3733,799,0.944,0.257,4.97,0.22,0.29,0.97,3441,115,0.905,0.373,2.79,1.40,-0.90,0.30,3784,28,1.095,0.080,5.69,0.22,0.46,0.04,3725,61,0.846,0.165,4.68,0.02,0.20,0.00
727,19.017,7936,0.730,4.67,-1.72,3.60000,0.67600,0.11267,0.23399,7827,514,0.647,0.257,4.38,0.22,-1.13,0.56,7595,1548,0.504,0.677,5.22,1.69,-2.50,8.34,7855,43,0.692,0.050,4.84,0.30,-1.47,0.55,7589,46,0.590,0.048,4.84,0.34,-1.42,0.52
728,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3349,660,0.399,0.135,5.21,0.58,-1.68,0.60,3317,37,0.300,0.080,2.59,0.76,-1.96,0.32,3402,57,0.551,0.197,3.73,0.28,-2.13,0.22,3304,28,0.336,0.076,4.66,0.01,-2.27,0.02
729,19.011,6424,9.260,4.49,-0.44,4.32600,6.51800,2.32595,0.23520,5558,427,8.570,0.347,4.67,0.22,-1.06,0.56,5405,1920,8.444,1.167,2.37,10.45,-1.96,13.36,5723,48,8.887,0.083,4.21,0.96,-1.07,0.76,5731,44,8.898,0.075,4.45,0.23,-0.86,0.62
730,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3954,660,3.539,0.244,5.01,0.58,-1.35,0.60,3799,307,3.253,0.622,5.50,2.01,-2.50,4.62,3905,33,3.381,0.086,4.93,0.51,-0.90,0.28,3721,13,3.466,0.029,4.71,0.06,-2.18,0.09
731,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,4067,377,-0.170,0.000,5.07,0.58,-0.42,0.46,3735,301,0.000,0.599,5.50,2.09,0.50,0.79,4128,57,-0.008,0.118,4.18,0.38,-0.45,0.14,4104,22,0.025,0.021,4.77,0.11,-0.93,0.25
732,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,5092,427,1.816,0.257,4.80,0.22,-1.29,0.56,4390,730,1.225,0.826,1.99,5.26,-2.22,2.59,5136,31,1.907,0.055,5.02,0.71,-0.95,0.47,4822,31,1.678,0.067,4.93,0.16,-1.59,0.41
733,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5010,427,5.579,0.217,4.69,0.22,-1.02,0.56,5359,2145,5.932,1.565,5.50,11.20,-0.50,4.73,5037,45,5.627,0.069,4.06,1.21,-1.84,0.48,5021,27,5.575,0.054,4.92,0.15,-1.91,0.32
734,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5061,427,1.678,0.257,4.58,0.22,-0.71,0.58,4328,559,0.948,0.849,1.50,2.58,-1.00,1.67,5051,15,1.666,0.029,3.50,0.54,0.11,0.12,5059,20,1.691,0.030,4.26,0.24,0.02,0.11
735,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4777,377,-0.049,0.000,4.63,0.25,0.65,0.79,5299,1281,0.441,0.906,5.50,2.96,0.50,1.73,4857,29,0.144,0.050,4.72,0.27,0.48,0.09,4331,47,-0.497,0.093,2.73,0.34,0.01,0.10
736,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5212,263,3.491,0.244,4.73,0.25,-0.62,0.46,5839,4425,3.960,2.353,1.81,7.57,-0.05,3.47,5278,28,3.645,0.045,5.14,0.72,-0.19,0.31,5370,29,3.712,0.045,4.57,0.28,-0.38,0.35
737,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3760,660,2.402,0.135,5.10,0.58,-1.32,0.60,3449,2,2.071,0.273,4.15,1.05,-2.24,1.83,3799,26,2.509,0.064,5.15,0.48,-1.86,0.39,3725,56,2.390,0.152,4.99,0.14,-1.93,0.18
738,19.012,7316,7.786,4.41,-1.11,3.56900,5.78700,1.17166,0.23206,6446,323,7.165,0.347,4.47,0.22,-0.52,0.58,7629,4688,7.835,1.291,4.23,4.54,-2.46,8.61,6667,43,7.540,0.069,3.51,0.37,-0.37,0.82,6574,40,7.521,0.055,4.24,0.14,-0.75,0.63
739,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,4415,377,0.037,0.135,4.87,0.25,-0.13,0.46,3922,446,0.000,0.795,2.46,0.95,0.50,0.60,4528,74,0.338,0.186,5.51,0.28,0.19,0.32,4292,35,0.135,0.086,4.78,0.13,-0.14,0.15
740,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3499,660,0.642,0.135,5.02,0.58,-2.28,1.02,3401,76,0.689,0.375,5.50,0.63,-1.72,0.78,3484,36,0.578,0.110,5.85,0.10,-1.32,0.20,3661,51,0.735,0.154,5.56,0.23,-0.49,0.07
741,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5482,427,9.273,0.347,4.68,0.22,-0.94,0.58,7367,9185,9.850,2.199,3.50,7.82,-2.50,6.43,5701,60,9.697,0.080,4.73,1.06,-0.53,0.58,5588,31,9.564,0.040,4.91,0.15,-1.92,0.21
742,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,5931,427,1.112,0.257,4.64,0.22,-1.74,0.56,5684,1565,1.079,1.005,3.20,4.74,-1.79,4.60,5983,34,1.206,0.049,4.20,0.70,-1.72,0.42,6116,25,1.271,0.035,4.40,0.25,-1.83,0.31
743,19.004,3654,0.640,5.47,-0.70,11.33100,0.46900,3.62410,0.23401,3713,799,0.656,0.257,5.12,0.69,-1.12,0.56,3603,139,0.678,0.420,5.50,0.77,-0.96,0.65,3743,31,0.755,0.070,5.82,0.13,-0.50,0.06,3724,30,0.679,0.080,5.67,0.06,-0.53,0.03
744,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3164,660,-0.281,0.000,5.19,0.58,-2.62,1.02,3160,134,0.000,0.553,4.17,0.39,-2.27,0.54,3204,26,-0.151,0.105,4.58,0.07,-2.44,0.05,3157,64,-0.281,0.226,4.67,0.02,-2.27,0.01
745,19.019,5766,2.011,4.17,0.28,3.86500,1.65100,0.19925,0.23451,5158,427,1.493,0.257,4.63,0.22,-0.81,0.58,5845,3569,1.987,1.959,2.77,8.67,0.46,2.81,5245,16,1.693,0.031,4.97,0.76,-0.40,0.29,5266,28,1.709,0.054,4.74,0.46,-1.24,0.61
746,19.004,6235,0.808,4.41,-1.95,4.77000,0.71000,0.19733,0.23429,6400,323,0.791,0.257,4.55,0.22,-2.35,1.06,6462,1915,1.024,0.955,3.87,3.26,-0.56,1.46,6474,36,0.907,0.048,5.00,0.59,-2.02,0.35,6201,49,0.794,0.081,4.42,0.25,-2.02,0.29
747,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,5467,427,9.786,0.347,4.68,0.22,-0.93,0.58,5023,1582,9.480,1.185,0.45,12.11,-2.50,8.56,6349,189,9.992,0.008,3.54,1.47,-2.21,0.26,5946,20,10.150,0.028,4.56,0.31,-1.67,0.48
748,19.007,6642,2.085,4.56,-1.14,4.42000,1.78100,0.27466,0.23626,6107,323,1.822,0.257,4.65,0.22,-1.55,0.56,6428,2867,1.977,1.322,3.60,4.58,-2.50,8.76,6082,41,1.804,0.058,4.10,0.82,-1.65,0.48,6851,25,2.180,0.030,4.46,0.15,-1.75,0.45
749,19.017,5655,7.969,4.41,0.17,4.69800,5.61400,1.81468,0.23339,5145,427,7.485,0.347,4.68,0.22,-0.43,0.58,7473,3322,8.623,1.390,4.96,6.71,-0.76,11.39,5322,39,7.841,0.065,5.27,0.50,-0.09,0.44,5475,30,7.921,0.050,4.41,0.18,-0.12,0.25
750,19.009,6347,0.584,4.09,-0.68,3.48000,0.51900,0.09954,0.23489,6396,323,0.595,0.257,4.33,0.22,-0.90,0.58,6523,1565,0.575,0.799,4.97,4.20,-0.18,0.70,6364,33,0.549,0.047,4.21,0.72,-0.61,0.30,6067,28,0.366,0.033,4.36,0.26,-1.13,0.37
751,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3840,660,1.204,0.135,5.12,0.58,-1.37,0.60,3574,126,0.843,0.427,3.39,1.40,-1.29,0.63,3921,31,1.409,0.077,5.25,0.42,-0.68,0.14,3891,23,1.415,0.060,4.96,0.15,-0.85,0.12
752,19.044,3548,8.106,5.12,0.03,11.02000,4.87900,23.49633,0.23406,3844,799,8.562,0.347,4.84,0.22,0.46,0.97,3245,146,8.042,0.615,2.50,2.79,-1.04,0.75,3847,39,8.576,0.125,3.76,0.46,0.56,0.12,5061,12,9.997,0.002,5.08,0.10,-2.25,0.03
753,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,4857,814,8.912,0.347,4.75,0.22,-1.28,0.56,4367,788,7.044,0.992,-0.50,9.91,-2.50,4.55,4979,46,9.161,0.096,2.66,1.89,-1.83,0.50,5129,27,9.319,0.051,4.94,0.16,-1.75,0.44
754,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3606,660,1.039,0.135,5.12,0.58,-1.50,0.60,3604,125,1.185,0.361,5.50,1.74,-2.04,3.05,3673,55,1.229,0.129,5.71,0.20,-1.39,0.20,3472,64,1.051,0.207,4.78,0.13,-2.15,0.11
755,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,5659,427,4.040,0.217,4.63,0.22,-1.35,0.56,3847,202,2.995,0.545,3.18,3.14,-1.70,2.91,5669,27,4.091,0.053,4.98,0.64,-1.57,0.59,5469,35,3.907,0.042,4.90,0.17,-1.97,0.22
756,18.986,4333,0.500,4.98,-0.84,8.66800,0.39700,1.03657,0.23309,4640,377,0.823,0.135,4.77,0.25,-1.21,0.60,3822,120,0.054,0.540,1.04,1.65,-1.90,2.25,4722,25,0.990,0.049,5.30,0.46,-0.57,0.24,4599,36,0.854,0.054,4.93,0.16,-0.81,0.19
757,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5064,427,1.825,0.257,4.76,0.22,-1.55,0.56,4337,1027,0.998,1.240,3.50,5.68,-1.79,2.31,5194,21,2.082,0.043,5.18,0.68,-0.86,0.39,5455,26,2.235,0.048,4.90,0.22,-1.06,0.50
758,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4390,377,8.027,0.172,4.86,0.25,-0.70,0.46,4847,2843,8.409,2.332,5.50,5.62,-0.43,5.92,4517,56,8.349,0.130,5.74,0.21,0.04,1.36,4747,66,8.612,0.141,4.99,0.15,-1.94,0.68
759,19.014,5495,0.176,4.66,0.06,5.35900,0.15100,0.19916,0.23593,5073,427,-0.044,0.000,4.62,0.22,-0.34,0.58,4804,639,0.000,0.680,0.60,2.17,-2.50,1.92,5103,15,0.013,0.012,3.01,0.61,-0.44,0.12,5225,21,0.078,0.037,4.18,0.20,-0.02,0.10
760,19.012,6358,0.046,4.03,-0.32,3.14000,0.04200,0.06823,0.23579,6679,323,0.292,0.257,4.21,0.22,-0.90,0.58,6927,1837,0.372,0.844,4.22,2.66,-0.46,1.59,6646,67,0.241,0.065,3.81,0.50,-0.55,0.26,6708,51,0.275,0.063,3.92,0.51,-1.34,0.50
761,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6233,323,1.022,0.257,4.55,0.22,-1.61,0.56,6864,2075,1.388,0.920,3.67,2.29,-2.50,5.08,6295,43,1.148,0.068,3.50,0.70,-2.02,0.32,5606,25,0.661,0.037,4.84,0.14,-2.09,0.15
762,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3988,660,3.450,0.244,4.93,0.25,-1.07,0.60,4072,783,3.181,1.001,5.50,3.53,0.02,0.56,3998,47,3.472,0.097,4.91,0.63,-0.66,0.20,3893,31,3.394,0.066,4.95,0.16,-1.13,0.40
763,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3837,660,4.160,0.244,4.96,0.25,-1.65,0.60,3601,138,3.695,0.445,3.80,1.51,-1.42,1.08,3788,28,4.038,0.077,5.20,0.47,-1.71,0.43,4030,37,4.351,0.081,4.97,0.15,-0.94,0.28
764,18.992,4377,6.135,5.06,-1.56,8.93000,4.24900,6.87702,0.23709,4782,377,6.370,0.172,4.69,0.25,-0.75,0.46,3628,217,5.065,0.713,1.96,5.54,-1.64,1.51,4861,39,6.533,0.077,4.42,1.13,-1.60,0.60,5626,84,7.071,0.171,4.87,0.19,-1.88,0.24
765,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3952,660,1.356,0.135,5.12,0.58,-0.98,0.46,4004,425,1.544,0.699,5.48,3.25,-0.56,0.92,4010,22,1.547,0.055,5.07,0.44,-0.42,0.08,3992,55,1.408,0.135,5.18,0.31,-0.34,0.12
766,18.991,3933,2.138,5.26,-0.42,10.68100,1.55200,4.45041,0.23522,3782,660,1.826,0.135,4.92,0.25,-0.84,0.46,3710,225,1.914,0.528,5.50,1.07,-0.94,1.00,3864,32,2.039,0.083,5.21,0.41,-0.58,0.09,3702,28,1.826,0.076,4.79,0.11,-1.04,0.21
767,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4661,377,6.983,0.172,4.84,0.25,-1.37,0.60,5377,4585,7.816,2.912,2.93,15.73,-0.50,7.54,4809,44,7.323,0.077,5.00,0.79,-1.00,0.64,5085,30,7.545,0.063,4.93,0.15,-1.10,0.46
768,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3850,799,2.933,0.257,4.97,0.22,-0.71,0.58,4484,1070,3.595,1.042,5.50,3.28,0.37,1.35,3916,48,3.139,0.112,5.05,0.52,0.02,0.06,4096,50,3.180,0.157,5.11,0.09,0.20,0.00
769,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3853,660,1.188,0.135,4.99,0.25,-1.48,0.60,3698,263,1.048,0.544,5.50,1.37,-2.50,4.01,3865,41,1.203,0.083,5.70,0.20,-0.93,0.13,3976,43,1.396,0.104,5.04,0.13,-0.68,0.09
770,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5567,427,0.373,0.257,4.71,0.22,-0.90,0.58,5294,585,0.000,0.620,5.50,11.48,-2.35,3.26,5542,28,0.350,0.030,5.22,0.45,-0.90,0.21,5588,25,0.359,0.028,4.55,0.29,-0.53,0.17
771,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4332,377,1.105,0.135,4.79,0.25,-0.45,0.46,3695,311,0.000,0.728,1.64,1.67,-0.61,0.71,4340,34,1.118,0.078,4.27,0.43,-0.18,0.16,4127,39,0.818,0.078,4.77,0.11,-0.67,0.16
772,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4652,377,0.619,0.135,4.77,0.25,-0.75,0.46,3738,269,0.000,0.536,5.50,1.87,0.50,0.70,4694,27,0.746,0.046,4.93,0.36,-0.37,0.18,4494,42,0.531,0.067,4.68,0.28,-0.57,0.19
773,19.021,8194,0.162,4.45,-0.93,2.97700,0.15400,0.06637,0.23401,8248,526,0.138,0.257,4.54,0.22,-0.83,0.58,8718,985,0.318,0.306,4.72,0.79,0.50,5.18,8307,48,0.206,0.063,4.75,0.31,-0.64,0.71,8036,31,0.162,0.037,4.44,0.16,-0.07,0.24
774,19.014,5568,0.104,4.51,-0.18,5.18500,0.09000,0.17873,0.23825,5231,427,-0.047,0.000,4.73,0.22,-0.36,0.58,5379,2187,0.000,1.527,-0.21,2.79,-0.37,2.39,5263,21,0.022,0.018,3.83,0.78,-0.66,0.17,5299,26,0.042,0.028,4.62,0.30,-0.46,0.20
775,18.997,4640,1.859,5.01,-1.21,8.14000,1.45600,1.31826,0.23636,4492,377,1.959,0.135,4.89,0.25,-1.82,0.60,4587,1401,1.610,1.600,5.24,11.83,-2.50,5.96,4338,27,1.561,0.060,2.85,0.93,-1.41,0.40,3915,25,0.933,0.068,4.72,0.06,-2.15,0.11
776,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3919,660,0.465,0.135,4.94,0.25,-0.67,0.46,3689,203,0.000,0.678,0.72,1.35,-0.79,0.72,3905,37,0.424,0.072,5.31,0.41,-0.76,0.18,3829,28,0.343,0.075,4.99,0.23,-0.83,0.16
777,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,3957,660,9.044,0.172,4.90,0.25,-1.36,0.60,3951,55,9.217,0.288,4.10,4.47,-0.33,1.35,3905,30,8.903,0.070,5.34,0.44,-1.33,0.44,4133,27,9.163,0.057,4.96,0.15,-0.94,0.32
778,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,6437,323,0.414,0.257,4.60,0.22,-0.62,0.58,6141,1856,0.374,1.018,4.22,7.70,0.12,1.32,6520,34,0.540,0.044,5.03,0.65,-0.41,0.22,6569,30,0.616,0.032,4.37,0.20,-0.39,0.23
779,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,5136,427,2.727,0.257,4.56,0.22,-0.72,0.58,5317,2795,2.543,2.323,-0.50,10.54,-0.43,4.56,5063,42,2.570,0.090,2.05,1.70,-0.28,0.39,4609,30,2.193,0.064,4.96,0.15,-1.36,0.37
780,19.019,5866,4.489,4.41,0.21,4.41900,3.45500,0.59047,0.23329,5634,427,4.193,0.217,4.60,0.22,-0.67,0.58,4660,2666,3.740,1.928,-0.07,9.56,-2.50,9.11,5759,29,4.438,0.054,4.52,0.90,-0.36,0.52,5325,31,4.104,0.059,4.87,0.23,-1.47,0.54
781,19.007,4997,1.398,4.96,-1.55,7.19900,1.13600,0.73384,0.23829,5025,427,1.336,0.257,4.69,0.22,-1.11,0.56,3831,360,0.000,0.698,5.50,2.20,0.50,0.67,5107,38,1.485,0.070,4.84,0.77,-1.40,0.46,4857,41,1.287,0.078,4.99,0.15,-1.60,0.42
782,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3550,799,4.947,0.217,4.95,0.22,0.10,0.97,3533,323,4.878,0.566,3.66,1.74,-0.52,0.70,3517,37,4.880,0.099,4.22,0.36,-0.48,0.09,3572,42,4.993,0.102,4.77,0.10,-0.29,0.05
783,19.003,4614,2.002,4.79,-2.09,7.59700,1.55700,1.07201,0.23246,4987,814,2.224,0.257,4.72,0.22,-1.43,0.56,5130,1122,2.220,0.976,5.50,9.33,-2.50,4.47,5091,48,2.438,0.091,5.25,0.87,-1.41,0.71,4862,32,2.230,0.057,4.99,0.14,-1.94,0.27
784,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3988,660,1.599,0.135,5.08,0.58,-1.08,0.60,4382,1156,1.971,1.505,5.50,8.13,-2.50,4.79,3914,25,1.411,0.060,4.93,0.53,-0.76,0.16,3683,35,1.033,0.092,4.92,0.15,-1.70,0.34
785,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3657,660,3.117,0.244,5.07,0.58,-1.25,0.60,3707,268,3.073,0.592,4.37,1.17,-0.95,0.89,3600,21,2.952,0.070,3.63,0.48,-1.71,0.33,3658,53,3.026,0.169,4.72,0.07,-2.16,0.10
786,19.006,6113,1.216,4.59,-1.38,5.16000,1.04800,0.27568,0.23611,6024,323,0.987,0.257,4.55,0.22,-1.28,0.56,5371,551,0.733,0.382,0.49,2.40,-2.50,2.73,6149,35,1.200,0.053,4.48,0.79,-1.53,0.46,6029,22,1.121,0.036,4.59,0.33,-1.72,0.37
787,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,6457,323,1.483,0.257,4.53,0.22,-1.29,0.56,7441,1620,1.704,0.656,5.50,3.47,-2.50,14.54,6418,36,1.413,0.053,4.30,0.57,-1.68,0.46,6732,42,1.556,0.051,4.42,0.18,-1.90,0.28
788,19.005,6431,1.369,4.52,-1.68,4.75600,1.18800,0.24434,0.23329,6365,323,1.439,0.257,4.38,0.22,-1.42,0.56,7118,2676,1.908,1.004,3.41,2.60,-0.16,1.20,6329,38,1.346,0.053,3.88,0.59,-1.19,0.44,6114,28,1.193,0.035,4.37,0.28,-1.27,0.38
789,18.996,4708,0.744,4.90,-0.84,7.65800,0.60500,0.71351,0.23460,4594,377,0.579,0.135,4.77,0.25,-0.98,0.46,4718,1532,0.815,1.527,5.20,4.53,-0.66,3.31,4620,29,0.625,0.065,5.47,0.36,-1.14,0.24,5160,42,1.161,0.043,4.45,0.18,-0.04,0.16
790,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5121,427,5.456,0.217,4.69,0.22,-0.82,0.58,5502,2022,5.644,1.527,5.50,18.02,-2.39,14.54,5258,37,5.709,0.076,4.81,0.84,-0.54,0.66,5288,38,5.717,0.078,4.64,0.31,-0.73,0.74
791,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5560,427,1.877,0.257,4.64,0.22,-1.33,0.56,5001,719,1.380,0.671,1.92,4.91,-1.56,2.06,5500,52,1.742,0.073,3.76,1.57,-1.33,0.52,5507,42,1.725,0.051,4.71,0.29,-1.48,0.42
792,19.005,4823,1.365,5.03,-2.23,7.53000,1.09400,0.83946,0.23415,4944,814,1.458,0.257,4.73,0.22,-1.80,0.56,3000,248,0.000,1.020,1.20,0.69,-2.50,0.33,5006,41,1.550,0.072,4.94,0.68,-1.98,0.40,4413,25,0.979,0.054,4.80,0.12,-2.13,0.13
793,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4381,377,-0.341,0.000,4.79,0.25,-0.42,0.46,3751,372,0.000,0.699,5.50,2.24,0.50,0.83,4393,31,-0.325,0.074,4.30,0.29,-0.48,0.15,4583,62,-0.047,0.124,4.74,0.25,-0.35,0.16
794,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,5268,263,6.560,0.172,4.53,0.25,-0.10,0.46,4846,3696,6.263,2.857,2.71,7.69,0.02,3.56,5256,39,6.566,0.071,3.62,1.62,0.29,0.34,5633,31,6.755,0.052,4.38,0.19,-0.23,0.51
795,19.004,5935,0.301,4.80,-2.27,5.71500,0.26500,0.24854,0.23810,6171,323,0.353,0.257,4.57,0.22,-1.85,0.56,5208,784,0.000,0.752,0.54,1.85,-2.44,2.98,6239,35,0.470,0.044,5.13,0.55,-1.95,0.35,6173,26,0.439,0.035,4.57,0.28,-1.96,0.23
796,19.015,5393,1.732,4.44,0.25,5.09400,1.40800,0.31449,0.23526,5293,427,1.786,0.257,4.56,0.22,-0.19,0.58,6969,2758,2.728,1.078,5.50,7.85,0.50,1.76,5224,34,1.670,0.040,4.68,0.53,0.11,0.18,5196,21,1.642,0.036,4.38,0.15,0.06,0.11
797,19.028,9136,8.179,4.68,-1.66,2.90300,6.25500,1.06170,0.23745,7320,514,7.495,0.347,4.48,0.22,-0.31,0.58,9915,7942,8.434,1.440,4.80,0.91,0.50,5.50,7527,47,7.809,0.062,3.45,0.21,0.26,0.49,7049,46,7.678,0.058,3.54,0.22,-0.01,0.20
798,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,5390,427,0.198,0.257,4.52,0.22,-0.73,0.58,5068,668,0.000,0.647,0.91,1.87,-1.66,1.44,5353,30,0.113,0.043,3.99,1.28,-0.93,0.34,4767,113,-0.157,0.280,4.16,0.04,-0.49,0.01
799,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3759,799,1.626,0.257,5.07,0.69,-0.42,0.58,4186,721,2.176,0.921,5.47,3.20,0.50,0.48,3735,39,1.574,0.095,5.76,0.16,-0.24,0.06,3692,25,1.429,0.068,4.97,0.15,-0.25,0.05
800,19.017,5900,3.891,4.04,-0.05,3.47300,3.04900,0.31710,0.23781,5506,427,3.588,0.217,4.54,0.22,-0.40,0.58,6371,3235,4.271,1.548,4.73,15.41,0.50,2.92,5616,37,3.822,0.048,4.01,1.11,0.01,0.36,5400,30,3.649,0.059,4.56,0.35,-0.71,0.57
801,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4396,377,4.964,0.244,4.83,0.25,-0.76,0.46,4196,1209,4.640,1.508,4.09,4.09,-0.60,2.34,4311,24,4.724,0.054,4.20,0.50,-0.62,0.39,4498,22,4.933,0.047,4.91,0.21,-0.37,0.30
802,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5557,427,0.372,0.257,4.65,0.22,-1.37,0.56,5355,891,0.248,0.706,2.35,2.12,-1.36,1.55,5524,23,0.329,0.035,5.04,0.63,-1.71,0.27,5972,16,0.642,0.023,4.39,0.22,-0.66,0.16
803,19.015,6045,0.209,4.15,-0.14,3.70600,0.18500,0.09441,0.23390,6088,323,0.317,0.257,4.43,0.22,-0.19,0.58,6132,1512,0.257,0.896,4.49,4.65,-0.60,1.01,6049,28,0.236,0.034,4.21,0.68,-0.10,0.14,5948,22,0.199,0.031,3.73,0.87,-0.03,0.13
804,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4442,377,0.629,0.135,4.84,0.25,-1.56,0.60,4547,1033,0.374,1.124,5.50,7.19,-1.97,2.78,4339,35,0.349,0.066,5.09,0.32,-2.05,0.24,4049,11,0.016,0.013,4.70,0.05,-2.19,0.09
805,18.994,3438,2.481,5.25,-1.94,11.48400,1.71600,6.93426,0.23350,3381,660,2.271,0.135,5.12,0.58,-1.86,0.60,3410,105,2.536,0.050,5.15,0.66,-2.47,1.78,3394,17,2.335,0.054,5.06,0.16,-1.70,0.17,3375,60,2.235,0.210,4.97,0.17,-1.44,0.55
806,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5029,263,3.466,0.244,4.73,0.25,-1.20,0.60,4644,2007,2.936,2.101,5.04,16.90,-2.50,8.44,5059,34,3.523,0.065,5.26,0.54,-0.51,0.57,5498,39,3.788,0.069,4.63,0.30,-0.82,0.77
807,18.998,3725,1.634,5.17,-0.63,10.94700,1.18000,4.22280,0.23315,3807,660,1.647,0.135,5.06,0.58,-0.92,0.46,3550,5,1.390,0.278,4.46,0.74,-0.86,0.17,3884,32,1.873,0.078,5.59,0.28,-0.36,0.06,3837,35,1.819,0.083,5.50,0.20,-0.53,0.03
808,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4330,377,8.704,0.172,4.92,0.25,-0.99,0.46,4444,3506,8.910,3.143,5.50,2.78,0.50,1.85,4365,43,8.796,0.083,5.37,0.43,0.03,0.44,4247,27,8.690,0.061,5.04,0.12,-0.74,0.30
809,19.014,7681,5.095,4.56,-2.17,3.77100,4.08700,0.58722,0.23116,7250,514,4.890,0.217,4.41,0.22,-0.47,0.58,8637,3721,5.248,0.923,5.50,3.20,-2.50,20.63,7316,36,4.982,0.044,4.25,0.24,-1.04,0.67,6782,33,4.798,0.048,4.10,0.26,-0.38,0.59
810,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3534,660,1.020,0.135,5.10,0.58,-1.73,0.60,3493,71,0.893,0.325,4.91,1.00,-1.91,1.82,3488,18,0.892,0.058,4.95,0.17,-1.84,0.26,3482,14,0.859,0.050,4.90,0.13,-1.96,0.17
811,19.007,5859,2.320,4.51,-1.29,5.18200,1.91200,0.41419,0.23257,5574,427,2.073,0.257,4.64,0.22,-1.78,0.56,6402,3269,2.679,1.457,3.50,8.21,-0.07,2.54,5606,23,2.157,0.046,3.59,0.83,-1.59,0.42,6059,32,2.372,0.037,4.54,0.34,-1.63,0.43
812,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4194,377,5.980,0.244,4.88,0.25,-1.13,0.60,4562,1878,6.232,1.837,5.50,3.64,-0.82,3.31,4108,26,5.765,0.061,5.38,0.43,-1.37,0.49,4420,4,6.047,0.033,5.11,0.08,-1.48,0.24
813,19.012,5267,1.497,3.20,-0.83,1.88100,1.23200,0.06610,0.23577,5272,427,1.333,0.257,4.69,0.22,-1.46,0.56,4597,534,0.901,0.670,2.58,18.05,-2.50,3.56,5393,30,1.585,0.039,4.25,1.71,-0.74,0.27,5418,20,1.599,0.034,4.81,0.28,-0.71,0.28
814,18.998,4152,2.663,4.92,0.13,8.48600,1.92000,1.91249,0.23762,4252,377,3.035,0.244,4.85,0.25,-0.49,0.46,3950,23,2.613,0.291,3.80,2.08,0.18,1.16,4330,54,3.213,0.110,4.69,0.66,0.32,0.23,4659,47,3.736,0.092,4.81,0.31,0.10,0.09
815,19.009,7175,0.624,4.67,-1.68,4.08100,0.56900,0.13428,0.23376,7081,514,0.558,0.257,4.43,0.22,-1.60,0.56,6653,430,0.393,0.139,3.38,2.29,-2.50,15.83,7083,48,0.593,0.047,4.19,0.32,-1.77,0.41,6898,30,0.489,0.042,4.39,0.39,-1.52,0.45
816,19.009,5792,1.505,4.67,-0.99,5.42700,1.26800,0.34451,0.23412,6136,323,1.787,0.257,4.46,0.22,-1.28,0.56,6234,2021,1.698,0.994,5.50,10.97,-2.50,6.91,6083,29,1.679,0.034,4.70,0.62,-0.86,0.46,5800,37,1.492,0.048,4.70,0.34,-1.30,0.53
817,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,3946,799,1.157,0.257,4.96,0.22,0.40,0.97,3741,400,1.110,0.740,5.06,1.26,-0.41,0.70,3936,48,1.098,0.101,5.67,0.24,0.15,0.07,4456,253,1.891,0.570,5.14,0.09,-0.31,0.88
818,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3397,799,0.716,0.257,4.98,0.22,0.43,0.97,3476,131,0.781,0.250,4.45,1.06,-0.32,0.44,3386,16,0.669,0.054,4.28,0.22,-0.49,0.06,3692,30,1.126,0.081,4.90,0.15,0.09,0.04
819,19.013,3750,0.990,5.22,-0.21,10.99100,0.71700,3.45939,0.23399,3748,799,1.192,0.257,5.01,0.69,-0.15,0.58,4958,1350,3.338,1.345,5.50,9.91,-2.50,7.27,3666,36,0.961,0.085,5.32,0.31,-0.29,0.06,3589,25,0.982,0.072,5.15,0.19,-0.53,0.07
820,19.013,5462,2.660,4.61,-0.01,5.42600,2.11600,0.50793,0.23369,5382,427,2.668,0.257,4.65,0.22,-0.83,0.58,4974,1041,2.106,0.814,0.34,6.71,-2.50,5.29,5367,48,2.636,0.077,1.78,1.40,0.07,0.23,5496,19,2.775,0.030,4.31,0.21,0.07,0.11
821,19.016,5306,1.802,4.12,0.19,4.14900,1.45600,0.20787,0.23264,5052,427,1.628,0.257,4.56,0.22,-0.44,0.58,4686,2631,0.691,2.340,3.84,2.20,0.02,2.88,5111,17,1.747,0.031,4.06,0.66,-0.06,0.15,5109,22,1.735,0.031,4.42,0.22,-0.23,0.17
822,18.991,4513,2.154,4.87,-0.88,7.87600,1.65700,1.28351,0.23354,4820,377,2.348,0.135,4.78,0.25,-1.05,0.60,4769,1690,2.345,1.397,4.59,11.53,-2.50,4.27,4902,19,2.551,0.035,5.58,0.32,-0.35,0.23,4936,23,2.591,0.036,5.03,0.13,-0.70,0.17
823,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3158,799,1.660,0.257,4.98,0.22,0.39,0.97,3229,124,1.767,0.576,5.50,0.79,0.37,0.27,3195,36,1.810,0.123,4.46,0.30,-0.16,0.08,3175,153,1.907,0.500,4.89,0.55,-0.57,0.82
824,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4617,377,6.179,0.172,4.74,0.25,-0.86,0.46,3812,524,5.408,0.931,3.44,3.03,-0.89,1.10,4798,46,6.583,0.098,5.53,0.37,-0.41,1.02,4650,32,6.447,0.060,4.97,0.15,-1.14,0.57
825,19.005,5592,1.024,4.69,-2.17,5.82700,0.86900,0.34514,0.23140,5836,427,1.205,0.257,4.58,0.22,-1.34,0.56,5336,992,0.928,0.744,2.36,3.36,-2.36,3.41,5853,29,1.221,0.045,4.54,0.79,-1.67,0.40,5864,18,1.240,0.032,4.51,0.30,-1.41,0.36
826,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,3896,660,4.129,0.244,4.98,0.25,-1.21,0.60,4100,500,4.109,0.916,5.50,5.53,-2.50,4.79,3746,53,3.707,0.146,3.50,1.01,-1.60,0.34,3729,16,3.889,0.048,4.82,0.14,-2.10,0.14
827,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4906,814,0.520,0.257,4.73,0.22,-1.06,0.56,3000,216,0.000,0.818,3.37,0.58,-2.50,0.34,4882,29,0.468,0.047,5.08,0.46,-0.75,0.22,4466,18,0.036,0.025,4.74,0.08,-1.20,0.14
828,19.019,7899,9.208,4.46,-0.77,3.06100,6.71900,1.41971,0.23390,6114,323,8.433,0.347,4.60,0.22,-0.85,0.58,6669,2903,8.780,1.120,2.67,3.43,0.50,5.87,6298,54,8.715,0.064,1.99,0.38,0.54,0.31,6083,45,8.644,0.056,3.97,0.30,-0.10,0.22
829,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,4780,814,8.344,0.347,4.79,0.22,-1.30,0.56,5657,2467,9.103,1.465,3.50,12.49,-1.83,17.54,4890,35,8.622,0.072,4.38,1.19,-1.86,0.44,5298,36,8.846,0.058,4.94,0.16,-1.94,0.25
830,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3085,660,2.957,0.135,5.29,0.58,-2.54,1.02,3000,186,2.874,0.681,2.88,0.71,-2.50,0.39,3125,20,3.114,0.073,3.68,0.17,-2.49,0.06,3077,104,3.099,0.375,4.63,0.46,-1.69,0.94
831,19.009,6930,0.306,3.98,-0.96,2.71300,0.28100,0.06263,0.23413,7104,514,0.331,0.257,4.31,0.22,-1.10,0.56,7582,1702,0.457,0.696,5.50,2.38,-0.57,2.09,7122,36,0.336,0.055,4.52,0.44,-0.73,0.45,6855,33,0.186,0.030,4.38,0.17,-0.73,0.31
832,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3724,799,5.344,0.217,4.91,0.22,-0.19,0.58,3610,192,5.172,0.477,4.73,0.88,-1.01,0.68,3659,38,5.153,0.081,4.38,0.42,-0.74,0.08,3510,49,5.040,0.149,4.94,0.18,-1.88,0.18
833,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4036,814,4.436,0.217,4.89,0.22,-0.26,0.58,3924,969,4.435,1.135,5.14,3.04,0.22,0.99,4154,45,4.711,0.108,5.23,0.44,0.69,0.12,3897,36,4.377,0.094,4.91,0.15,0.03,0.05
834,19.015,6489,2.346,4.36,-0.05,3.71700,1.97300,0.21627,0.23533,6597,323,2.388,0.257,4.42,0.22,-0.60,0.58,7670,2305,2.860,0.879,4.21,3.94,-0.35,3.94,6646,54,2.433,0.060,3.91,0.56,-0.43,0.46,6868,42,2.573,0.044,3.80,0.36,-0.03,0.37
835,19.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.10177,0.22977,5982,427,0.142,0.257,4.46,0.22,-0.26,0.58,5704,1451,0.037,0.898,2.98,4.62,-0.10,1.86,6042,27,0.256,0.030,4.26,0.60,0.05,0.10,5621,30,0.010,0.016,4.30,0.24,-0.33,0.11
836,19.011,5441,1.553,4.87,-0.83,6.12000,1.28500,0.47731,0.23628,5487,427,1.545,0.257,4.66,0.22,-1.18,0.56,5485,3112,1.646,2.096,3.19,19.68,-0.43,4.80,5491,20,1.542,0.042,4.37,1.19,-1.07,0.37,5145,42,1.254,0.061,4.69,0.41,-1.14,0.46
837,19.007,6865,0.081,4.36,-1.73,3.98600,0.07500,0.10252,0.23600,6928,323,0.128,0.257,4.29,0.22,-1.52,0.56,7771,1123,0.328,0.311,5.50,2.88,-2.50,16.58,6909,36,0.109,0.047,4.35,0.41,-1.33,0.51,6922,47,0.088,0.040,4.73,0.48,-1.18,0.47
838,19.018,5800,2.484,4.49,0.10,4.69600,2.01500,0.34562,0.23050,5675,427,2.393,0.257,4.48,0.22,-0.92,0.58,5517,1838,2.375,1.221,5.50,5.76,0.10,2.35,5749,15,2.534,0.025,3.71,0.81,-0.18,0.20,5589,29,2.416,0.031,4.32,0.19,-0.25,0.18
839,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5241,427,7.344,0.347,4.61,0.22,-0.67,0.58,5509,2703,7.344,1.611,-0.50,4.32,-0.26,2.75,5206,49,7.277,0.087,2.84,1.43,-0.55,0.68,4779,23,7.053,0.048,4.49,0.25,-0.28,0.34
840,19.008,5812,5.508,4.66,-1.21,5.54300,4.14100,1.36521,0.23489,5507,427,5.237,0.217,4.63,0.22,-0.83,0.58,5554,2600,5.655,1.410,2.08,8.86,-1.96,15.92,5580,37,5.380,0.062,4.37,0.86,-1.41,0.66,5268,39,5.226,0.077,4.79,0.29,-1.19,0.75
841,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,5359,427,0.138,0.257,4.58,0.22,-1.11,0.56,5054,1237,0.000,1.028,-0.50,3.13,-1.04,1.66,5336,30,0.094,0.046,4.65,0.93,-1.34,0.30,5739,21,0.387,0.030,4.56,0.28,-0.52,0.20
842,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3605,799,2.898,0.257,5.03,0.69,-0.73,0.58,3384,49,2.483,0.095,4.03,0.70,-1.15,0.33,3592,29,2.858,0.088,4.97,0.28,-0.84,0.08,3714,27,3.224,0.080,5.00,0.14,-0.61,0.12
843,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3878,660,1.240,0.135,5.07,0.58,-1.02,0.60,3464,79,0.605,0.340,3.84,0.64,-1.34,0.39,3904,39,1.313,0.081,4.84,0.46,-0.60,0.10,3888,25,1.280,0.064,4.93,0.15,-0.55,0.06
844,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,3857,660,5.765,0.244,4.92,0.25,-0.31,0.46,4070,1289,5.728,1.665,4.19,2.44,0.02,0.96,3695,31,5.316,0.077,3.76,0.40,-0.76,0.07,4217,44,5.891,0.090,5.01,0.13,0.18,0.02
845,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,4008,377,4.268,0.244,4.91,0.25,-1.19,0.60,4038,927,4.089,1.147,4.55,2.74,-0.09,0.77,3894,29,3.976,0.071,5.20,0.46,-0.97,0.32,3957,30,4.073,0.080,4.93,0.16,-0.70,0.13
846,19.004,4697,9.345,4.89,-2.06,7.54400,6.18800,8.82267,0.23243,4335,814,9.335,0.347,4.90,0.22,-1.30,0.56,6142,10496,9.910,3.509,2.42,10.50,-2.50,9.81,4168,35,8.910,0.073,5.12,0.67,-1.58,0.55,4198,37,8.976,0.070,5.00,0.14,-1.50,0.51
847,19.010,5271,0.513,4.91,-0.67,6.33100,0.43400,0.35563,0.23560,5272,427,0.538,0.257,4.70,0.22,-1.22,0.56,5052,55,0.384,0.371,5.50,7.40,-1.73,2.20,5220,30,0.447,0.054,4.88,0.93,-1.26,0.36,5311,30,0.501,0.044,4.82,0.26,-1.19,0.35
848,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5236,427,1.248,0.257,4.70,0.22,-1.44,0.56,5041,740,1.046,0.651,5.50,6.79,-1.83,2.37,5256,23,1.294,0.037,5.38,0.54,-0.95,0.28,5083,33,1.179,0.042,4.97,0.15,-0.97,0.23
849,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3135,799,8.006,0.347,4.99,0.22,0.05,0.97,3656,951,8.254,1.234,3.71,5.11,-0.07,1.55,3083,25,7.852,0.086,3.28,0.43,-0.90,0.11,3415,21,8.128,0.072,4.98,0.15,0.11,0.05
850,19.019,7874,4.978,4.37,-0.49,2.84800,4.04100,0.37515,0.24042,7526,514,4.855,0.217,4.36,0.22,-0.87,0.58,9830,8267,5.310,1.296,5.50,1.08,-1.46,39.44,7505,45,4.809,0.050,3.89,0.25,-1.27,0.76,7828,50,4.923,0.046,4.31,0.16,-1.60,0.56
851,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4332,377,2.784,0.135,4.93,0.25,-1.34,0.60,4333,1116,2.690,1.209,5.50,5.65,-0.86,2.73,4312,32,2.718,0.071,5.09,0.48,-1.18,0.42,4338,31,2.770,0.062,4.90,0.17,-0.88,0.38
852,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4713,814,1.487,0.257,4.72,0.22,-1.06,0.56,4017,264,0.814,0.596,1.78,2.71,-1.53,1.71,4741,52,1.549,0.095,4.18,1.27,-1.28,0.50,4799,47,1.601,0.069,4.78,0.32,-1.06,0.58
853,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4848,377,2.403,0.135,4.83,0.25,-0.92,0.46,6581,565,3.522,0.390,5.50,9.54,0.17,2.99,4958,22,2.612,0.040,5.55,0.32,-0.34,0.29,5022,25,2.641,0.034,5.08,0.10,-0.60,0.10
854,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,5035,427,1.027,0.257,4.67,0.22,-1.24,0.56,4181,443,0.292,0.721,2.07,7.08,-2.50,1.93,5111,32,1.204,0.066,5.22,0.89,-1.35,0.53,5129,20,1.254,0.034,4.76,0.34,-0.64,0.32
855,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4400,377,4.539,0.244,4.84,0.25,-1.27,0.60,4002,316,4.043,0.661,4.00,6.27,-2.50,5.25,4434,39,4.599,0.075,5.63,0.29,-1.86,0.47,4634,31,4.802,0.046,4.99,0.15,-2.11,0.19
856,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,4173,377,-0.171,0.000,5.07,0.58,-0.24,0.46,4984,733,0.528,0.736,5.50,7.71,-2.04,2.70,4252,24,0.051,0.042,4.76,0.46,-0.32,0.17,4390,43,0.149,0.087,4.98,0.15,0.08,0.09
857,18.994,3438,2.481,5.25,-1.94,11.48400,1.71600,6.93426,0.23350,3582,660,2.487,0.135,5.06,0.58,-1.92,0.60,3489,90,2.542,0.372,5.46,0.88,-1.56,1.03,3661,52,2.714,0.131,5.88,0.08,-0.94,0.12,3708,35,2.691,0.099,5.68,0.05,-0.54,0.04
858,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,5983,427,0.986,0.257,4.52,0.22,-1.01,0.56,5063,900,0.383,0.863,1.89,2.51,-2.50,3.49,6186,39,1.324,0.058,4.57,0.86,-1.34,0.52,6242,41,1.358,0.041,4.43,0.22,-1.32,0.45
859,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5454,427,0.302,0.257,4.56,0.22,-1.17,0.56,5156,1187,0.000,1.017,-0.06,2.74,-0.79,1.64,5465,24,0.321,0.036,4.52,0.79,-1.19,0.28,5647,29,0.453,0.035,4.64,0.32,-1.15,0.31
860,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5513,427,4.252,0.217,4.67,0.22,-1.02,0.56,4849,142,3.523,0.292,4.81,8.17,0.18,1.23,5558,28,4.324,0.047,4.91,0.77,-0.46,0.44,5297,31,4.147,0.047,4.70,0.31,-0.50,0.39
861,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4419,377,-0.312,0.000,4.78,0.25,0.14,0.79,4244,872,0.000,1.119,3.18,1.92,-0.16,1.40,4381,49,-0.403,0.110,3.55,0.40,-0.15,0.14,4191,41,-0.623,0.094,4.72,0.07,-1.27,0.16
862,19.006,4969,4.751,5.21,-2.25,7.36600,3.50200,2.35722,0.23469,4977,814,4.846,0.217,4.73,0.22,-1.20,0.56,3951,20,3.879,0.240,1.25,3.51,-0.87,1.89,4968,45,4.820,0.079,5.21,0.50,-1.58,0.58,5007,42,4.817,0.064,4.94,0.15,-1.70,0.41
863,19.007,5859,2.320,4.51,-1.29,5.18200,1.91200,0.41419,0.23257,5774,427,2.188,0.257,4.53,0.22,-1.14,0.56,6246,2815,2.550,1.348,3.65,9.99,-0.77,4.27,5832,27,2.277,0.046,5.05,0.72,-1.36,0.49,5458,25,2.023,0.037,4.92,0.20,-1.83,0.32
864,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4455,377,0.457,0.135,4.86,0.25,-0.60,0.46,4454,1477,0.194,1.583,5.50,3.95,-0.66,2.21,4502,32,0.547,0.069,5.08,0.38,-0.57,0.17,4194,36,0.138,0.076,4.78,0.12,-1.13,0.16
865,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4001,377,3.276,0.244,5.03,0.58,-1.00,0.60,3666,217,2.954,0.527,4.13,1.35,-1.00,0.85,4103,33,3.500,0.085,5.12,0.58,-0.13,0.11,3910,32,3.216,0.086,4.88,0.15,-0.42,0.05
866,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4532,377,0.577,0.135,4.81,0.25,-0.11,0.46,3932,406,0.105,0.696,2.75,0.93,0.50,0.53,4653,32,0.848,0.061,5.11,0.38,0.15,0.17,4637,45,0.863,0.077,4.80,0.26,0.14,0.06
867,18.993,4285,0.533,5.14,-2.18,8.83500,0.42100,1.12876,0.23418,4193,377,0.459,0.135,4.90,0.25,-1.96,0.60,4312,1131,0.479,1.497,5.50,7.86,-2.50,3.46,4195,29,0.468,0.064,4.31,0.42,-2.32,0.14,3968,15,0.168,0.038,4.71,0.05,-2.21,0.06
868,19.004,5198,2.023,1.77,-2.29,-1.26100,1.64100,0.01885,0.23759,5489,427,2.366,0.257,4.43,0.22,-0.80,0.58,6956,2839,3.005,1.144,4.34,6.12,0.19,1.94,5378,26,2.154,0.042,3.22,1.36,-0.83,0.42,5146,33,1.980,0.060,3.85,1.34,-0.95,0.54
869,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4545,377,5.003,0.244,4.76,0.25,-0.53,0.46,4237,1174,4.744,1.313,4.09,2.74,-0.11,1.03,4508,25,4.931,0.054,4.47,0.58,-0.09,0.32,4536,28,4.980,0.060,4.87,0.28,-0.35,0.64
870,19.007,6532,1.478,4.59,-1.09,4.61900,1.28200,0.23933,0.23251,5910,427,1.152,0.257,4.61,0.22,-1.60,0.56,5542,1288,0.974,0.855,3.07,4.91,-1.97,4.00,5900,35,1.136,0.048,4.46,0.71,-1.64,0.42,5946,43,1.149,0.040,4.71,0.30,-1.68,0.38
871,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,3954,660,6.416,0.172,4.92,0.25,-0.55,0.46,4237,1662,6.679,1.783,5.36,4.05,0.36,1.41,3840,31,6.065,0.084,4.73,0.50,-0.62,0.08,3763,34,6.069,0.099,4.95,0.14,-0.92,0.11
872,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3666,660,3.688,0.244,5.05,0.58,-1.28,0.60,3717,225,3.744,0.524,4.77,1.28,-1.15,1.48,3646,40,3.628,0.092,4.67,0.49,-1.58,0.35,3518,51,3.776,0.176,4.69,0.04,-2.25,0.03
873,19.004,6241,6.944,4.41,-1.92,4.77000,5.11100,1.49761,0.23509,6218,323,6.779,0.347,4.45,0.22,-0.66,0.58,8044,4162,7.589,0.920,5.50,5.40,-2.50,35.80,6313,64,6.971,0.051,4.71,0.69,-1.73,0.56,6053,35,6.887,0.052,4.44,0.25,-1.46,0.58
874,18.991,4342,5.717,4.99,-1.43,8.74800,3.98600,5.60531,0.23439,4481,377,5.938,0.244,4.74,0.25,-0.98,0.46,3706,120,5.031,0.713,1.76,8.43,-2.50,2.53,4429,34,5.795,0.072,5.13,0.58,-1.92,0.41,3827,19,5.149,0.053,4.85,0.14,-2.02,0.18
875,19.003,4576,8.820,2.85,-0.02,1.73300,5.84000,0.51761,0.23474,4331,814,8.942,0.347,4.80,0.22,-0.68,0.58,4571,3819,9.054,3.327,3.40,4.40,0.24,4.00,4086,55,8.280,0.137,1.02,1.06,-0.83,0.42,4061,36,8.389,0.077,4.88,0.15,-1.33,0.72
876,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,4165,377,2.000,0.135,4.90,0.25,-0.96,0.46,4082,771,1.979,1.042,4.60,3.02,-0.29,0.75,4151,45,1.965,0.098,5.16,0.44,-0.31,0.14,4136,33,1.807,0.079,5.00,0.14,-0.07,0.07
877,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5298,263,3.681,0.244,4.62,0.25,-0.55,0.46,7801,2996,5.132,1.225,5.25,3.72,0.50,4.98,5309,25,3.711,0.045,4.64,0.76,-0.24,0.43,5547,28,3.879,0.040,4.44,0.22,-0.11,0.33
878,19.011,7241,0.804,3.56,-1.83,1.62500,0.73300,0.04671,0.23406,7145,514,0.594,0.257,4.37,0.22,-1.26,0.56,6918,1780,0.568,0.819,3.75,2.11,-1.29,3.05,7252,41,0.758,0.051,4.13,0.35,-1.07,0.61,7774,43,0.991,0.048,4.13,0.26,-1.38,0.59
879,19.014,5495,0.176,4.66,0.06,5.35900,0.15100,0.19916,0.23593,5233,427,-0.154,0.000,4.81,0.22,-0.10,0.58,6409,2411,0.831,1.211,5.35,7.40,0.50,0.85,5382,32,0.140,0.040,5.54,0.31,0.04,0.12,5145,21,0.018,0.014,4.76,0.29,-0.45,0.15
880,18.998,3595,5.561,5.06,-1.00,11.14600,3.65500,14.47438,0.22875,3812,660,5.697,0.244,5.02,0.58,-0.90,0.46,4162,1062,6.273,1.374,5.50,3.39,-0.33,1.38,3845,38,5.786,0.069,5.77,0.16,-0.36,0.07,3736,37,5.662,0.082,5.44,0.22,-0.57,0.05
881,19.005,6262,0.795,4.66,-1.56,5.18600,0.69900,0.23768,0.23508,6186,323,0.666,0.257,4.52,0.22,-1.50,0.56,5552,123,0.524,0.114,1.57,4.13,-1.61,1.63,6252,36,0.807,0.045,4.48,0.71,-1.39,0.43,5789,39,0.483,0.040,4.84,0.26,-1.80,0.28
882,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,5040,427,9.099,0.347,4.74,0.22,-1.05,0.56,6742,3803,9.934,1.901,4.06,10.15,-1.07,19.49,5166,27,9.359,0.058,4.17,0.80,-0.32,0.52,4847,37,9.134,0.047,4.38,0.15,-0.04,0.18
883,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4618,377,4.817,0.244,4.84,0.25,-1.28,0.60,4385,1363,4.417,1.734,5.50,10.75,-2.50,6.31,4577,34,4.739,0.069,5.40,0.44,-1.94,0.43,4208,30,4.357,0.057,5.01,0.14,-1.31,0.41
884,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5208,427,7.369,0.347,4.68,0.22,-1.37,0.56,4504,1731,6.454,1.536,-0.50,3.21,-2.18,2.87,5098,35,7.144,0.054,3.21,1.25,-1.80,0.45,5448,26,7.283,0.042,4.91,0.16,-1.95,0.25
885,19.006,6458,4.264,3.80,-1.31,2.63600,3.39500,0.25410,0.23233,6531,323,4.258,0.217,4.52,0.22,-1.20,0.56,7081,662,4.516,0.508,4.63,4.77,-2.50,15.18,6554,29,4.290,0.039,3.65,0.37,-1.43,0.58,6434,25,4.257,0.036,2.90,0.36,-1.12,0.63
886,19.009,6078,4.754,4.55,-0.77,4.92100,3.68000,0.82871,0.23611,6418,323,5.043,0.217,4.47,0.22,-0.68,0.58,5768,2646,4.677,1.441,1.50,7.81,-2.50,11.41,6310,36,4.888,0.058,4.40,0.79,-1.25,0.70,6365,35,4.862,0.044,4.44,0.21,-1.70,0.46
887,19.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.10177,0.22977,5818,427,0.199,0.257,4.53,0.22,-0.23,0.58,6693,1206,0.673,0.613,4.99,3.56,0.36,0.66,5800,46,0.115,0.036,3.59,0.54,-0.10,0.09,5619,30,0.037,0.024,2.59,0.60,-0.35,0.09
888,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3477,660,5.387,0.244,5.08,0.58,-1.18,0.60,3489,108,5.304,0.410,4.93,1.71,-2.03,2.74,3483,53,5.412,0.169,5.29,0.59,-2.32,0.19,3444,72,5.587,0.233,4.96,0.22,-1.80,0.76
889,19.003,9152,0.481,4.40,-0.02,1.81000,0.46700,0.04516,0.24044,7915,514,0.231,0.257,4.37,0.22,-0.86,0.58,7151,1745,0.000,0.683,1.10,0.91,-2.28,5.62,7932,47,0.254,0.065,1.75,0.57,-1.92,1.11,7438,13,0.012,0.010,2.54,0.04,-2.07,0.16
890,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3547,799,8.369,0.347,4.85,0.22,0.07,0.97,3192,161,8.266,0.697,4.18,1.48,-0.71,0.34,3508,53,8.225,0.162,5.21,0.41,0.16,0.11,3322,106,8.734,0.333,5.01,0.12,-1.37,0.54
891,18.985,3794,3.127,5.17,-1.18,10.89000,2.20500,6.63743,0.23037,3722,660,3.122,0.244,5.09,0.58,-1.65,0.60,3716,215,3.100,0.497,4.90,0.95,-1.09,1.12,3712,34,3.061,0.095,5.19,0.41,-1.70,0.50,3677,38,2.964,0.098,4.96,0.21,-1.33,0.17
892,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3901,799,4.244,0.217,4.94,0.22,-0.17,0.58,3632,230,4.368,0.532,4.63,0.93,-0.74,0.54,4020,40,4.563,0.100,5.26,0.49,0.33,0.10,4048,2,4.366,0.033,4.91,0.15,0.20,0.00
893,18.990,3809,6.468,5.07,-0.72,10.44500,4.25500,13.86756,0.23084,3719,660,6.445,0.172,5.00,0.25,-0.60,0.46,3802,345,6.340,0.675,5.50,1.67,-0.53,0.60,3615,38,6.141,0.110,4.94,0.26,-0.88,0.06,3514,40,6.143,0.120,5.26,0.16,-1.06,0.34
894,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4470,377,6.460,0.172,4.76,0.25,-0.50,0.46,4176,701,6.164,1.051,3.04,3.84,-0.81,2.22,4486,49,6.492,0.062,4.50,0.50,-0.23,0.34,4913,49,6.860,0.065,4.84,0.23,-1.08,0.60
895,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5928,427,0.408,0.257,4.56,0.22,-0.75,0.58,5171,946,0.000,0.856,0.87,2.60,-0.96,1.55,5955,34,0.445,0.030,4.99,0.51,-0.46,0.17,6123,16,0.538,0.027,4.45,0.15,-0.22,0.19
896,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3409,660,0.150,0.135,5.04,0.58,-2.10,1.02,3395,63,0.144,0.299,5.50,0.51,-2.08,1.01,3388,9,0.085,0.044,5.53,0.09,-1.91,0.19,3384,8,0.097,0.042,5.16,0.03,-1.91,0.14
897,19.007,6857,2.553,3.83,-2.31,2.76500,2.16900,0.15325,0.23055,6841,323,2.614,0.257,4.42,0.22,-1.16,0.56,7264,2141,2.890,0.846,2.79,2.29,-0.63,3.12,6780,29,2.533,0.033,3.65,0.29,-1.89,0.42,6784,25,2.531,0.038,3.72,0.32,-1.70,0.52
898,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4505,377,-0.207,0.000,4.87,0.25,-0.14,0.46,5399,1268,0.691,0.890,5.50,3.56,0.47,1.46,4613,13,0.016,0.023,4.51,0.26,-0.36,0.13,4087,40,-0.701,0.084,4.68,0.03,-1.64,0.19
899,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,5275,427,1.308,0.257,4.49,0.22,-0.39,0.58,5691,330,1.521,0.173,2.59,7.31,0.50,1.38,5223,22,1.199,0.035,3.08,0.70,0.09,0.12,5149,28,1.162,0.036,4.34,0.15,0.09,0.08
900,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4544,377,0.984,0.135,4.75,0.25,-1.34,0.60,4327,263,0.775,0.307,4.18,3.23,-1.59,1.20,4558,37,1.002,0.065,5.61,0.29,-1.85,0.25,4790,42,1.345,0.066,4.97,0.22,-1.01,0.39
901,19.012,5270,1.821,4.40,-0.27,5.33200,1.47600,0.36241,0.23264,5214,427,1.762,0.257,4.65,0.22,-1.09,0.56,6333,2986,2.554,1.443,5.50,15.61,0.45,1.96,5277,26,1.874,0.033,5.26,0.50,-0.48,0.25,5372,36,1.920,0.038,4.69,0.30,-0.59,0.26
902,19.010,5879,3.718,4.07,-0.77,3.67900,2.94200,0.33281,0.23481,5608,427,3.648,0.217,4.67,0.22,-1.43,0.56,7436,2601,4.356,0.894,4.88,6.06,-0.21,3.94,5552,25,3.498,0.049,3.83,1.39,-1.60,0.50,5180,26,3.216,0.051,4.91,0.15,-1.81,0.33
903,19.019,5766,2.011,4.17,0.28,3.86500,1.65100,0.19925,0.23451,5648,427,1.844,0.257,4.48,0.22,-0.47,0.58,5404,1933,1.573,1.154,4.03,20.24,-2.37,7.58,5741,22,1.996,0.033,3.17,0.94,0.24,0.13,5902,19,2.098,0.030,4.20,0.28,0.14,0.06
904,19.006,6149,0.043,4.68,-1.24,5.21700,0.03900,0.17783,0.23437,6537,323,0.332,0.257,4.43,0.22,-1.55,0.56,6338,1866,0.227,1.007,2.39,1.64,-1.17,1.48,6500,33,0.276,0.044,3.67,0.35,-1.87,0.36,6701,38,0.345,0.038,4.41,0.16,-2.03,0.18
905,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4152,814,4.448,0.217,4.83,0.22,-0.14,0.58,3942,306,4.497,0.198,5.44,3.15,0.19,0.60,4145,5,4.426,0.016,5.16,0.31,0.83,0.06,4338,6,4.497,0.003,5.18,0.01,0.20,0.00
906,19.009,5764,1.019,4.72,-0.98,5.64500,0.87100,0.31725,0.23479,5726,427,0.912,0.257,4.63,0.22,-1.57,0.56,5765,1655,0.955,0.951,5.50,14.93,-1.65,2.31,5788,39,1.008,0.050,4.14,0.86,-1.32,0.37,5904,27,1.050,0.037,4.52,0.30,-1.46,0.37
907,18.986,4333,0.500,4.98,-0.84,8.66800,0.39700,1.03657,0.23309,4422,377,0.551,0.135,4.86,0.25,-0.85,0.46,5303,312,1.483,0.186,5.50,3.43,0.50,1.03,4433,40,0.594,0.069,5.63,0.22,-0.85,0.17,4085,28,0.155,0.062,4.86,0.15,-1.06,0.22
908,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4898,377,3.131,0.244,4.67,0.25,-0.83,0.46,5171,1061,3.492,0.514,-0.50,9.76,-0.58,3.12,5065,28,3.499,0.044,5.19,0.59,-0.12,0.28,5023,31,3.435,0.040,4.56,0.23,0.03,0.24
909,19.017,5696,4.611,4.52,0.12,4.86300,3.51500,0.74473,0.23588,5115,427,4.138,0.217,4.63,0.22,-0.68,0.58,5526,3037,4.555,1.951,5.30,9.17,0.50,3.79,5218,31,4.349,0.054,4.21,1.18,-0.20,0.43,5398,19,4.481,0.035,4.38,0.19,0.03,0.15
910,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5255,263,3.643,0.244,4.65,0.25,-0.39,0.46,6580,2147,4.289,1.130,1.74,2.59,0.50,2.98,5301,27,3.730,0.041,4.45,0.97,0.17,0.26,4568,36,3.080,0.063,4.67,0.31,-0.54,0.37
911,19.014,7165,8.936,4.06,-0.31,2.40300,6.46100,0.93325,0.23515,6953,323,8.671,0.347,4.50,0.22,-0.65,0.58,7143,2615,8.892,0.598,1.42,0.95,-0.63,10.48,7123,47,8.946,0.059,3.26,0.30,-1.29,0.80,7519,35,8.986,0.045,3.73,0.17,-1.75,0.43
912,19.006,5352,6.905,4.75,-2.14,6.58500,4.93200,3.17687,0.23213,5631,427,6.742,0.347,4.58,0.22,-0.91,0.58,5504,3609,7.121,2.257,3.01,12.28,-0.57,7.12,5885,39,7.228,0.064,4.43,1.04,-1.38,0.74,5332,23,6.874,0.040,4.93,0.16,-1.86,0.29
913,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4545,377,1.235,0.135,4.84,0.25,-0.53,0.46,4764,661,1.583,0.744,1.48,8.57,-2.50,3.99,4630,22,1.451,0.041,5.18,0.31,-0.14,0.15,4576,25,1.365,0.049,4.97,0.17,-0.08,0.12
914,18.983,3827,1.393,5.23,-1.28,11.05700,1.02700,4.17254,0.23708,3832,660,1.497,0.135,5.13,0.58,-1.94,0.60,3730,236,1.282,0.593,5.07,0.97,-1.10,1.23,3765,39,1.323,0.100,4.42,0.61,-1.33,0.33,3718,43,1.673,0.157,4.70,0.04,-2.20,0.08
915,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4105,377,5.701,0.244,4.84,0.25,-0.88,0.46,3586,145,4.941,0.493,2.59,4.37,-1.67,1.35,4054,37,5.580,0.077,4.97,0.59,-0.99,0.49,3898,40,5.396,0.083,4.96,0.15,-1.89,0.24
916,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5684,427,2.854,0.257,4.61,0.22,-0.74,0.58,5575,2090,2.670,1.283,2.61,12.26,-0.99,4.70,5653,25,2.809,0.042,4.69,0.81,-0.69,0.45,5629,26,2.797,0.043,4.09,0.78,-1.08,0.50
917,19.005,6557,1.355,4.55,-1.60,4.60400,1.18200,0.22709,0.23253,6710,323,1.453,0.257,4.51,0.22,-1.23,0.56,7141,2442,1.735,0.937,4.26,3.49,-0.81,2.96,6726,56,1.483,0.062,4.54,0.52,-1.06,0.54,6844,47,1.537,0.051,4.44,0.17,-1.82,0.41
918,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3421,799,0.177,0.257,5.10,0.69,-0.84,0.58,3412,79,0.158,0.362,4.50,0.52,-1.15,0.28,3421,14,0.164,0.062,4.32,0.17,-1.28,0.08,3458,17,0.203,0.074,5.07,0.14,-0.81,0.54
919,19.006,3628,2.215,5.35,-0.66,11.32800,1.55700,5.96760,0.23459,3679,799,2.056,0.257,5.07,0.69,-0.77,0.58,3590,163,2.190,0.450,5.50,0.91,-0.75,0.56,3755,32,2.289,0.086,5.81,0.14,-0.31,0.04,3669,38,2.219,0.102,5.54,0.15,-0.54,0.03
920,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4734,377,0.662,0.135,4.73,0.25,-0.27,0.46,4255,598,0.068,0.763,4.45,2.97,-0.17,0.93,4786,31,0.781,0.047,5.36,0.35,-0.29,0.15,4845,38,0.854,0.054,4.93,0.26,-0.40,0.21
921,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,3870,660,3.502,0.244,5.03,0.58,-0.45,0.46,3296,110,2.665,0.524,3.47,0.67,-1.62,0.30,3898,39,3.587,0.091,5.05,0.49,-0.33,0.06,4282,36,4.249,0.062,5.13,0.06,-0.54,0.04
922,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3532,660,3.298,0.244,5.11,0.58,-1.66,0.60,3549,4,3.356,0.276,4.89,1.14,-1.70,1.26,3530,13,3.288,0.043,4.95,0.20,-2.14,0.21,3046,116,3.073,0.418,4.00,1.24,-1.02,1.10
923,19.006,3628,2.215,5.35,-0.66,11.32800,1.55700,5.96760,0.23459,3747,799,2.327,0.257,5.08,0.69,-0.80,0.58,3454,80,2.052,0.371,4.84,0.75,-1.64,1.00,3792,27,2.460,0.071,5.73,0.19,-0.35,0.05,4018,119,2.730,0.327,4.99,0.16,-0.04,0.28
924,19.017,5549,5.860,4.14,0.05,4.09100,4.30600,0.75162,0.23504,5068,427,5.592,0.217,4.61,0.22,-0.46,0.58,5041,3884,5.493,2.881,3.12,14.16,-0.14,4.89,5104,33,5.654,0.050,3.74,1.01,-0.13,0.34,4752,34,5.413,0.049,4.22,0.17,-0.06,0.21
925,19.009,5764,1.019,4.72,-0.98,5.64500,0.87100,0.31725,0.23479,5603,427,0.955,0.257,4.59,0.22,-1.03,0.56,7033,2538,1.698,0.997,5.50,5.31,0.50,1.25,5566,23,0.911,0.039,4.64,0.79,-1.02,0.30,5362,27,0.736,0.035,4.92,0.18,-1.93,0.21
926,18.996,4384,3.896,4.99,-2.13,8.15400,2.83600,2.50496,0.23886,4631,377,4.012,0.244,4.83,0.25,-0.85,0.46,3639,121,2.905,0.538,1.29,5.41,-2.50,2.54,4727,35,4.251,0.081,5.29,0.60,-1.27,0.56,4277,29,3.805,0.063,4.86,0.15,-1.57,0.35
927,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,5216,427,1.178,0.257,4.45,0.22,-0.17,0.58,3929,441,0.000,0.806,3.14,1.69,-0.05,0.50,5250,19,1.241,0.034,3.03,0.85,0.02,0.12,5538,19,1.446,0.027,4.36,0.19,0.17,0.03
928,19.024,8736,1.170,4.04,-1.38,1.57700,1.09600,0.05368,0.23371,9093,1142,1.241,0.257,4.27,0.22,-1.07,0.56,9820,1467,1.523,0.144,4.37,1.08,0.50,4.32,9131,43,1.308,0.045,4.19,0.15,-1.19,0.78,9920,26,1.433,0.020,4.34,0.13,-1.58,0.62
929,19.019,5921,6.149,4.51,0.30,4.58200,4.55200,1.05439,0.23297,5299,427,5.528,0.217,4.65,0.22,-0.74,0.58,3651,6,3.960,0.282,2.18,3.76,-1.68,1.38,5461,44,5.860,0.078,4.24,1.05,-0.58,0.83,5475,32,5.883,0.059,4.50,0.27,-0.40,0.54
930,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3637,660,0.742,0.135,5.19,0.58,-1.22,0.60,3594,74,0.715,0.168,4.29,0.70,-1.19,0.55,3691,25,0.917,0.072,5.30,0.29,-1.51,0.35,3618,65,0.727,0.207,4.99,0.14,-1.64,0.23
931,19.005,6262,0.795,4.66,-1.56,5.18600,0.69900,0.23768,0.23508,6475,323,1.021,0.257,4.59,0.22,-1.72,0.56,7086,2278,1.180,0.947,4.72,2.02,-2.36,6.95,6400,40,0.914,0.062,3.78,0.67,-1.80,0.43,6481,19,0.926,0.030,4.36,0.19,-1.89,0.26
932,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3540,660,0.396,0.135,4.98,0.25,-1.97,0.60,3394,75,0.432,0.370,5.50,0.61,-1.68,0.73,3658,45,0.750,0.125,5.94,0.05,-0.53,0.06,3570,11,0.410,0.058,5.70,0.03,-0.52,0.02
933,19.007,6750,6.582,4.40,-1.26,4.06200,4.96200,1.00786,0.23689,6144,323,6.337,0.347,4.58,0.22,-0.93,0.58,7347,4281,6.757,1.793,4.94,5.06,0.50,5.94,6136,43,6.315,0.056,3.33,1.04,-1.51,0.65,6173,45,6.333,0.055,4.37,0.25,-1.69,0.43
934,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3736,660,1.371,0.135,5.14,0.58,-0.96,0.46,3548,143,1.151,0.466,3.69,0.82,-1.21,0.48,3739,63,1.376,0.127,3.91,0.40,-0.89,0.15,3378,66,0.939,0.207,4.67,0.01,-2.25,0.03
935,18.990,4112,0.126,4.75,-2.30,8.84900,0.09900,0.98084,0.23718,4181,377,0.293,0.135,4.94,0.25,-1.81,0.60,3000,274,0.000,1.138,1.08,0.74,-2.50,0.37,4149,29,0.202,0.067,4.93,0.37,-2.09,0.25,4273,45,0.406,0.084,4.92,0.15,-1.57,0.26
936,19.006,6569,1.069,4.58,-1.27,4.61400,0.94200,0.20417,0.23441,7167,514,1.371,0.257,4.42,0.22,-1.48,0.56,7004,2177,1.316,0.896,3.02,1.75,-2.50,2.66,7176,33,1.377,0.050,4.41,0.39,-1.94,0.38,6806,40,1.193,0.032,4.41,0.15,-2.00,0.19
937,19.004,5935,0.301,4.80,-2.27,5.71500,0.26500,0.24854,0.23810,5775,427,0.192,0.257,4.63,0.22,-2.12,1.06,5701,2113,0.170,1.375,1.47,3.05,-0.62,2.23,5771,42,0.189,0.065,4.27,1.02,-1.90,0.34,5872,47,0.214,0.046,4.70,0.31,-1.96,0.22
938,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3511,660,1.065,0.135,5.21,0.58,-1.96,0.60,3506,162,1.071,0.401,5.19,0.67,-2.50,2.16,3513,18,1.078,0.087,4.92,0.20,-1.99,0.30,3411,13,0.856,0.049,4.73,0.06,-2.06,0.15
939,19.003,9737,5.751,4.21,0.08,1.20000,4.72600,0.24244,0.22927,10140,0,6.506,0.347,4.08,0.22,-0.56,0.58,7704,2453,5.341,0.698,2.56,1.95,-2.50,7.38,10612,107,6.000,0.103,2.68,1.02,-0.05,1.09,9384,32,5.789,0.024,3.68,0.09,-1.45,0.69
940,19.008,5376,8.656,3.18,-1.54,2.11400,5.98100,0.65675,0.23110,5089,427,8.375,0.347,4.73,0.22,-1.22,0.56,6363,5401,9.183,1.969,2.45,6.96,-2.27,11.34,5168,38,8.545,0.059,3.43,1.78,-1.82,0.43,5370,41,8.686,0.047,2.88,0.45,-1.69,0.42
941,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4166,377,4.146,0.244,4.88,0.25,-1.26,0.60,4044,828,3.946,1.019,5.50,3.29,0.50,0.83,4170,42,4.163,0.091,5.31,0.67,-0.53,0.38,4138,34,4.173,0.075,4.99,0.14,-1.11,0.58
942,19.013,5649,0.260,4.61,-0.31,5.29100,0.22500,0.19980,0.23359,5855,427,0.409,0.257,4.56,0.22,-0.26,0.58,5410,1131,0.130,0.876,2.43,3.63,-0.77,1.59,5870,22,0.410,0.028,4.71,0.72,-0.15,0.15,5694,23,0.289,0.029,4.36,0.24,-0.26,0.13
943,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3568,660,1.074,0.135,5.03,0.58,-1.74,0.60,3485,164,1.122,0.395,5.47,0.73,-2.50,1.97,3605,23,1.176,0.088,5.69,0.15,-1.70,0.25,3294,15,0.606,0.074,4.68,0.02,-2.17,0.09
944,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4093,377,0.401,0.135,4.85,0.25,-1.52,0.60,3746,192,0.000,0.617,1.11,1.43,-1.28,1.16,4034,40,0.268,0.099,4.14,0.37,-2.11,0.24,4516,45,0.900,0.070,5.05,0.12,-1.11,0.26
945,19.004,6235,0.808,4.41,-1.95,4.77000,0.71000,0.19733,0.23429,6005,323,0.695,0.257,4.57,0.22,-1.73,0.56,5215,794,0.150,0.686,-0.39,2.15,-1.79,1.74,6006,34,0.676,0.041,3.99,0.51,-2.04,0.30,5890,26,0.588,0.034,4.83,0.30,-1.86,0.27
946,19.009,5422,0.415,4.83,-1.30,6.28200,0.35600,0.33558,0.23523,5645,427,0.574,0.257,4.72,0.22,-0.41,0.58,6984,2096,1.275,0.910,5.37,2.96,0.12,0.86,5635,36,0.565,0.041,4.54,0.73,-0.90,0.27,5432,39,0.445,0.043,4.59,0.31,-1.19,0.26
947,19.020,5924,8.549,4.21,0.30,3.81200,6.00600,1.44411,0.23466,5220,427,8.030,0.347,4.68,0.22,-0.79,0.58,5187,5146,8.183,3.244,4.44,6.13,0.50,5.04,5298,37,8.185,0.075,4.62,0.71,-0.38,0.54,5503,36,8.336,0.054,4.34,0.20,-0.17,0.26
948,19.008,5701,8.220,4.82,-1.39,6.04600,5.78400,3.66775,0.23556,5762,427,8.287,0.347,4.50,0.22,-0.38,0.58,6410,7589,8.639,2.937,2.88,9.69,0.50,4.28,5793,77,8.370,0.103,4.65,1.06,-0.14,0.69,5775,30,8.277,0.050,4.85,0.25,-1.77,0.42
949,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4538,377,-0.275,0.000,4.81,0.25,0.12,0.79,5356,1294,0.496,0.920,5.50,3.65,0.50,1.60,4664,23,0.023,0.020,4.39,0.27,0.02,0.12,4175,40,-0.664,0.079,4.70,0.05,-1.30,0.16
950,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3886,660,3.266,0.244,5.01,0.58,-0.63,0.46,3596,115,2.939,0.407,4.43,1.22,-1.56,1.64,3943,35,3.402,0.075,4.32,0.61,-0.54,0.10,3811,45,3.214,0.108,4.94,0.16,-1.52,0.45
951,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4957,377,6.240,0.172,4.75,0.25,-1.01,0.60,3856,440,5.357,0.863,3.85,4.07,-1.15,2.46,5170,42,6.726,0.081,4.13,1.54,-1.08,0.71,4656,50,6.269,0.090,4.95,0.18,-1.55,0.56
952,19.001,4522,0.416,2.93,-0.12,1.98800,0.33300,0.04613,0.22740,4752,814,0.714,0.257,4.56,0.22,0.25,0.97,4807,298,0.749,0.217,2.49,2.42,0.34,0.72,4769,15,0.740,0.028,3.66,0.22,0.23,0.05,4514,30,0.498,0.057,4.14,0.03,-0.20,0.09
953,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3123,660,3.070,0.244,5.24,0.58,-2.27,1.02,3000,202,0.865,0.817,-0.50,1.06,-2.50,0.42,3167,64,3.207,0.199,3.87,0.42,-2.42,0.07,3371,18,3.313,0.086,5.12,0.07,-1.71,0.08
954,19.007,3655,4.292,5.46,-0.55,11.43200,2.88700,11.54516,0.23313,3570,799,4.176,0.217,5.05,0.69,-0.98,0.58,3546,131,4.207,0.415,5.50,0.92,-0.83,0.44,3611,46,4.293,0.125,5.32,0.33,-0.73,0.07,3684,33,4.280,0.091,5.39,0.28,-0.50,0.05
955,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3904,799,0.692,0.257,5.03,0.69,-0.02,0.58,3750,15,0.495,0.281,4.68,1.34,-0.22,0.37,3844,27,0.529,0.071,5.13,0.42,0.05,0.05,3563,25,0.345,0.076,4.84,0.15,-0.61,0.11
956,19.009,6857,0.554,4.28,-0.94,3.59500,0.50200,0.10414,0.23546,6494,323,0.446,0.257,4.32,0.22,-0.89,0.58,6698,1426,0.425,0.736,5.31,4.31,-1.87,5.35,6427,31,0.338,0.046,4.13,0.53,-1.02,0.40,6212,28,0.207,0.033,4.33,0.23,-1.68,0.34
957,18.989,4141,1.313,4.92,-2.06,8.75100,1.00300,1.42233,0.23241,4087,377,1.315,0.135,4.99,0.25,-1.90,0.60,3458,39,0.268,0.118,2.40,4.10,-2.03,0.82,4078,21,1.288,0.052,4.52,0.32,-2.17,0.21,3988,31,1.161,0.068,4.78,0.11,-2.17,0.10
958,19.009,6395,0.165,4.42,-0.66,4.26900,0.14900,0.12073,0.23639,6977,323,0.339,0.257,4.53,0.22,-1.43,0.56,7188,2250,0.670,0.885,3.41,1.63,-0.47,1.22,7048,36,0.471,0.051,4.74,0.48,-1.08,0.51,6888,36,0.420,0.032,4.30,0.17,-1.72,0.45
959,19.016,5617,0.460,4.32,-0.07,4.59000,0.39400,0.15617,0.23517,5058,427,0.077,0.257,4.55,0.22,-0.95,0.58,5614,1178,0.575,0.822,3.88,8.56,0.29,1.18,5081,50,0.129,0.064,5.30,0.66,-1.15,0.38,4891,36,0.014,0.059,4.87,0.15,-1.38,0.25
960,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3838,660,2.707,0.135,5.07,0.58,-1.66,0.60,3937,250,2.793,0.549,5.50,10.01,-1.69,9.52,3733,42,2.396,0.090,4.83,0.41,-1.79,0.40,3915,37,2.641,0.082,4.96,0.15,-1.82,0.35
961,18.998,4152,2.663,4.92,0.13,8.48600,1.92000,1.91249,0.23762,3918,660,2.449,0.135,5.03,0.58,-0.82,0.46,3465,101,1.910,0.414,3.31,1.21,-1.25,0.32,3936,42,2.475,0.102,5.10,0.50,-0.12,0.06,4162,43,2.768,0.113,5.11,0.08,0.19,0.01
962,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5255,427,1.767,0.257,4.70,0.22,-1.47,0.56,4305,826,0.999,1.092,3.40,4.91,-1.53,2.27,5305,35,1.857,0.058,4.45,0.97,-1.74,0.45,5024,33,1.622,0.045,4.94,0.15,-1.99,0.18
963,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3262,660,4.992,0.244,5.16,0.58,-1.25,0.60,3111,49,4.510,0.080,2.98,0.83,-2.14,0.75,3292,56,5.070,0.176,4.06,0.41,-2.38,0.09,3874,35,5.569,0.092,4.99,0.14,-0.35,0.07
964,19.014,5071,0.590,3.24,-0.51,2.27100,0.49200,0.05623,0.23495,5266,427,0.839,0.257,4.57,0.22,-0.91,0.58,4603,786,0.051,0.647,4.50,7.51,-2.50,2.15,5184,35,0.684,0.061,3.67,1.88,-1.01,0.35,5309,31,0.807,0.034,4.46,0.34,-0.40,0.24
965,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5516,427,1.332,0.257,4.58,0.22,-0.68,0.58,5698,614,1.472,0.285,5.50,11.72,-0.55,1.62,5618,32,1.532,0.035,3.51,1.06,-0.07,0.17,5521,19,1.452,0.027,4.41,0.24,-0.20,0.15
966,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,6138,323,0.527,0.257,4.47,0.22,-0.22,0.58,6696,1592,0.925,0.760,4.94,5.67,0.50,1.08,6175,26,0.623,0.037,4.01,0.71,0.09,0.14,6260,27,0.679,0.040,3.54,0.71,0.33,0.12
967,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3314,660,0.187,0.135,5.14,0.58,-2.45,1.02,3419,79,0.815,0.380,5.50,0.67,-2.00,1.24,3397,19,0.453,0.064,5.73,0.13,-1.59,0.12,3315,39,0.130,0.104,5.17,0.02,-1.66,0.02
968,19.020,8119,1.002,3.83,-1.60,1.70300,0.93100,0.05280,0.24006,7846,514,0.999,0.257,4.17,0.22,-1.06,0.56,7345,2174,0.637,0.855,3.17,2.12,-2.49,2.94,7737,59,0.806,0.070,3.81,0.36,-1.74,0.52,7995,47,0.915,0.061,4.23,0.30,-0.66,0.74
969,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4334,377,1.256,0.135,4.95,0.25,-1.11,0.60,4503,953,1.420,1.073,5.50,6.71,-2.50,2.91,4396,25,1.398,0.049,5.63,0.24,-1.06,0.17,4556,31,1.625,0.053,5.03,0.13,-0.38,0.20
970,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4319,377,0.387,0.135,4.81,0.25,0.14,0.79,4014,494,0.000,0.805,2.09,0.87,0.50,0.62,4358,28,0.514,0.070,4.11,0.36,-0.03,0.15,4171,34,0.253,0.081,4.81,0.12,-0.62,0.14
971,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3835,799,3.125,0.217,5.08,0.69,-1.08,0.56,4287,956,3.892,1.188,3.50,13.88,-2.50,5.89,3828,35,3.102,0.096,5.62,0.24,-0.27,0.05,3903,35,3.248,0.087,5.01,0.15,-0.17,0.05
972,19.006,4969,4.751,5.21,-2.25,7.36600,3.50200,2.35722,0.23469,5170,427,4.805,0.217,4.68,0.22,-1.13,0.56,4848,309,4.716,0.233,4.32,13.78,-0.22,2.39,5254,37,4.981,0.068,4.36,0.94,-1.43,0.64,5555,25,5.146,0.037,4.93,0.16,-1.94,0.18
973,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4516,377,1.402,0.135,4.89,0.25,-1.01,0.60,3456,72,0.106,0.322,2.70,1.82,-1.60,0.39,4689,33,1.760,0.052,5.04,0.50,-0.40,0.27,4479,35,1.550,0.055,4.97,0.15,-1.01,0.20
974,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,3773,660,2.947,0.135,5.12,0.58,-1.42,0.60,3590,78,2.467,0.134,3.97,1.11,-1.13,0.56,3725,51,2.766,0.128,4.32,0.59,-1.75,0.39,3752,50,2.787,0.143,4.91,0.15,-1.96,0.21
975,19.008,7011,8.379,4.50,-1.75,4.17600,6.09200,1.78649,0.23589,6650,323,7.924,0.347,4.47,0.22,-0.34,0.58,7537,6956,8.359,1.752,4.07,6.54,-2.50,6.00,6921,37,8.334,0.054,4.75,0.48,-1.49,0.63,6645,29,8.217,0.047,4.35,0.15,-1.69,0.47
976,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,4140,377,6.456,0.172,4.90,0.25,-0.65,0.46,4446,2123,6.770,2.017,5.50,3.18,0.50,1.93,4140,38,6.459,0.096,5.35,0.44,-0.33,0.14,4017,44,6.315,0.092,4.93,0.16,-0.64,0.12
977,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4066,377,0.743,0.135,5.05,0.58,-2.25,1.02,3816,357,0.000,0.686,5.50,2.25,0.35,0.62,3951,44,0.428,0.120,3.18,0.59,-2.24,0.19,3714,17,0.185,0.083,4.69,0.04,-2.19,0.09
978,19.011,6818,1.053,3.95,-0.45,2.37500,0.93700,0.07248,0.23434,7002,514,1.242,0.257,4.31,0.22,-1.12,0.56,5835,465,0.720,0.280,0.00,2.02,-1.28,0.75,6994,41,1.241,0.045,2.96,0.32,-0.67,0.39,6954,33,1.182,0.047,3.41,0.34,-0.66,0.39
979,19.014,5836,0.308,3.95,-0.39,3.47000,0.27000,0.08810,0.23441,5885,427,0.389,0.257,4.51,0.22,-1.06,0.56,6787,1623,0.835,0.741,5.24,5.26,0.36,1.19,5862,31,0.331,0.039,4.61,0.93,-0.49,0.26,5678,35,0.262,0.048,4.18,1.18,-0.80,0.27
980,19.007,6934,1.570,4.60,-1.87,4.38900,1.37500,0.22470,0.23846,7239,514,1.787,0.257,4.29,0.22,-0.98,0.58,7216,2744,1.846,1.051,2.88,3.24,-2.50,3.74,7200,41,1.731,0.054,4.38,0.44,-1.73,0.47,7297,31,1.787,0.038,4.33,0.20,-1.78,0.43
981,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5582,427,0.860,0.257,4.52,0.22,-0.78,0.58,5759,1390,0.953,0.936,4.60,8.87,0.05,1.05,5633,48,0.947,0.038,3.32,0.81,-0.32,0.14,5453,20,0.816,0.025,4.67,0.31,-0.78,0.21
982,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3879,660,4.096,0.244,4.96,0.25,-0.95,0.46,3916,1021,3.965,1.413,3.40,3.43,-0.34,1.22,3845,38,4.007,0.091,5.28,0.47,-0.94,0.23,4030,47,4.253,0.093,5.07,0.11,-0.54,0.04
983,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,4053,377,0.823,0.135,4.99,0.25,-1.54,0.60,3478,73,0.000,0.327,2.76,1.71,-1.60,0.41,4073,21,0.858,0.053,4.79,0.38,-1.60,0.28,3932,29,0.643,0.068,4.85,0.13,-2.07,0.17
984,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5138,427,7.536,0.347,4.69,0.22,-0.95,0.58,5126,3641,7.773,2.575,2.43,26.91,-0.82,6.41,5108,40,7.481,0.070,3.74,1.34,-1.38,0.63,5227,33,7.533,0.059,4.91,0.16,-1.60,0.47
985,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3453,799,1.470,0.257,4.96,0.22,0.41,0.97,3000,219,0.620,0.722,1.76,0.97,-1.56,0.32,3457,45,1.477,0.132,4.71,0.43,-0.13,0.14,3551,43,1.716,0.119,4.83,0.13,-0.03,0.05
986,19.009,6516,8.862,4.24,-0.69,3.73100,6.30700,1.60620,0.23143,6043,323,8.407,0.347,4.56,0.22,-0.92,0.58,7978,7006,9.500,2.028,5.50,5.08,0.37,4.81,6204,44,8.701,0.072,3.41,0.64,-0.95,0.84,5853,29,8.602,0.045,4.26,0.27,-0.16,0.21
987,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3941,660,1.242,0.135,5.06,0.58,-1.23,0.60,4175,759,1.905,0.982,5.50,6.64,-1.01,3.12,4012,25,1.446,0.063,5.36,0.41,-0.45,0.09,4368,42,1.954,0.086,5.09,0.10,0.07,0.09
988,19.010,7171,2.217,4.18,-1.69,3.20900,1.91900,0.16742,0.23270,6645,323,1.829,0.257,4.44,0.22,-1.20,0.56,7736,1888,2.377,0.671,4.43,2.81,-0.61,3.26,6787,33,2.053,0.047,3.86,0.40,-1.25,0.56,6675,40,1.999,0.050,3.74,0.48,-1.92,0.40
989,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5305,427,0.520,0.257,4.65,0.22,-0.64,0.58,5527,832,0.830,0.645,4.53,10.28,-0.58,1.45,5359,33,0.636,0.040,4.95,0.62,-0.93,0.25,6011,27,1.047,0.031,4.41,0.18,0.12,0.07
990,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3792,660,4.034,0.244,4.97,0.25,-1.54,0.60,4216,1150,4.355,1.302,5.50,4.08,-0.02,0.74,3734,13,3.865,0.047,5.46,0.32,-2.18,0.26,3883,35,3.992,0.082,4.99,0.14,-1.15,0.19
991,19.004,6147,8.694,4.53,-1.99,5.11800,6.13800,2.82098,0.23244,5953,427,8.377,0.347,4.59,0.22,-0.96,0.58,8370,21463,9.986,2.504,5.50,1.29,0.50,11.20,6168,45,8.752,0.075,5.07,0.64,-1.25,0.74,6179,31,8.719,0.040,4.63,0.29,-1.90,0.28
992,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,4597,377,6.485,0.172,4.83,0.25,-0.64,0.46,3947,772,6.169,1.243,2.54,2.40,-0.22,0.63,4985,46,7.373,0.095,5.28,0.75,-0.36,1.03,4718,52,7.058,0.076,4.96,0.16,-1.99,0.18
993,19.006,5477,8.664,5.08,-2.11,6.59600,5.99100,5.19996,0.23358,5438,427,8.494,0.347,4.71,0.22,-1.19,0.56,6761,3636,9.330,1.988,4.40,10.63,-1.32,27.03,5581,41,8.790,0.074,4.31,1.14,-1.32,0.65,5895,31,8.872,0.046,4.87,0.15,-1.93,0.18
994,19.007,6683,3.767,4.52,-1.25,4.38800,3.05900,0.48730,0.23075,6315,323,3.600,0.217,4.59,0.22,-1.18,0.56,5300,1486,2.909,1.350,-0.50,9.53,-2.50,7.16,6336,27,3.624,0.047,4.46,0.69,-1.10,0.64,6745,30,3.808,0.036,4.38,0.16,-1.29,0.62
995,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5362,427,7.075,0.347,4.68,0.22,-0.84,0.58,6246,5286,7.656,2.306,2.96,9.97,-1.50,16.12,5519,36,7.389,0.059,3.83,1.03,-1.35,0.62,5523,36,7.403,0.055,4.84,0.25,-1.67,0.47
996,19.004,6269,2.563,3.81,-2.19,3.02300,2.13300,0.16998,0.23425,6377,323,2.653,0.257,4.56,0.22,-1.58,0.56,5460,1834,2.139,1.462,-0.15,6.80,-2.50,7.16,6339,29,2.622,0.048,3.76,0.68,-1.75,0.45,5885,41,2.307,0.038,4.56,0.31,-1.94,0.27
997,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3557,660,0.716,0.135,5.03,0.58,-1.95,0.60,3462,138,0.549,0.364,5.35,0.69,-2.50,1.78,3519,52,0.618,0.147,5.08,0.40,-2.14,0.25,3540,59,0.713,0.219,5.00,0.13,-2.04,0.19
998,18.998,3725,1.634,5.17,-0.63,10.94700,1.18000,4.22280,0.23315,3599,660,1.469,0.135,5.06,0.58,-0.80,0.46,3531,53,1.517,0.069,4.88,0.61,-1.38,0.67,3621,19,1.529,0.055,4.79,0.21,-0.97,0.09,3434,43,1.157,0.123,4.88,0.19,-1.47,0.57
999,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3375,660,0.125,0.135,5.23,0.58,-2.10,1.02,3421,48,0.302,0.087,4.90,0.57,-2.17,1.25,3415,10,0.234,0.054,5.01,0.11,-1.97,0.18,3491,26,0.232,0.117,5.31,0.21,-1.64,0.07
1000,19.015,5617,1.180,3.17,-0.34,1.07400,0.99300,0.04078,0.23541,5536,427,1.132,0.257,4.59,0.22,-0.43,0.58,7293,2156,1.900,0.813,5.50,4.51,-0.42,1.85,5524,33,1.114,0.041,4.96,0.65,-0.91,0.29,6023,21,1.449,0.031,4.36,0.21,-0.49,0.20
1001,19.005,6459,8.114,4.33,-1.58,4.23400,5.85400,1.64665,0.23485,6158,323,7.958,0.347,4.55,0.22,-0.98,0.58,4564,1274,6.570,1.396,0.03,12.25,-0.79,2.60,6130,36,7.892,0.052,3.30,1.01,-1.60,0.57,6210,34,7.953,0.049,4.36,0.17,-1.47,0.53
1002,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3501,799,1.701,0.257,5.02,0.69,-0.12,0.58,3487,143,1.836,0.329,5.50,1.49,-0.11,0.67,3568,26,1.860,0.074,5.82,0.12,0.10,0.04,3625,33,1.782,0.116,5.14,0.04,0.18,0.01
1003,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5357,427,2.187,0.257,4.61,0.22,-0.87,0.58,4783,1331,1.685,0.888,0.57,7.93,-2.08,3.75,5346,42,2.158,0.066,4.96,0.82,-1.39,0.54,5683,41,2.443,0.062,4.52,0.29,-0.94,0.58
1004,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,4019,814,5.869,0.217,4.81,0.22,0.14,0.97,3404,113,5.127,0.459,3.21,1.31,-1.27,0.27,3989,47,5.796,0.118,3.66,0.64,0.04,0.10,4217,36,6.207,0.082,4.90,0.15,0.16,0.03
1005,19.002,9650,2.017,4.43,0.06,1.49500,1.86900,0.07454,0.22974,9209,1142,2.134,0.257,4.07,0.22,-1.17,0.56,8855,4023,1.847,0.937,2.10,1.26,-2.50,2.03,9102,45,1.999,0.039,2.57,0.38,0.06,0.89,9734,44,2.055,0.033,2.92,0.33,-1.33,0.80
1006,19.007,6524,1.445,4.28,-1.08,3.99600,1.25600,0.17742,0.23428,6747,323,1.519,0.257,4.35,0.22,-0.70,0.58,6288,2442,1.406,1.231,2.02,3.39,-0.43,1.46,6771,23,1.549,0.032,4.88,0.48,-0.48,0.36,6843,44,1.602,0.032,4.35,0.17,-1.21,0.56
1007,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4682,377,8.971,0.172,4.91,0.25,-0.83,0.46,4985,3190,9.192,2.292,5.50,10.07,-0.60,6.17,4787,34,9.200,0.065,5.32,0.53,-0.61,0.67,4521,31,8.937,0.062,4.94,0.16,-1.20,0.41
1008,18.998,4517,1.679,5.10,-1.83,8.59800,1.30800,1.51915,0.23460,4837,377,1.880,0.135,4.72,0.25,-1.29,0.60,4029,295,1.235,0.589,2.38,6.44,-2.21,1.56,4971,25,2.187,0.041,4.48,0.80,-0.20,0.32,4468,29,1.598,0.058,4.97,0.15,-1.89,0.28
1009,19.006,5870,2.854,4.51,-1.49,5.27800,2.31400,0.52167,0.23445,5989,427,2.868,0.257,4.44,0.22,-1.32,0.56,5378,502,2.535,0.376,-0.50,5.26,-2.15,3.98,6009,58,2.924,0.071,4.40,1.03,-1.29,0.61,6038,29,2.940,0.038,4.51,0.32,-1.66,0.42
1010,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,3949,660,0.104,0.135,4.98,0.25,-1.55,0.60,3850,4,0.000,0.340,3.11,2.98,-1.79,1.46,3953,26,0.060,0.062,3.45,0.70,-2.06,0.29,4041,27,0.097,0.053,4.84,0.14,-2.02,0.19
1011,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,4230,377,3.980,0.244,4.97,0.25,-0.75,0.46,4996,3835,4.901,2.707,5.50,3.86,0.50,4.16,4285,40,4.113,0.099,5.28,0.41,0.28,0.12,4541,71,4.363,0.179,5.13,0.07,-1.81,0.75
1012,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3707,799,8.603,0.347,4.89,0.22,0.13,0.97,3000,207,6.897,0.823,1.74,1.95,-2.03,0.56,3716,68,8.619,0.186,4.70,0.68,0.34,0.14,3627,63,8.269,0.180,4.69,0.03,0.19,0.01
1013,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,4449,377,0.155,0.135,4.82,0.25,-0.26,0.46,3778,289,0.000,0.705,1.43,1.89,-0.82,1.17,4551,45,0.388,0.090,5.36,0.36,0.38,0.17,4677,43,0.656,0.067,5.04,0.17,0.14,0.05
1014,18.995,3460,8.157,5.37,-1.84,11.47200,5.09400,32.67383,0.23027,3366,660,8.336,0.172,5.24,0.58,-1.34,0.60,3286,113,7.868,0.550,4.74,1.09,-2.08,1.33,3385,51,8.388,0.165,5.31,0.59,-2.42,0.08,3469,45,8.527,0.144,5.14,0.07,-2.23,0.06
1015,19.007,6950,0.305,4.09,-2.07,3.29900,0.27900,0.08211,0.23504,6806,323,0.364,0.257,4.37,0.22,-1.50,0.56,6965,1654,0.383,0.718,3.13,1.48,-2.30,4.90,6798,37,0.314,0.056,3.06,0.42,-1.84,0.42,6580,54,0.087,0.042,4.16,0.24,-1.98,0.20
1016,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3540,660,0.992,0.135,5.05,0.58,-1.71,0.60,3508,85,1.024,0.358,4.61,0.60,-1.55,0.86,3500,53,0.893,0.171,5.09,0.37,-2.04,0.24,3605,22,1.099,0.067,5.41,0.16,-1.43,0.16
1017,18.990,4112,0.126,4.75,-2.30,8.84900,0.09900,0.98084,0.23718,4662,377,0.764,0.135,4.77,0.25,-1.24,0.60,4403,1456,0.481,1.685,5.50,9.83,-2.21,3.64,4746,41,0.962,0.060,4.75,0.72,-0.45,0.40,4598,28,0.806,0.043,4.92,0.15,-0.99,0.27
1018,19.012,7282,3.603,3.89,-1.20,2.19000,3.00200,0.17219,0.23352,7252,514,3.603,0.217,4.33,0.22,-0.61,0.58,7942,2323,4.034,0.885,5.13,3.26,-0.50,5.86,7260,35,3.602,0.041,3.89,0.25,-0.91,0.65,7311,38,3.590,0.043,4.18,0.21,-1.54,0.59
1019,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3758,660,1.245,0.135,5.18,0.58,-1.77,0.60,3474,95,0.938,0.377,2.45,2.51,-1.45,0.39,3898,36,1.612,0.086,4.90,0.71,-1.08,0.44,3553,3,0.866,0.026,4.82,0.11,-1.87,0.16
1020,19.008,6844,2.364,4.27,-1.30,3.63500,2.01600,0.21311,0.23463,6542,323,2.290,0.257,4.44,0.22,-1.33,0.56,6132,4063,2.139,1.997,1.39,6.09,-0.47,2.83,6464,35,2.166,0.059,3.85,0.70,-1.53,0.55,6419,29,2.106,0.033,4.36,0.22,-1.86,0.32
1021,19.010,6010,8.596,4.17,-0.71,3.96000,6.06500,1.59588,0.23142,5913,427,8.340,0.347,4.61,0.22,-0.89,0.58,8539,7120,9.410,1.316,5.50,4.16,-2.50,26.27,6055,48,8.615,0.063,4.47,0.91,-1.24,0.66,6541,26,8.796,0.040,4.15,0.30,-1.59,0.48
1022,19.005,6262,0.795,4.66,-1.56,5.18600,0.69900,0.23768,0.23508,6323,323,0.846,0.257,4.65,0.22,-2.01,1.06,6981,2173,1.077,0.952,5.50,3.09,-1.70,5.00,6301,45,0.834,0.058,3.98,0.65,-1.83,0.37,6097,36,0.657,0.039,4.51,0.30,-1.72,0.32
1023,19.006,6598,1.265,4.21,-1.29,3.78000,1.10900,0.15018,0.23638,6373,323,1.157,0.257,4.49,0.22,-1.63,0.56,6055,2351,0.995,1.257,2.83,5.32,-0.33,2.30,6364,46,1.144,0.062,4.32,0.85,-1.07,0.44,5689,26,0.708,0.035,4.80,0.26,-1.83,0.26
1024,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,4131,377,1.645,0.135,5.04,0.58,-0.85,0.46,3806,251,1.276,0.569,5.17,1.56,-2.50,4.31,4088,36,1.528,0.081,5.43,0.34,-0.24,0.07,4107,21,1.581,0.049,5.03,0.13,-0.19,0.05
1025,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4106,377,3.610,0.244,4.99,0.25,-0.99,0.46,4164,888,3.735,1.059,5.50,4.00,0.13,0.60,4110,32,3.619,0.081,5.48,0.34,-0.39,0.12,4551,30,4.227,0.068,5.09,0.09,-0.50,0.48
1026,19.015,5625,7.924,4.67,0.09,5.17700,5.58100,2.23049,0.23401,5638,427,7.763,0.347,4.59,0.22,-0.91,0.58,5459,1855,7.746,1.122,5.50,20.15,-1.78,6.05,5712,46,7.917,0.084,4.18,0.71,-0.94,0.90,5475,32,7.808,0.062,4.50,0.27,-0.86,0.59
1027,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3554,799,0.565,0.257,4.95,0.22,0.57,0.97,3394,134,0.380,0.407,4.62,1.85,-0.11,0.85,3560,32,0.565,0.085,5.49,0.23,0.36,0.07,3417,18,0.342,0.048,5.05,0.11,0.09,0.04
1028,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3178,799,1.717,0.257,5.01,0.69,-0.05,0.58,3467,285,2.105,0.465,3.08,2.62,-0.18,0.67,3244,49,1.927,0.142,3.72,0.34,-0.33,0.10,3343,32,1.906,0.093,4.74,0.06,0.17,0.02
1029,19.014,7559,6.602,4.26,-1.46,3.12000,5.08600,0.68929,0.23485,6906,323,6.339,0.347,4.45,0.22,-0.40,0.58,6576,9836,6.196,2.658,2.90,12.34,-2.50,11.14,6941,42,6.369,0.053,3.48,0.24,-1.25,0.72,6839,31,6.300,0.044,3.77,0.23,-1.52,0.57
1030,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4095,377,4.117,0.244,4.95,0.25,-0.55,0.46,3589,171,3.395,0.546,2.01,3.32,-1.15,0.46,4070,47,4.035,0.100,4.23,0.60,-0.23,0.10,4154,41,4.061,0.106,4.92,0.15,-0.00,0.07
1031,19.016,5974,7.065,4.34,-0.13,4.27100,5.13300,1.19564,0.23424,5824,427,6.817,0.347,4.58,0.22,-1.01,0.56,6230,3538,6.955,1.567,2.83,6.00,-2.50,9.50,5927,36,7.019,0.063,3.43,0.73,-0.88,0.73,5540,30,6.879,0.048,4.30,0.25,-0.27,0.27
1032,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3875,799,0.543,0.257,4.97,0.22,0.17,0.97,5680,1884,2.963,1.242,5.50,17.14,-2.50,10.30,3827,17,0.410,0.049,4.71,0.40,0.34,0.05,4048,2,0.623,0.028,5.00,0.06,0.20,0.00
1033,19.059,3261,1.094,5.43,-0.11,11.52400,0.71600,4.32912,0.23389,3157,799,0.830,0.257,5.06,0.69,-0.19,0.58,3375,119,1.278,0.405,5.38,1.29,0.36,0.63,3182,20,0.926,0.074,5.67,0.16,0.07,0.06,3124,142,0.966,0.495,3.94,1.53,-1.22,0.83
1034,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3732,799,0.133,0.257,5.09,0.69,-0.23,0.58,3648,10,0.000,0.305,3.98,1.24,-0.66,0.20,3717,17,0.075,0.044,4.62,0.36,-0.50,0.04,3449,1,-0.169,0.041,5.15,0.03,-0.50,0.00
1035,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5714,427,2.367,0.257,4.54,0.22,-0.45,0.58,6724,2167,2.936,0.924,5.45,11.20,0.50,1.86,5740,19,2.413,0.035,4.64,0.94,-0.61,0.33,5639,32,2.313,0.045,4.85,0.27,-1.65,0.43
1036,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3477,660,0.591,0.135,5.17,0.58,-2.09,1.02,3450,4,0.430,0.227,4.82,1.26,-2.50,1.72,3498,19,0.668,0.050,5.12,0.17,-2.47,0.24,3448,53,0.420,0.140,4.87,0.16,-1.99,0.19
1037,19.059,3261,1.094,5.43,-0.11,11.52400,0.71600,4.32912,0.23389,2978,0,0.775,0.257,5.09,0.69,0.03,0.97,3309,115,1.387,0.460,5.50,1.11,0.11,0.55,3080,22,1.109,0.076,4.72,0.13,-0.59,0.03,3061,155,1.122,0.533,3.70,1.17,-0.91,0.93
1038,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4413,377,6.154,0.172,4.86,0.25,-1.21,0.60,3562,118,4.980,0.442,3.73,2.69,-1.74,2.74,4387,46,6.067,0.093,4.28,2.12,-1.57,0.69,4241,27,5.936,0.060,4.91,0.15,-0.91,0.31
1039,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5646,427,3.219,0.217,4.70,0.22,-1.37,0.56,7621,2189,4.158,0.872,5.38,4.87,-0.30,4.56,5656,34,3.230,0.054,4.84,0.74,-0.99,0.63,5309,31,2.992,0.048,4.89,0.20,-1.84,0.35
1040,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,5664,427,0.041,0.257,4.62,0.22,-0.96,0.58,5552,1009,0.000,0.641,5.50,14.17,-1.20,2.09,5681,20,0.094,0.035,4.63,0.82,-0.93,0.27,5748,32,0.171,0.034,4.41,0.22,-0.93,0.21
1041,19.003,6008,1.328,3.65,-2.03,2.85600,1.13900,0.09963,0.23156,6052,323,1.390,0.257,4.60,0.22,-1.45,0.56,6771,1535,1.645,0.697,5.00,5.73,-0.54,2.35,6056,33,1.387,0.058,3.06,0.79,-1.30,0.40,6369,31,1.509,0.030,4.31,0.16,-1.90,0.26
1042,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,4015,377,0.860,0.135,5.12,0.58,-1.38,0.60,4809,833,1.352,0.842,5.50,6.53,-2.50,2.85,4055,37,0.978,0.087,5.02,0.60,-1.33,0.43,3807,33,0.536,0.088,4.91,0.15,-2.02,0.20
1043,19.007,4997,1.398,4.96,-1.55,7.19900,1.13600,0.73384,0.23829,5052,427,1.502,0.257,4.66,0.22,-1.62,0.56,4880,1688,1.058,1.147,3.61,15.87,-2.50,3.61,5029,35,1.478,0.060,4.33,0.86,-1.42,0.40,5177,33,1.557,0.053,4.89,0.16,-1.80,0.36
1044,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4091,377,7.981,0.172,4.89,0.25,-0.94,0.46,4091,903,7.981,1.277,5.50,7.36,-0.92,4.19,4081,36,7.939,0.095,4.97,0.61,-0.11,0.09,3887,30,7.664,0.078,4.90,0.15,-0.36,0.06
1045,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4202,377,-0.496,0.000,4.90,0.25,-0.31,0.46,4569,1846,0.000,1.991,3.42,2.60,-0.22,2.28,4170,40,-0.579,0.085,3.02,0.33,-0.98,0.16,4043,6,-0.691,0.025,4.68,0.02,-1.91,0.13
1046,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4280,377,0.155,0.135,4.89,0.25,-1.07,0.60,4493,2082,0.227,2.035,4.25,2.37,-0.14,2.87,4237,20,0.067,0.044,4.35,0.54,-1.05,0.20,4302,25,0.151,0.054,4.97,0.14,-1.29,0.17
1047,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,4907,814,2.986,0.257,4.72,0.22,-0.71,0.58,4830,3185,2.709,2.398,4.27,2.93,0.50,3.57,4782,31,2.713,0.049,3.97,0.70,-0.35,0.31,4204,29,2.022,0.061,4.80,0.12,-1.94,0.23
1048,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4600,377,3.101,0.244,4.74,0.25,-1.34,0.60,3819,395,2.084,0.804,1.73,3.13,-0.92,1.19,4567,44,2.986,0.103,4.92,0.92,-1.83,0.68,4451,27,2.852,0.052,4.95,0.15,-2.05,0.19
1049,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5964,427,1.027,0.257,4.47,0.22,-1.48,0.56,5578,1281,0.673,0.898,3.35,4.42,-1.22,1.92,5948,33,0.959,0.044,3.31,1.03,-0.60,0.27,6271,18,1.118,0.029,4.43,0.15,-0.43,0.23
1050,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5382,427,9.300,0.347,4.65,0.22,-1.21,0.56,10000,10806,10.000,1.695,4.39,1.50,-0.50,35.87,5469,40,9.494,0.070,3.51,1.06,-1.04,0.75,5391,26,9.450,0.048,4.93,0.15,-1.66,0.44
1051,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5894,427,5.953,0.217,4.58,0.22,-0.77,0.58,6029,2742,6.253,1.533,5.40,20.33,0.50,4.16,5872,40,5.916,0.069,4.33,0.75,-1.26,0.73,5887,37,5.917,0.066,4.50,0.27,-1.27,0.63
1052,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3787,799,0.112,0.257,5.07,0.69,-0.26,0.58,3650,9,0.018,0.297,3.91,1.65,-0.70,0.24,3796,32,0.147,0.074,4.90,0.33,-0.34,0.06,4146,4,0.549,0.026,5.08,0.09,0.19,0.01
1053,19.008,6309,2.290,3.81,-0.89,2.78700,1.92400,0.13823,0.23152,6099,323,2.068,0.257,4.49,0.22,-1.02,0.56,5071,810,1.411,0.716,-0.50,4.68,-2.50,3.52,6157,29,2.187,0.047,4.14,0.77,-1.07,0.45,6302,26,2.269,0.031,4.35,0.20,-1.04,0.46
1054,19.020,7577,7.367,4.26,0.24,2.47600,5.58400,0.64269,0.23304,7731,514,7.622,0.347,4.30,0.22,-0.27,0.58,8457,9995,7.948,2.889,3.93,1.15,0.50,11.89,7491,46,7.297,0.047,2.97,0.17,0.40,0.51,7275,36,7.214,0.035,3.08,0.04,0.08,0.12
1055,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3682,799,4.760,0.217,4.99,0.22,0.06,0.97,3481,158,4.878,0.411,4.56,1.17,-0.39,0.38,3747,42,4.977,0.096,4.47,0.43,0.12,0.06,3868,45,5.017,0.110,4.67,0.02,0.20,0.00
1056,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,5371,427,8.853,0.347,4.67,0.22,-1.14,0.56,4510,4731,8.507,4.071,4.25,2.54,0.02,3.74,5486,39,9.078,0.069,4.18,1.01,-1.42,0.63,4690,35,8.522,0.073,4.90,0.18,-1.63,0.49
1057,19.002,4585,8.669,4.74,-2.08,7.59200,5.78100,7.48514,0.23430,4813,814,8.710,0.347,4.84,0.22,-1.12,0.56,4656,3390,9.403,2.713,1.53,6.77,0.50,3.01,4956,43,9.015,0.083,4.94,0.80,-1.14,0.72,4771,38,8.852,0.069,4.90,0.16,-1.71,0.41
1058,19.014,6031,0.048,4.39,-0.24,4.38800,0.04300,0.12117,0.23413,5835,427,0.063,0.257,4.22,0.22,-0.47,0.58,6551,186,0.338,0.260,3.40,1.81,0.37,0.84,5809,13,0.012,0.018,2.79,0.51,-0.58,0.12,5805,18,0.007,0.007,4.25,0.12,-0.79,0.13
1059,19.000,4506,1.937,4.89,-2.20,8.01500,1.49600,1.26532,0.23228,4737,814,2.189,0.257,4.77,0.22,-1.58,0.56,4694,1052,1.863,1.240,5.50,7.61,-2.50,5.09,4672,42,2.067,0.074,5.52,0.32,-1.94,0.32,4585,32,2.023,0.064,4.97,0.15,-1.85,0.29
1060,19.011,5524,9.840,4.67,-0.82,5.74800,6.67800,4.81948,0.23931,4404,814,9.150,0.347,4.96,0.22,-1.54,0.56,4404,2050,9.150,2.128,3.50,31.89,-2.50,9.51,4274,35,8.855,0.086,5.35,0.48,-1.52,0.58,5281,34,9.644,0.062,4.91,0.16,-1.93,0.29
1061,19.015,5393,1.732,4.44,0.25,5.09400,1.40800,0.31449,0.23526,5117,427,1.579,0.257,4.55,0.22,-0.60,0.58,5562,2249,1.872,1.452,4.41,6.66,0.50,2.65,5115,23,1.584,0.036,4.65,0.62,0.03,0.19,5235,25,1.678,0.033,4.46,0.14,0.11,0.07
1062,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,6336,323,1.207,0.257,4.51,0.22,-1.04,0.56,7656,2121,1.777,0.790,5.50,4.06,0.50,2.09,6299,35,1.142,0.046,3.85,0.82,-0.24,0.23,6483,28,1.216,0.032,4.36,0.20,-0.13,0.23
1063,19.017,5696,4.611,4.52,0.12,4.86300,3.51500,0.74473,0.23588,5635,427,4.519,0.217,4.59,0.22,-0.94,0.58,3819,658,3.204,1.160,1.30,3.19,-0.50,1.22,5703,31,4.648,0.046,4.17,1.29,0.22,0.36,5563,32,4.552,0.050,4.40,0.20,-0.12,0.40
1064,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3437,799,1.687,0.257,5.00,0.22,0.24,0.97,3399,94,1.696,0.373,5.33,0.89,-0.38,0.31,3403,34,1.604,0.106,5.40,0.18,-0.25,0.05,3378,16,1.645,0.058,4.91,0.13,-0.43,0.03
1065,19.009,6996,8.717,4.13,-1.11,3.16800,6.30000,1.23538,0.23637,6143,323,8.113,0.347,4.55,0.22,-0.57,0.58,7878,8974,8.791,1.999,4.39,5.87,-2.50,5.78,6386,47,8.532,0.077,2.86,0.42,-0.27,0.83,5958,49,8.401,0.058,4.27,0.27,-0.15,0.27
1066,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3759,660,0.625,0.135,5.13,0.58,-1.42,0.60,3577,89,0.294,0.237,2.83,3.16,-1.38,0.49,3684,20,0.411,0.069,3.79,0.45,-1.98,0.30,3718,8,0.720,0.024,4.69,0.03,-2.22,0.06
1067,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3601,799,0.355,0.257,5.12,0.69,-0.86,0.58,3582,135,0.223,0.415,5.50,0.80,-0.85,0.60,3606,29,0.376,0.081,5.64,0.19,-1.03,0.14,3725,46,0.478,0.093,5.52,0.23,-0.55,0.11
1068,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3357,799,1.453,0.257,5.01,0.69,0.05,0.97,3218,114,1.455,0.492,4.10,0.62,-0.83,0.15,3406,72,1.585,0.196,5.47,0.26,-0.21,0.11,3438,47,1.689,0.137,5.07,0.10,-0.26,0.06
1069,19.030,3391,1.372,5.08,-0.57,11.27600,0.94900,4.35512,0.23115,3754,799,1.769,0.257,4.96,0.22,-0.02,0.58,3792,171,2.662,0.698,2.58,11.07,-2.50,4.77,3777,26,1.847,0.073,5.85,0.13,0.24,0.02,3649,36,1.722,0.073,5.14,0.05,-0.08,0.07
1070,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4521,377,0.988,0.135,4.87,0.25,-1.75,0.60,4275,665,0.709,0.884,4.09,4.30,-2.50,2.48,4500,29,0.927,0.069,5.39,0.36,-2.07,0.24,4537,24,1.001,0.047,4.94,0.15,-2.04,0.16
1071,19.010,6318,4.801,4.26,-0.55,3.89300,3.74400,0.53137,0.23384,6349,323,4.607,0.217,4.52,0.22,-0.82,0.58,5780,2817,4.466,1.023,1.27,8.38,-2.50,13.83,6471,42,4.846,0.043,3.55,0.39,-1.60,0.63,6748,35,4.928,0.037,4.32,0.16,-1.71,0.45
1072,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,4857,814,9.047,0.347,4.71,0.22,-0.79,0.58,5322,3701,9.429,2.288,5.50,6.81,0.50,4.11,4966,23,9.266,0.048,4.98,0.66,0.57,0.30,5023,23,9.273,0.039,4.37,0.15,0.06,0.12
1073,19.004,6241,6.944,4.41,-1.92,4.77000,5.11100,1.49761,0.23509,5383,427,6.244,0.347,4.65,0.22,-1.22,0.56,6142,3531,6.927,1.936,4.35,11.98,-0.03,5.13,5603,41,6.652,0.060,3.37,0.90,-1.18,0.65,5807,29,6.755,0.051,4.44,0.23,-1.03,0.53
1074,19.005,6112,5.235,4.59,-1.66,5.20600,4.00400,1.09901,0.23459,5945,427,5.030,0.217,4.59,0.22,-0.67,0.58,6154,2567,5.334,1.380,5.50,15.34,-0.82,7.47,6045,43,5.222,0.055,4.01,0.86,-1.37,0.67,5615,36,4.976,0.050,4.79,0.25,-1.70,0.45
1075,19.013,5649,0.260,4.61,-0.31,5.29100,0.22500,0.19980,0.23359,5548,427,0.149,0.257,4.64,0.22,-0.59,0.58,5779,1404,0.361,0.961,4.87,8.68,-0.08,0.77,5569,17,0.216,0.028,5.20,0.55,-0.51,0.18,5426,24,0.098,0.031,4.40,0.70,-0.74,0.20
1076,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3927,799,0.722,0.257,4.96,0.22,0.22,0.97,5574,1789,3.086,1.234,5.50,17.37,-2.50,9.89,3818,28,0.429,0.074,5.71,0.19,0.50,0.06,3656,27,0.200,0.075,5.01,0.14,0.11,0.04
1077,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4420,377,-0.246,0.000,4.80,0.25,0.32,0.79,5103,1455,0.351,1.070,5.50,2.27,0.50,2.06,4347,40,-0.451,0.090,3.37,0.38,-0.13,0.10,3922,43,-0.451,0.098,4.66,0.01,-2.18,0.09
1078,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,5019,263,9.423,0.172,4.74,0.25,-1.65,0.60,4029,410,7.739,0.813,-0.50,4.76,-2.50,3.05,5150,31,9.703,0.061,4.27,1.49,-1.72,0.55,4965,27,9.572,0.046,4.92,0.15,-2.00,0.18
1079,19.008,6655,1.534,4.64,-0.89,4.49000,1.33400,0.23078,0.23418,6403,323,1.358,0.257,4.48,0.22,-0.88,0.58,6678,2623,1.670,1.077,3.67,6.44,-0.30,2.83,6514,29,1.533,0.037,3.35,0.38,-0.76,0.46,6001,31,1.195,0.037,4.56,0.31,-1.84,0.31
1080,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,4940,814,0.916,0.257,4.68,0.22,-1.08,0.56,4976,870,0.853,0.884,5.50,7.63,-2.50,3.25,5037,30,1.135,0.056,4.76,0.60,-1.21,0.35,4675,28,0.741,0.048,4.80,0.12,-1.83,0.17
1081,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5040,427,8.394,0.347,4.66,0.22,-0.95,0.58,4597,1707,8.094,1.688,5.50,6.93,-1.62,4.57,5078,43,8.487,0.091,3.74,1.32,-1.00,0.81,5466,40,8.743,0.065,4.75,0.30,-1.67,0.54
1082,19.011,5441,1.553,4.87,-0.83,6.12000,1.28500,0.47731,0.23628,5415,427,1.594,0.257,4.72,0.22,-1.43,0.56,5201,1411,1.198,1.164,1.33,6.27,-0.83,2.75,5360,32,1.489,0.054,4.71,0.83,-1.34,0.44,5479,37,1.548,0.039,4.92,0.18,-1.95,0.25
1083,19.005,5917,3.070,4.65,-1.67,5.48500,2.47700,0.61859,0.23495,5777,427,2.958,0.257,4.62,0.22,-1.21,0.56,5075,1087,2.563,1.061,1.14,11.53,-2.50,8.22,5832,43,3.045,0.057,4.21,0.97,-1.50,0.55,5772,33,2.996,0.047,4.72,0.30,-1.65,0.48
1084,19.005,6668,8.243,4.55,-2.02,4.58400,5.95800,2.02955,0.23509,5981,427,7.723,0.347,4.61,0.22,-1.32,0.56,8646,12893,8.832,1.976,4.95,2.30,-2.50,13.28,6147,36,8.009,0.061,3.85,0.98,-1.39,0.69,5911,40,7.871,0.054,4.45,0.26,-1.50,0.52
1085,19.006,6149,0.043,4.68,-1.24,5.21700,0.03900,0.17783,0.23437,6617,323,0.341,0.257,4.45,0.22,-0.90,0.58,7341,1883,0.599,0.784,5.50,2.31,-0.12,1.11,6588,24,0.295,0.040,4.43,0.51,-0.30,0.19,7092,43,0.563,0.035,4.42,0.15,-0.76,0.48
1086,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3501,660,0.567,0.135,5.18,0.58,-2.09,1.02,3296,114,0.258,0.499,3.90,0.48,-2.50,0.84,3498,16,0.547,0.057,4.76,0.17,-2.18,0.22,3458,59,0.630,0.165,4.82,0.21,-1.80,0.75
1087,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3904,799,5.413,0.217,4.91,0.22,-0.36,0.58,4097,874,5.789,1.203,5.50,4.51,-0.61,2.09,3886,28,5.389,0.074,5.10,0.55,-0.28,0.04,3816,34,5.377,0.079,4.83,0.13,-0.50,0.05
1088,19.002,4665,7.984,5.01,-1.87,7.94200,5.41400,7.42677,0.23558,5331,427,8.217,0.347,4.70,0.22,-0.98,0.58,5262,1860,8.506,1.268,2.73,12.86,-2.50,10.75,5475,43,8.543,0.085,4.33,0.93,-1.38,0.77,5723,34,8.489,0.055,4.91,0.16,-2.07,0.16
1089,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,5427,427,0.035,0.257,4.73,0.22,-1.41,0.56,5380,887,0.000,0.780,2.26,1.55,-2.50,3.72,5418,25,0.015,0.014,1.79,0.51,-1.89,0.24,5553,18,0.016,0.014,4.82,0.18,-1.93,0.19
1090,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4956,377,3.207,0.244,4.79,0.25,-1.33,0.60,4379,1154,2.621,1.325,3.62,7.41,-1.52,4.27,5064,49,3.471,0.075,4.08,1.37,-1.68,0.53,4487,27,2.921,0.059,4.86,0.15,-1.89,0.25
1091,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3714,660,1.122,0.135,5.16,0.58,-1.37,0.60,3700,298,0.985,0.633,4.72,0.94,-0.61,0.66,3709,27,1.109,0.077,4.35,0.32,-0.90,0.08,3774,27,1.173,0.072,4.94,0.16,-0.81,0.09
1092,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5761,427,2.901,0.257,4.54,0.22,-1.30,0.56,6827,1819,3.318,0.768,5.19,8.04,-0.84,3.74,5704,47,2.813,0.054,4.34,0.85,-1.24,0.54,5477,31,2.624,0.050,4.75,0.29,-1.60,0.44
1093,19.009,5285,1.058,4.90,-1.40,6.62200,0.88200,0.50003,0.23410,5108,427,0.901,0.257,4.70,0.22,-1.55,0.56,4945,692,0.798,0.709,1.68,3.97,-2.34,2.92,5093,46,0.877,0.075,3.55,1.46,-1.89,0.33,5376,28,1.082,0.042,4.90,0.20,-1.70,0.32
1094,19.027,8727,6.536,4.62,-0.49,2.44600,5.17800,0.52408,0.23634,7227,514,5.830,0.217,4.47,0.22,-1.45,0.56,7998,6720,6.092,1.516,4.12,3.65,-2.50,6.92,7373,34,6.061,0.044,3.32,0.18,-1.34,0.72,7256,56,6.075,0.059,3.42,0.29,-0.90,0.82
1095,19.023,8474,4.523,4.64,-1.89,3.27200,3.76500,0.40068,0.23454,7958,514,4.545,0.217,4.21,0.22,-0.78,0.58,8090,3870,4.643,1.412,4.54,2.41,0.50,6.15,7861,46,4.389,0.050,4.02,0.17,-0.37,0.75,7700,36,4.307,0.043,3.90,0.17,-0.58,0.69
1096,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4504,377,0.617,0.135,4.82,0.25,-0.45,0.46,4775,566,0.726,0.405,5.50,2.62,-0.00,1.34,4512,37,0.677,0.069,5.07,0.39,-0.19,0.17,4749,32,0.894,0.047,5.13,0.06,0.10,0.05
1097,19.008,5701,8.220,4.82,-1.39,6.04600,5.78400,3.66775,0.23556,5467,427,8.023,0.347,4.61,0.22,-0.84,0.58,7728,5526,9.223,1.607,4.26,4.71,-1.50,22.58,5493,45,8.092,0.081,4.20,1.27,-1.47,0.78,5461,34,8.094,0.058,4.86,0.25,-1.54,0.52
1098,19.005,5917,3.070,4.65,-1.67,5.48500,2.47700,0.61859,0.23495,5673,427,3.030,0.217,4.55,0.22,-0.96,0.58,6689,2101,3.335,0.846,4.17,7.44,-1.02,4.95,5594,28,2.914,0.049,3.76,1.15,-1.31,0.56,5554,33,2.874,0.057,4.57,0.33,-0.91,0.59
1099,19.015,5541,0.923,4.08,-0.27,3.83600,0.77900,0.13183,0.24096,5272,427,0.700,0.257,4.63,0.22,-1.04,0.56,6612,2638,1.558,1.177,5.50,11.07,0.50,1.72,5316,33,0.792,0.041,4.53,1.00,-0.55,0.28,5702,39,0.994,0.044,4.37,0.19,0.11,0.08
1100,19.014,5568,0.104,4.51,-0.18,5.18500,0.09000,0.17873,0.23825,5528,427,0.117,0.257,4.55,0.22,-0.30,0.58,6620,1517,0.712,0.654,5.10,8.72,0.50,2.34,5559,30,0.159,0.039,5.34,0.49,-0.28,0.18,5042,45,-0.252,0.078,5.44,0.41,-1.32,0.34
1101,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3547,799,2.815,0.257,5.02,0.69,-0.34,0.58,3374,108,2.547,0.483,3.44,0.94,-1.26,0.25,3539,57,2.781,0.139,4.38,0.38,-1.06,0.13,3467,33,2.914,0.094,5.07,0.15,-0.88,0.67
1102,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3611,660,5.511,0.244,5.08,0.58,-1.12,0.60,3625,229,5.325,0.556,5.19,1.05,-0.98,0.79,3588,23,5.450,0.076,5.64,0.23,-2.14,0.25,3583,54,5.613,0.171,5.01,0.15,-2.09,0.16
1103,19.006,5870,2.854,4.51,-1.49,5.27800,2.31400,0.52167,0.23445,5669,427,2.781,0.257,4.64,0.22,-1.65,0.56,5846,1994,2.657,1.245,5.50,16.07,-2.50,10.37,5629,27,2.727,0.048,4.50,1.02,-1.84,0.45,5651,18,2.714,0.034,4.86,0.23,-1.90,0.29
1104,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5426,427,0.672,0.257,4.58,0.22,-0.59,0.58,4690,926,0.115,0.839,0.51,3.28,-1.61,1.54,5492,33,0.791,0.036,5.09,0.67,-0.50,0.21,5340,31,0.699,0.036,4.89,0.23,-1.03,0.26
1105,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3643,799,5.557,0.217,4.97,0.22,-0.12,0.58,3451,4,5.009,0.394,2.20,3.59,-1.12,0.36,3552,47,5.262,0.136,3.20,0.99,-0.90,0.12,3812,44,5.635,0.098,4.87,0.14,-0.31,0.06
1106,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4562,377,6.641,0.172,4.79,0.25,-0.58,0.46,8222,9856,8.677,1.882,5.50,3.95,0.50,4.49,4563,30,6.642,0.049,4.58,0.59,-0.26,0.43,4393,30,6.438,0.044,4.60,0.25,-0.30,0.15
1107,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5946,427,2.972,0.257,4.52,0.22,-0.79,0.58,8197,4171,4.011,1.248,5.50,3.12,0.50,3.58,5975,32,3.033,0.044,4.90,0.72,-0.52,0.44,5929,35,2.995,0.047,4.47,0.24,-0.60,0.57
1108,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4844,377,7.218,0.172,4.68,0.25,-0.06,0.46,6712,4258,8.787,2.058,5.39,15.20,0.50,5.15,4922,45,7.378,0.085,3.22,1.70,-0.82,0.78,4554,31,7.044,0.061,4.86,0.18,-0.73,0.63
1109,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,3811,660,1.664,0.135,5.04,0.58,-1.34,0.60,4083,164,1.503,0.116,5.50,3.15,0.50,0.35,3782,27,1.601,0.074,3.99,0.65,-1.46,0.45,3922,36,1.761,0.098,5.01,0.19,-0.78,0.21
1110,19.013,5634,7.219,4.51,-0.45,5.24300,5.18100,1.91514,0.23695,5847,427,7.212,0.347,4.60,0.22,-0.98,0.58,6274,5712,7.477,2.462,3.01,7.68,-0.11,4.98,5870,36,7.272,0.060,2.69,1.14,-0.84,0.68,5671,40,7.144,0.065,4.49,0.28,-1.03,0.63
1111,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,4319,377,0.612,0.135,4.87,0.25,-1.16,0.60,3000,247,0.000,0.989,1.49,0.68,-2.50,0.33,4269,34,0.455,0.081,5.22,0.39,-1.40,0.31,4128,28,0.279,0.053,4.84,0.14,-1.80,0.25
1112,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6314,323,1.092,0.257,4.49,0.22,-1.34,0.56,5116,1057,0.325,0.583,-0.50,5.09,-1.90,1.59,6410,49,1.231,0.075,4.25,0.89,-1.33,0.57,6093,41,1.036,0.046,4.57,0.29,-1.54,0.47
1113,18.980,3747,2.200,5.18,-2.09,9.98500,1.58300,3.29306,0.23228,3642,660,2.161,0.135,5.11,0.58,-1.34,0.60,3549,3,1.845,0.245,4.03,1.87,-2.26,3.45,3622,16,2.140,0.071,3.72,0.48,-1.94,0.27,3665,41,2.019,0.106,4.89,0.15,-1.93,0.24
1114,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4369,377,0.650,0.135,4.96,0.25,-0.92,0.46,4688,575,0.770,0.369,5.50,6.83,-2.36,2.22,4381,37,0.685,0.085,4.87,0.47,-0.84,0.22,4267,32,0.469,0.069,4.92,0.16,-0.86,0.20
1115,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3975,799,3.102,0.217,4.99,0.22,-0.83,0.58,3684,290,3.126,0.575,5.50,1.76,-2.50,4.77,4072,39,3.382,0.099,5.69,0.23,0.16,0.05,4119,44,3.299,0.125,5.08,0.09,0.19,0.01
1116,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4342,377,0.397,0.135,4.85,0.25,-1.56,0.60,3557,229,0.000,0.354,5.50,2.30,0.37,1.09,4296,25,0.268,0.064,5.24,0.41,-2.24,0.17,4346,23,0.379,0.049,4.99,0.14,-1.99,0.23
1117,19.013,7587,1.286,4.62,-1.80,3.74900,1.15800,0.15094,0.23485,7270,514,1.121,0.257,4.36,0.22,-1.73,0.56,7413,1911,1.203,0.737,4.36,2.13,-2.50,6.20,7371,63,1.228,0.061,4.10,0.39,-1.80,0.46,7125,43,1.090,0.037,4.35,0.17,-1.73,0.40
1118,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,4572,814,8.819,0.347,4.77,0.22,-1.03,0.56,4333,760,6.447,0.825,-0.50,1.87,-2.50,2.02,4615,30,8.922,0.067,5.25,0.55,-1.75,0.48,5103,24,9.262,0.043,4.93,0.16,-1.88,0.30
1119,19.016,7854,6.888,4.59,-2.14,3.60300,5.29300,0.94624,0.23431,6736,323,6.311,0.347,4.45,0.22,-0.75,0.58,7382,2418,6.758,0.592,5.50,5.65,-2.50,44.44,6890,38,6.551,0.047,3.85,0.33,-1.54,0.65,6924,32,6.573,0.035,4.28,0.17,-1.75,0.43
1120,18.984,3577,0.371,5.14,-2.12,10.41600,0.27400,2.19381,0.23383,3588,660,0.539,0.135,5.06,0.58,-1.71,0.60,3671,246,0.574,0.513,5.50,1.38,-2.50,4.04,3639,9,0.692,0.029,4.38,0.31,-1.91,0.30,3722,18,0.804,0.088,5.05,0.13,-1.92,0.21
1121,19.004,6093,8.378,4.71,-2.22,5.53100,5.94200,3.11745,0.23787,4971,814,7.683,0.347,4.73,0.22,-0.99,0.58,6897,3649,8.887,1.888,5.04,13.10,-0.59,11.52,5070,51,7.883,0.087,5.15,0.70,-0.86,0.67,5038,44,7.876,0.079,4.64,0.29,-0.62,0.60
1122,19.009,5292,4.040,4.94,-1.41,6.69500,3.09000,1.42955,0.23059,5907,427,4.456,0.217,4.60,0.22,-1.09,0.56,6313,3111,4.432,1.320,1.57,5.34,-2.50,7.87,5843,28,4.355,0.050,4.04,0.93,-1.41,0.58,5806,36,4.309,0.035,4.82,0.26,-1.89,0.27
1123,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,5145,427,8.513,0.347,4.65,0.22,-1.44,0.56,5141,1746,8.508,1.243,-0.50,9.87,-2.43,9.30,5327,45,8.888,0.079,4.25,1.11,-1.41,0.65,5949,45,9.201,0.050,4.77,0.30,-1.90,0.30
1124,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4368,377,6.285,0.172,4.85,0.25,-1.41,0.60,4439,1595,6.131,1.739,5.50,4.75,-1.44,4.32,4215,28,5.922,0.063,5.32,0.41,-1.88,0.41,4405,45,6.095,0.073,5.05,0.12,-1.46,0.18
1125,18.985,3794,3.127,5.17,-1.18,10.89000,2.20500,6.63743,0.23037,3723,660,3.091,0.244,5.05,0.58,-1.63,0.60,3763,180,2.950,0.443,5.28,3.11,-1.33,3.34,3695,23,2.998,0.083,5.28,0.31,-1.93,0.36,3844,33,3.199,0.070,5.22,0.25,-1.15,0.21
1126,19.008,5890,4.259,4.51,-1.08,5.17400,3.31900,0.78886,0.23482,5630,427,3.981,0.217,4.67,0.22,-1.06,0.56,4993,1948,3.572,1.801,3.88,16.38,-2.50,12.94,5713,28,4.133,0.050,4.75,0.79,-1.51,0.54,6065,39,4.284,0.040,4.45,0.27,-1.83,0.38
1127,18.990,4653,0.666,4.87,-0.31,7.31100,0.53700,0.59102,0.23354,4496,377,0.375,0.135,4.77,0.25,-0.22,0.46,4199,1146,0.233,1.479,3.86,3.52,-0.38,1.56,4591,33,0.617,0.062,4.78,0.49,-0.23,0.22,4384,37,0.379,0.067,4.91,0.16,-0.56,0.15
1128,19.017,5549,5.860,4.14,0.05,4.09100,4.30600,0.75162,0.23504,5570,427,5.667,0.217,4.64,0.22,-1.02,0.56,5742,4231,5.994,1.950,1.75,10.64,-2.50,11.15,5698,46,5.939,0.067,3.69,0.89,-1.09,0.73,6031,37,6.071,0.059,4.37,0.25,-1.04,0.59
1129,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3565,660,2.349,0.135,5.22,0.58,-1.98,0.60,3384,117,1.742,0.532,3.09,0.88,-2.50,1.59,3543,5,2.313,0.023,3.43,0.29,-2.18,0.21,3533,35,2.234,0.106,4.68,0.03,-2.25,0.03
1130,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4453,377,4.867,0.244,4.82,0.25,-1.00,0.60,4387,1420,4.821,1.461,5.26,3.78,-0.40,1.91,4428,36,4.817,0.065,4.86,0.54,-0.50,0.37,4699,34,5.082,0.070,4.99,0.15,-1.67,0.52
1131,19.009,5292,4.040,4.94,-1.41,6.69500,3.09000,1.42955,0.23059,5335,427,4.017,0.217,4.68,0.22,-1.02,0.56,5305,1206,3.646,0.998,-0.50,7.96,-1.93,6.14,5362,36,4.064,0.062,4.88,1.02,-1.50,0.61,5584,27,4.190,0.053,4.74,0.30,-1.26,0.57
1132,19.016,5746,6.432,3.98,-0.18,3.56000,4.70600,0.70795,0.23550,5321,427,6.157,0.347,4.58,0.22,-0.90,0.58,5370,2423,6.174,1.712,3.41,22.36,-1.16,8.38,5310,34,6.107,0.060,3.34,1.05,-1.68,0.58,5310,31,6.091,0.056,3.77,0.66,-1.20,0.47
1133,19.020,7639,0.489,4.10,0.29,2.01300,0.45500,0.04893,0.23434,7504,514,0.301,0.257,4.20,0.22,-0.10,0.58,7518,1803,0.266,0.595,4.79,4.15,0.12,2.97,7624,61,0.460,0.051,3.64,0.30,0.41,0.25,6795,30,0.041,0.024,3.83,0.23,-0.06,0.15
1134,19.009,6395,0.165,4.42,-0.66,4.26900,0.14900,0.12073,0.23639,6743,323,0.331,0.257,4.33,0.22,-0.80,0.58,7132,2378,0.628,0.980,5.01,1.65,-0.20,1.12,6833,33,0.465,0.055,3.89,0.64,-0.21,0.24,6929,40,0.485,0.035,4.33,0.17,-0.78,0.40
1135,19.016,7192,0.230,3.97,-0.10,2.00100,0.21300,0.04361,0.23819,7299,514,0.328,0.257,4.28,0.22,0.40,0.97,6535,2101,0.000,1.016,-0.50,2.52,0.50,0.52,7330,47,0.362,0.062,2.73,0.47,0.21,0.45,8105,37,0.591,0.044,4.35,0.18,-0.60,0.78
1136,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3784,799,5.544,0.217,4.89,0.22,-0.44,0.58,4146,1447,6.095,1.803,5.34,3.69,-0.26,1.31,3793,37,5.560,0.101,4.90,0.60,-0.39,0.05,3198,144,5.050,0.529,4.66,0.51,-1.94,0.74
1137,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3852,799,0.197,0.257,5.09,0.69,-0.33,0.58,5500,2977,2.634,1.944,4.97,5.78,0.50,3.96,3847,29,0.199,0.069,4.95,0.35,-0.18,0.05,3737,31,0.135,0.064,4.85,0.14,-0.48,0.05
1138,19.007,6683,3.767,4.52,-1.25,4.38800,3.05900,0.48730,0.23075,6582,323,3.919,0.217,4.42,0.22,-1.09,0.56,5277,1498,2.797,1.360,-0.50,9.34,-2.50,7.27,6417,44,3.662,0.043,4.66,0.60,-1.63,0.52,6389,20,3.653,0.027,4.41,0.19,-1.93,0.26
1139,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4451,377,6.593,0.172,4.75,0.25,-0.71,0.46,4334,1298,6.403,1.556,4.61,3.09,-0.73,2.64,4403,25,6.471,0.046,4.27,0.51,-0.56,0.37,4368,18,6.430,0.041,4.76,0.19,-0.58,0.25
1140,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4063,377,6.080,0.172,4.82,0.25,-1.02,0.60,4639,4304,6.425,3.504,5.04,3.32,-0.02,4.21,3869,31,5.534,0.077,4.62,0.75,-1.69,0.41,3934,17,5.573,0.045,4.91,0.15,-2.02,0.18
1141,19.009,5218,2.091,4.92,-1.17,6.63100,1.68400,0.72644,0.23486,5499,427,2.330,0.257,4.50,0.22,-1.00,0.56,5636,3595,2.214,2.308,-0.45,8.09,-0.24,3.46,5482,40,2.319,0.041,4.82,0.73,-0.52,0.31,5559,25,2.407,0.032,4.40,0.17,-0.11,0.16
1142,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,4839,814,8.907,0.347,4.79,0.22,-1.07,0.56,3608,231,7.742,0.543,4.39,2.20,-2.50,7.35,4960,27,9.191,0.051,5.06,0.65,-1.88,0.42,5298,31,9.388,0.044,4.96,0.15,-1.90,0.30
1143,19.006,5710,4.587,3.72,-1.47,3.06200,3.52400,0.32810,0.23441,5964,427,4.774,0.217,4.65,0.22,-1.08,0.56,5220,1928,4.251,1.241,2.96,12.97,-2.50,11.77,5909,39,4.678,0.053,3.98,0.79,-1.59,0.61,5661,30,4.539,0.049,4.71,0.29,-1.77,0.42
1144,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3426,660,3.075,0.244,5.10,0.58,-1.36,0.60,3350,2,2.753,0.295,3.01,1.12,-1.73,0.39,3411,16,3.061,0.074,4.16,0.19,-2.15,0.23,3637,43,3.315,0.114,5.13,0.06,-1.69,0.14
1145,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3701,799,2.883,0.257,5.06,0.69,-0.73,0.58,3632,318,2.861,0.637,3.81,1.42,-0.73,0.67,3720,45,2.927,0.103,4.73,0.40,-0.44,0.08,4169,44,3.493,0.100,5.11,0.07,0.19,0.01
1146,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4669,377,1.660,0.135,4.70,0.25,-0.58,0.46,4888,917,1.777,1.032,5.50,7.81,-2.17,4.88,4667,24,1.640,0.051,5.23,0.42,-0.40,0.24,4735,30,1.735,0.048,4.68,0.30,-0.33,0.26
1147,19.014,6352,2.522,4.00,-0.23,2.98300,2.10100,0.16368,0.23315,6284,323,2.579,0.257,4.45,0.22,-1.09,0.56,5346,1375,1.925,1.175,-0.50,8.28,-1.09,3.63,6226,33,2.510,0.037,2.45,0.60,-0.30,0.27,6003,39,2.316,0.035,4.33,0.19,-0.75,0.29
1148,19.005,6668,8.243,4.55,-2.02,4.58400,5.95800,2.02955,0.23509,5483,427,7.649,0.347,4.64,0.22,-1.18,0.56,6801,5189,8.461,2.242,5.50,15.17,0.50,5.35,5589,38,7.854,0.070,4.45,0.84,-1.22,0.68,5805,34,7.959,0.058,4.62,0.30,-1.48,0.62
1149,19.008,7011,8.379,4.50,-1.75,4.17600,6.09200,1.78649,0.23589,5748,427,7.592,0.347,4.71,0.22,-1.38,0.56,8669,6362,8.656,1.128,5.50,3.86,-2.50,28.00,5919,50,7.922,0.070,4.71,0.86,-1.57,0.71,6070,41,7.970,0.052,4.54,0.28,-1.68,0.45
1150,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4680,377,1.440,0.135,4.89,0.25,-1.11,0.60,4478,837,0.960,0.870,4.87,1.51,0.50,1.24,4827,23,1.777,0.043,5.51,0.32,-0.56,0.24,4420,40,1.331,0.067,4.94,0.15,-1.06,0.20
1151,18.985,4312,7.382,5.09,-0.77,9.23500,4.96000,11.01539,0.23468,4277,377,7.677,0.172,4.82,0.25,-1.04,0.60,4454,2982,7.655,2.777,5.50,3.23,0.30,2.38,4051,33,7.095,0.078,3.17,0.74,-1.47,0.49,4112,28,7.228,0.065,4.85,0.15,-1.18,0.29
1152,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4579,377,1.058,0.135,4.83,0.25,-1.49,0.60,4441,1189,0.816,1.163,4.24,9.97,-2.50,2.99,4570,38,1.024,0.072,5.59,0.26,-1.90,0.26,4912,48,1.426,0.085,5.00,0.15,-1.47,0.51
1153,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4598,377,1.103,0.135,4.76,0.25,-1.24,0.60,4230,585,0.706,0.928,5.50,4.87,-2.38,3.97,4555,33,0.999,0.062,5.64,0.21,-1.87,0.25,4933,35,1.497,0.043,4.88,0.23,-0.71,0.26
1154,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4987,814,0.543,0.257,4.62,0.22,-0.41,0.58,3631,199,0.000,0.416,5.50,1.94,0.50,0.82,4990,21,0.551,0.038,5.12,0.46,-0.44,0.21,4945,38,0.554,0.048,4.86,0.24,-0.79,0.25
1155,18.980,3747,2.200,5.18,-2.09,9.98500,1.58300,3.29306,0.23228,3684,660,2.259,0.135,5.13,0.58,-1.63,0.60,3388,86,1.576,0.435,2.32,1.86,-2.05,0.61,3684,54,2.249,0.150,4.35,0.56,-2.03,0.34,3716,22,2.228,0.110,4.96,0.14,-2.06,0.16
1156,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5476,427,5.910,0.217,4.66,0.22,-1.05,0.56,4330,1118,4.969,1.309,3.41,15.72,-2.50,5.95,5524,36,6.011,0.056,4.32,0.91,-1.30,0.56,5644,39,6.033,0.047,4.83,0.22,-1.80,0.34
1157,19.013,5468,4.935,4.61,-0.42,5.58400,3.71400,1.14025,0.23583,5274,427,4.768,0.217,4.64,0.22,-1.01,0.56,4562,1988,4.290,2.040,2.53,6.79,-0.33,3.34,5296,48,4.825,0.064,3.93,1.24,-0.26,0.51,4942,33,4.522,0.056,4.66,0.30,-0.65,0.46
1158,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4414,377,4.777,0.244,4.83,0.25,-0.70,0.46,4059,384,4.662,0.679,4.04,8.70,-2.50,5.27,4457,27,4.883,0.054,4.29,0.41,-0.07,0.26,4384,45,4.830,0.066,4.48,0.29,-0.39,0.25
1159,19.015,6232,7.524,4.39,-0.15,4.07300,5.45900,1.26882,0.23134,5575,427,6.909,0.347,4.61,0.22,-0.91,0.58,4411,1887,6.407,2.089,3.36,3.51,-0.26,2.53,5792,43,7.327,0.059,4.20,0.93,-1.14,0.69,5684,34,7.302,0.047,4.34,0.20,-0.32,0.35
1160,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4413,814,4.754,0.217,4.77,0.22,0.14,0.97,4398,1427,5.120,1.448,5.50,2.93,0.45,1.09,4449,1,4.838,0.050,5.96,0.03,0.99,0.01,4795,253,5.495,0.553,5.08,0.14,-0.97,1.17
1161,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5592,427,0.824,0.257,4.64,0.22,-1.04,0.56,5314,1628,0.713,1.188,1.25,2.87,-0.83,1.61,5589,22,0.833,0.032,5.22,0.57,-0.76,0.24,5805,28,0.977,0.032,4.46,0.25,-0.81,0.26
1162,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5612,427,0.840,0.257,4.63,0.22,-1.66,0.56,5061,864,0.469,0.831,1.15,2.16,-2.50,3.37,5547,42,0.729,0.071,3.94,1.14,-2.05,0.29,5870,31,0.924,0.055,4.70,0.91,-1.73,0.42
1163,19.010,6010,8.596,4.17,-0.71,3.96000,6.06500,1.59588,0.23142,5711,427,8.219,0.347,4.64,0.22,-1.17,0.56,6843,2714,9.068,1.399,5.12,8.53,-0.27,6.31,5852,46,8.490,0.075,4.25,0.93,-0.93,0.72,6299,41,8.692,0.056,4.27,0.24,-0.71,0.54
1164,19.015,6232,7.524,4.39,-0.15,4.07300,5.45900,1.26882,0.23134,5961,427,7.235,0.347,4.52,0.22,-0.55,0.58,5394,1656,7.015,1.072,0.27,4.63,-2.50,9.59,6038,40,7.385,0.058,4.18,1.31,-1.33,0.70,6183,33,7.449,0.044,4.33,0.15,-1.48,0.50
1165,19.009,5190,2.324,4.75,-0.96,6.43000,1.85600,0.71680,0.23275,5099,427,2.153,0.257,4.79,0.22,-1.44,0.56,5389,1349,2.177,0.957,5.27,14.86,-2.50,5.45,5152,33,2.254,0.060,5.34,0.60,-1.83,0.39,5267,27,2.338,0.051,4.91,0.21,-1.54,0.44
1166,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5319,427,5.869,0.217,4.60,0.22,-0.84,0.58,4569,1363,5.267,1.474,3.71,8.36,-1.31,4.56,5344,42,5.888,0.074,4.13,0.93,-1.48,0.75,5246,34,5.714,0.045,4.96,0.15,-1.96,0.24
1167,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5429,427,1.859,0.257,4.74,0.22,-1.60,0.56,5629,1486,1.980,0.966,5.50,18.13,-2.50,5.82,5604,29,2.193,0.050,4.97,0.80,-1.38,0.56,5630,35,2.162,0.037,4.99,0.15,-1.84,0.25
1168,19.013,5555,0.676,4.75,-0.37,5.67100,0.57600,0.27977,0.23610,5102,427,0.269,0.257,4.72,0.22,-0.88,0.58,4893,745,0.097,0.646,4.44,8.27,-1.93,2.06,5133,24,0.329,0.040,5.02,0.59,-0.93,0.27,4720,35,-0.018,0.084,4.78,0.12,-1.52,0.25
1169,18.989,4140,0.016,4.81,-2.08,8.65100,0.01300,0.86099,0.23511,4295,377,0.252,0.135,4.94,0.25,-1.84,0.60,4318,1014,0.105,1.329,5.50,8.17,-2.50,2.98,4267,28,0.164,0.067,5.24,0.38,-2.15,0.23,4156,17,0.034,0.029,4.81,0.12,-1.91,0.21
1170,19.008,6844,2.364,4.27,-1.30,3.63500,2.01600,0.21311,0.23463,6475,323,2.138,0.257,4.55,0.22,-1.30,0.56,6608,1453,2.231,0.682,4.36,4.74,-1.03,3.09,6521,31,2.197,0.052,4.33,0.68,-1.77,0.48,6798,30,2.310,0.030,4.38,0.16,-1.97,0.24
1171,19.006,5914,3.981,4.63,-1.54,5.51400,3.12900,0.84606,0.23406,5460,427,3.720,0.217,4.69,0.22,-1.40,0.56,5181,672,3.473,0.451,5.50,10.55,-2.50,3.68,5460,42,3.723,0.060,4.85,0.86,-1.66,0.61,5293,27,3.609,0.049,4.93,0.19,-1.87,0.37
1172,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4474,377,0.871,0.135,4.83,0.25,-1.30,0.60,4220,617,0.594,0.904,4.44,3.95,-1.89,2.76,4464,31,0.816,0.070,5.44,0.32,-1.51,0.28,4672,27,1.066,0.051,4.78,0.32,-0.64,0.30
1173,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4437,377,6.035,0.172,4.81,0.25,-1.50,0.60,3368,134,4.549,0.674,2.37,2.94,-2.50,2.10,4458,33,6.062,0.071,5.34,0.64,-1.99,0.42,4972,51,6.530,0.076,4.93,0.15,-2.08,0.17
1174,19.008,5812,5.508,4.66,-1.21,5.54300,4.14100,1.36521,0.23489,5570,427,5.331,0.217,4.65,0.22,-1.16,0.56,6737,2821,5.897,1.237,4.88,8.81,0.50,3.56,5649,37,5.460,0.059,4.56,1.19,-0.81,0.55,6044,42,5.577,0.053,4.41,0.20,-1.20,0.59
1175,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3825,660,0.757,0.135,5.11,0.58,-1.47,0.60,3591,69,0.285,0.220,3.74,1.55,-1.66,1.52,3757,60,0.555,0.157,3.78,0.67,-1.63,0.37,3723,11,0.735,0.018,4.68,0.02,-2.23,0.05
1176,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4504,377,5.983,0.244,4.80,0.25,-0.68,0.46,4784,4714,6.213,3.510,4.49,2.48,0.50,3.43,4488,24,5.917,0.057,3.88,0.53,-0.13,0.35,4234,35,5.614,0.072,4.77,0.10,-0.47,0.13
1177,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5381,427,1.724,0.257,4.75,0.22,-1.56,0.56,4898,719,1.393,0.735,2.05,7.61,-1.41,2.18,5325,26,1.614,0.052,4.82,0.72,-1.72,0.46,5316,28,1.619,0.041,4.91,0.17,-1.96,0.24
1178,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5583,427,0.855,0.257,4.53,0.22,-0.56,0.58,5068,1366,0.573,1.244,0.88,4.52,-0.84,2.46,5617,23,0.930,0.028,3.81,1.27,-0.23,0.16,5298,36,0.730,0.052,2.94,1.59,-0.63,0.25
1179,19.014,7570,4.533,4.54,-1.21,3.54700,3.69200,0.44157,0.23268,7008,514,4.328,0.217,4.45,0.22,-1.25,0.56,7749,3125,4.448,0.994,4.78,4.48,-2.50,14.48,6976,53,4.273,0.042,4.00,0.33,-1.67,0.55,7148,28,4.362,0.037,4.09,0.24,-1.56,0.54
1180,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4456,377,1.466,0.135,4.82,0.25,-1.09,0.60,4050,9,1.058,0.197,2.99,3.40,-1.33,1.90,4490,42,1.534,0.071,5.15,0.43,-0.84,0.24,4442,20,1.482,0.042,4.93,0.15,-0.98,0.17
1181,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4731,377,2.216,0.135,4.82,0.25,-1.11,0.60,3000,227,0.000,0.895,1.73,0.59,-2.50,0.31,4917,25,2.611,0.041,4.94,0.58,-0.36,0.29,4596,38,2.223,0.075,5.04,0.13,-1.67,0.42
1182,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3919,660,0.719,0.135,5.05,0.58,-1.71,0.60,4141,774,1.151,1.023,4.64,3.26,-0.40,0.67,3983,44,0.883,0.085,5.21,0.39,-1.42,0.37,4782,32,1.880,0.053,4.95,0.25,0.12,0.06
1183,19.006,4969,4.751,5.21,-2.25,7.36600,3.50200,2.35722,0.23469,5346,427,4.937,0.217,4.60,0.22,-0.74,0.58,5307,3841,5.161,2.703,4.12,13.60,-0.19,5.61,5502,46,5.263,0.065,3.48,1.26,-0.76,0.71,5011,34,4.912,0.061,4.91,0.16,-1.84,0.38
1184,19.014,7165,8.936,4.06,-0.31,2.40300,6.46100,0.93325,0.23515,6378,323,8.322,0.347,4.63,0.22,-1.06,0.56,7391,5457,9.069,1.543,3.95,5.68,-2.50,4.64,6585,59,8.702,0.075,2.55,0.36,-0.63,0.87,6701,32,8.778,0.049,3.71,0.15,-0.20,0.38
1185,19.010,6010,8.596,4.17,-0.71,3.96000,6.06500,1.59588,0.23142,5136,427,8.023,0.347,4.65,0.22,-0.93,0.58,7116,3593,9.066,1.626,5.27,7.00,-0.16,6.20,5227,40,8.204,0.075,5.15,0.58,-1.25,0.66,5264,28,8.288,0.053,4.41,0.29,-0.43,0.39
1186,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4297,377,8.169,0.172,4.86,0.25,-1.29,0.60,4263,1950,8.288,2.369,5.50,6.14,-1.03,5.13,4217,36,7.971,0.076,4.85,0.65,-1.53,0.66,4077,36,7.793,0.075,4.93,0.15,-1.16,0.30
1187,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3505,799,0.521,0.257,5.01,0.69,0.03,0.97,3478,152,0.532,0.342,5.34,1.98,0.15,0.98,3477,37,0.421,0.107,5.44,0.24,0.28,0.07,3422,16,0.544,0.057,4.94,0.16,-0.05,0.06
1188,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4429,377,-0.220,0.000,4.73,0.25,0.21,0.79,3594,212,0.000,0.390,5.50,2.07,0.50,0.95,4358,40,-0.412,0.085,3.25,0.35,-0.08,0.10,4416,62,-0.281,0.163,4.21,0.10,-0.20,0.16
1189,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,3818,660,0.126,0.135,5.10,0.58,-1.44,0.60,3843,333,0.000,0.649,5.50,2.04,0.50,0.61,3789,17,0.083,0.051,2.20,0.14,-1.88,0.09,3743,6,0.096,0.053,4.67,0.02,-2.24,0.04
1190,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4060,377,3.524,0.244,4.94,0.25,-1.34,0.60,4875,702,4.526,0.526,5.50,4.00,0.50,1.85,4082,42,3.578,0.095,5.40,0.39,-0.37,0.13,4459,28,4.140,0.070,5.03,0.13,-1.39,0.97
1191,19.014,7563,0.353,4.44,-1.45,3.52400,0.32900,0.09281,0.24039,7233,514,0.354,0.257,4.19,0.22,-1.09,0.56,7108,1994,0.125,0.824,4.30,1.09,-0.60,1.59,7143,43,0.199,0.064,4.22,0.48,-1.64,0.50,7327,35,0.243,0.038,4.43,0.15,-1.84,0.35
1192,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5043,427,3.984,0.217,4.73,0.22,-0.86,0.58,4644,2398,3.583,2.307,3.97,4.15,-0.64,5.28,5062,21,4.014,0.037,5.41,0.42,-0.07,0.24,4949,20,3.923,0.038,4.52,0.28,-0.25,0.31
1193,19.017,5900,3.891,4.04,-0.05,3.47300,3.04900,0.31710,0.23781,5883,427,3.650,0.217,4.46,0.22,-0.74,0.58,5182,1391,3.395,1.290,-0.50,13.61,-2.46,7.93,6096,33,4.051,0.042,3.55,0.89,0.45,0.28,6174,27,4.068,0.042,4.32,0.21,-0.18,0.37
1194,19.002,4726,5.878,3.64,0.15,3.64300,4.15500,0.57438,0.23476,4675,814,5.896,0.217,4.72,0.22,-0.64,0.58,4380,2794,5.625,2.968,3.24,4.30,-0.10,3.18,4703,29,5.944,0.052,4.00,0.52,0.08,0.31,4810,34,6.074,0.051,4.20,0.34,0.10,0.10
1195,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3225,660,-0.051,0.000,5.25,0.58,-2.40,1.02,3000,167,0.000,0.645,2.79,0.41,-2.43,0.27,3272,57,0.104,0.188,4.54,0.22,-2.43,0.08,3223,239,-0.019,0.796,4.79,0.68,-1.81,0.70
1196,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,4848,814,2.117,0.257,4.72,0.22,-1.35,0.56,4689,1148,1.673,1.394,5.50,8.31,-2.50,5.79,4752,51,1.932,0.087,5.26,0.41,-1.49,0.43,4786,36,1.973,0.073,4.98,0.15,-1.57,0.45
1197,19.004,6402,0.947,4.42,-2.27,4.54300,0.83400,0.18810,0.23906,6910,323,1.171,0.257,4.27,0.22,-0.60,0.58,6567,1949,1.003,0.939,3.94,3.08,-2.50,6.76,6991,53,1.278,0.072,3.87,0.57,-1.47,0.59,6730,29,1.130,0.039,4.27,0.25,-1.05,0.59
1198,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5224,427,1.267,0.257,4.58,0.22,-0.95,0.58,4880,847,0.890,0.726,5.23,6.90,-1.67,2.14,5208,22,1.261,0.035,4.61,0.80,-0.67,0.25,5116,20,1.200,0.035,4.71,0.31,-0.81,0.31
1199,19.001,4594,2.357,4.75,-1.82,7.52100,1.81500,1.16681,0.23429,4898,814,2.591,0.257,4.76,0.22,-1.45,0.56,5023,1958,2.583,1.748,5.01,15.23,-2.50,9.51,4919,40,2.647,0.079,5.35,0.63,-1.69,0.50,4765,30,2.534,0.066,4.96,0.16,-1.48,0.41
1200,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4891,377,1.763,0.135,4.65,0.25,-0.29,0.46,3657,196,0.129,0.600,1.12,1.56,-0.89,0.74,4963,22,1.900,0.041,5.47,0.36,0.16,0.17,4988,27,1.904,0.045,4.67,0.28,-0.03,0.30
1201,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,4013,377,1.422,0.135,4.97,0.25,-0.99,0.46,3728,267,1.070,0.571,5.50,1.01,-0.66,0.68,4030,38,1.480,0.078,5.33,0.49,-0.40,0.10,3960,52,1.384,0.111,4.92,0.15,-0.41,0.06
1202,19.017,5696,4.611,4.52,0.12,4.86300,3.51500,0.74473,0.23588,5732,427,4.682,0.217,4.54,0.22,-0.54,0.58,5440,2169,4.481,1.515,0.43,7.13,-0.56,4.27,5673,34,4.585,0.059,3.37,1.45,-0.37,0.71,5297,33,4.373,0.044,4.40,0.21,-0.20,0.29
1203,19.024,3460,9.671,5.13,-0.56,11.33300,5.82900,42.42287,0.23513,3007,799,9.379,0.347,5.20,0.69,-0.50,0.58,3000,254,8.567,1.323,-0.29,2.01,-2.50,0.99,3050,41,9.548,0.161,3.92,0.35,-2.47,0.15,3032,138,9.136,0.359,3.35,1.24,-0.90,0.97
1204,18.993,4285,0.533,5.14,-2.18,8.83500,0.42100,1.12876,0.23418,4437,377,0.790,0.135,4.78,0.25,-1.77,0.60,4505,633,0.745,0.540,5.50,4.14,-0.87,1.42,4405,34,0.695,0.086,4.94,0.52,-2.05,0.26,4161,31,0.369,0.058,4.79,0.12,-2.15,0.11
1205,19.028,9101,3.073,4.69,-2.07,3.10900,2.71200,0.22835,0.23727,9246,1142,3.309,0.217,4.04,0.22,0.04,0.97,9801,5461,3.312,1.067,5.32,1.00,0.50,9.63,9072,48,3.112,0.053,4.75,0.17,-0.27,0.90,9217,44,3.124,0.028,4.57,0.07,-1.51,0.68
1206,19.013,5462,2.660,4.61,-0.01,5.42600,2.11600,0.50793,0.23369,4638,814,1.926,0.257,4.82,0.22,-1.12,0.56,4054,275,1.383,0.551,1.89,3.58,-2.27,2.31,4697,36,2.074,0.081,4.40,0.76,-1.30,0.51,4599,37,1.935,0.062,4.87,0.14,-1.87,0.24
1207,19.008,5832,1.443,3.96,-1.04,3.39400,1.22200,0.13231,0.22992,5946,427,1.464,0.257,4.58,0.22,-1.36,0.56,5476,1045,1.168,0.761,0.91,3.24,-1.11,1.92,5963,29,1.513,0.032,4.03,0.75,-0.80,0.26,6145,38,1.618,0.034,4.42,0.24,-1.42,0.44
1208,18.986,4503,0.559,4.77,-0.08,7.28200,0.44300,0.55950,0.23494,4258,377,0.238,0.135,4.81,0.25,0.39,0.79,3903,464,0.000,0.823,2.46,1.04,0.27,0.61,4304,43,0.361,0.096,4.03,0.39,0.18,0.14,4554,23,0.733,0.049,4.54,0.26,0.16,0.04
1209,19.017,5835,1.596,4.10,-0.07,3.74000,1.33400,0.16270,0.22972,5352,427,1.291,0.257,4.68,0.22,-0.99,0.58,4843,730,0.850,0.617,0.80,3.75,-1.95,2.01,5407,33,1.386,0.044,3.88,1.51,-0.87,0.42,5434,20,1.413,0.024,4.69,0.32,-0.59,0.18
1210,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3603,799,5.173,0.217,4.93,0.22,-0.45,0.58,3569,160,4.781,0.414,4.43,1.01,-0.73,0.44,3504,23,4.875,0.074,4.11,0.23,-0.99,0.06,3479,21,5.039,0.071,4.97,0.16,-1.45,0.57
1211,18.983,4093,8.531,5.18,-0.64,10.17400,5.53200,22.11057,0.23313,4338,377,8.686,0.172,4.86,0.25,-1.02,0.60,3501,151,7.179,0.629,1.45,3.65,-1.22,0.46,4424,29,8.921,0.062,5.50,0.36,-0.19,0.44,4183,26,8.627,0.058,4.92,0.15,-0.76,0.25
1212,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3424,660,0.296,0.135,5.18,0.58,-1.96,0.60,3393,50,0.074,0.213,5.21,0.51,-1.99,1.01,3404,10,0.250,0.034,5.13,0.12,-2.15,0.17,3660,44,0.541,0.103,5.70,0.03,-0.95,0.12
1213,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,4435,377,9.033,0.172,4.90,0.25,-1.07,0.60,3676,284,8.059,0.649,4.93,2.76,-2.50,7.35,4426,30,9.018,0.064,4.57,0.86,-1.26,0.71,4775,42,9.241,0.066,4.91,0.16,-1.77,0.41
1214,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,4256,377,0.545,0.135,4.88,0.25,-1.35,0.60,4399,1202,0.432,1.494,5.50,8.46,-2.50,3.30,4199,48,0.393,0.097,4.87,0.55,-1.54,0.34,4266,34,0.497,0.067,4.89,0.15,-1.28,0.21
1215,19.019,5866,4.489,4.41,0.21,4.41900,3.45500,0.59047,0.23329,5713,427,4.140,0.217,4.58,0.22,-0.35,0.58,6069,3920,4.630,2.100,3.50,7.69,0.15,4.68,5895,24,4.503,0.037,3.57,0.80,0.36,0.28,5997,40,4.507,0.053,4.22,0.30,-0.52,0.52
1216,18.997,4444,4.946,4.78,-1.77,7.81400,3.53300,2.95121,0.23561,5009,263,5.315,0.244,4.73,0.25,-0.80,0.46,7356,4538,6.436,1.025,5.50,6.67,-1.71,37.50,5155,31,5.606,0.062,5.10,0.72,-0.20,0.53,5234,32,5.587,0.064,4.95,0.16,-1.64,0.49
1217,19.009,5780,0.050,4.79,-1.07,5.79000,0.04400,0.23174,0.23713,5830,427,0.267,0.257,4.51,0.22,-0.99,0.58,6061,1857,0.323,1.159,2.04,1.72,-0.64,1.68,5783,35,0.154,0.059,2.70,1.00,-1.23,0.32,6051,28,0.270,0.039,4.45,0.28,-1.58,0.36
1218,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3373,660,0.514,0.135,5.26,0.58,-2.11,1.02,3424,106,0.612,0.378,4.54,0.52,-2.50,1.37,3439,14,0.726,0.043,4.34,0.16,-2.55,0.21,3547,3,0.888,0.049,4.72,0.06,-2.23,0.05
1219,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,4141,814,5.689,0.217,4.86,0.22,-0.39,0.58,4141,1555,6.091,1.887,5.50,3.21,0.50,0.96,4176,48,5.784,0.125,4.83,0.39,0.70,0.11,4298,50,5.688,0.123,5.17,0.02,0.20,0.00
1220,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4633,377,2.087,0.135,4.83,0.25,-1.25,0.60,4752,3584,2.380,2.835,4.57,2.47,0.44,3.25,4779,39,2.431,0.063,5.48,0.42,-0.79,0.38,4791,47,2.388,0.087,5.02,0.14,-1.56,0.58
1221,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3742,660,0.492,0.135,5.10,0.58,-1.24,0.60,3451,2,0.000,0.228,4.34,1.13,-1.95,1.78,3751,44,0.510,0.118,5.64,0.24,-1.29,0.22,3564,9,0.258,0.032,4.85,0.14,-2.10,0.15
1222,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4348,377,1.122,0.135,4.91,0.25,-0.77,0.46,3984,145,0.724,0.242,2.66,2.73,-0.90,1.34,4374,34,1.212,0.070,4.45,0.35,-0.28,0.16,4346,33,1.140,0.073,4.82,0.20,-0.45,0.15
1223,19.011,7173,9.390,4.37,-0.89,3.48300,6.71700,1.72902,0.23883,5460,427,8.449,0.347,4.69,0.22,-1.28,0.56,4840,3493,8.198,2.637,0.43,9.28,0.05,2.59,5566,51,8.646,0.093,2.99,1.67,-1.01,0.70,5040,38,8.350,0.064,4.47,0.21,-0.33,0.30
1224,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5094,263,3.508,0.244,4.64,0.25,-0.27,0.46,4697,1378,3.073,1.228,1.84,17.04,-0.79,3.11,5143,24,3.584,0.042,5.26,0.54,-0.23,0.30,4827,22,3.352,0.045,4.45,0.27,-0.21,0.28
1225,18.994,3438,2.481,5.25,-1.94,11.48400,1.71600,6.93426,0.23350,3247,660,2.052,0.135,5.20,0.58,-2.52,1.02,3000,134,0.075,0.671,-0.13,0.71,-2.50,0.29,3252,53,2.054,0.178,4.56,0.32,-2.14,0.16,3280,13,1.983,0.059,4.74,0.07,-1.77,0.09
1226,19.009,7205,2.499,4.62,-2.08,4.24500,2.14100,0.29881,0.23387,6740,323,2.421,0.257,4.46,0.22,-1.40,0.56,6344,3095,2.308,1.486,2.25,5.47,0.23,1.56,6691,46,2.333,0.054,3.77,0.49,-1.09,0.55,6491,40,2.216,0.039,4.23,0.26,-1.07,0.49
1227,19.026,3506,6.296,5.40,-0.38,11.49700,3.97600,19.47153,0.23112,3094,799,5.964,0.217,5.13,0.69,-0.35,0.58,3000,151,5.526,0.588,2.64,0.87,-1.66,0.21,3052,66,5.834,0.236,3.18,0.45,-1.44,0.13,3044,78,5.782,0.263,3.52,1.66,-1.11,0.87
1228,19.005,6002,0.606,4.58,-1.61,5.32800,0.53100,0.23486,0.23544,5628,427,0.332,0.257,4.66,0.22,-1.40,0.56,5498,1302,0.451,0.944,1.51,2.98,-1.12,2.13,5663,27,0.385,0.045,4.94,0.74,-1.93,0.34,6038,32,0.586,0.036,4.66,0.30,-1.84,0.29
1229,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4598,377,2.223,0.135,4.80,0.25,-1.54,0.60,3454,76,0.578,0.477,1.86,3.79,-2.11,0.90,4583,42,2.195,0.086,5.39,0.47,-1.43,0.46,4425,24,2.012,0.052,5.02,0.13,-1.34,0.35
1230,19.006,6693,4.540,4.05,-1.73,3.29700,3.61100,0.38054,0.23607,6195,323,4.306,0.217,4.57,0.22,-0.77,0.58,4205,1400,3.182,1.694,3.89,3.79,-0.39,1.79,6205,36,4.342,0.056,3.53,0.91,-1.59,0.56,6628,25,4.545,0.035,4.34,0.20,-1.78,0.38
1231,19.005,5527,3.440,4.72,-2.16,6.24800,2.70100,0.97454,0.23235,5498,427,3.347,0.217,4.66,0.22,-1.30,0.56,5166,1883,2.890,1.116,3.20,16.80,-2.50,7.91,5578,35,3.488,0.050,5.27,0.55,-1.71,0.49,5605,24,3.485,0.039,4.88,0.24,-1.90,0.32
1232,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,4984,814,2.068,0.257,4.71,0.22,-0.45,0.58,4859,3069,2.094,2.530,3.45,4.81,-0.12,3.94,5043,19,2.218,0.036,4.41,0.80,-0.31,0.21,4724,25,1.902,0.050,4.92,0.15,-1.04,0.27
1233,19.011,5377,0.404,4.72,-0.83,6.11400,0.34500,0.30875,0.23396,5474,427,0.416,0.257,4.67,0.22,-0.69,0.58,5773,1864,0.570,1.114,5.50,12.87,-0.59,0.92,5508,30,0.509,0.032,4.65,0.48,-0.45,0.17,5366,33,0.401,0.035,4.91,0.20,-0.78,0.17
1234,18.994,4486,5.329,4.76,-1.25,7.64400,3.78700,3.07185,0.23556,4965,377,5.591,0.244,4.74,0.25,-0.97,0.46,3833,183,4.508,0.321,1.07,3.38,-1.54,2.31,5082,42,5.842,0.067,4.15,1.34,-0.93,0.58,5071,36,5.744,0.067,4.91,0.15,-1.53,0.47
1235,19.007,6950,7.632,4.59,-1.63,4.35000,5.63500,1.56892,0.23399,5599,427,6.943,0.347,4.68,0.22,-1.23,0.56,8357,10011,8.110,1.981,5.50,4.11,-2.50,22.75,5645,31,7.044,0.056,3.87,1.34,-1.36,0.64,6076,31,7.205,0.051,4.40,0.21,-1.28,0.58
1236,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,6337,323,0.416,0.257,4.55,0.22,-1.47,0.56,7095,2440,0.854,0.992,5.06,2.66,0.02,0.97,6380,26,0.468,0.043,4.58,0.68,-0.69,0.30,6800,35,0.669,0.032,4.39,0.18,-1.05,0.53
1237,19.013,5649,0.260,4.61,-0.31,5.29100,0.22500,0.19980,0.23359,5571,427,0.161,0.257,4.56,0.22,-0.35,0.58,5190,760,0.000,0.693,2.73,4.27,-1.04,1.25,5627,21,0.282,0.030,4.46,0.84,-0.38,0.18,5688,15,0.324,0.027,3.83,0.72,-0.13,0.12
1238,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5006,427,8.350,0.347,4.79,0.22,-1.09,0.56,8569,5323,10.000,0.998,5.50,3.67,-2.50,29.11,5022,38,8.380,0.068,3.56,1.95,-1.83,0.42,4845,36,8.263,0.063,4.95,0.17,-1.73,0.40
1239,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4432,377,2.096,0.135,4.90,0.25,-1.75,0.60,4124,335,1.967,0.625,1.97,4.66,-1.75,2.91,4425,42,2.091,0.091,5.08,0.50,-1.63,0.40,4520,25,2.200,0.057,4.91,0.15,-1.89,0.25
1240,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4512,377,2.884,0.135,4.98,0.25,-1.24,0.60,4272,812,2.581,1.118,4.30,8.97,-2.50,5.52,4504,30,2.853,0.064,5.38,0.40,-2.07,0.30,4264,36,2.623,0.067,4.95,0.15,-1.94,0.27
1241,19.014,7302,5.208,4.38,-0.38,3.20800,4.13900,0.46387,0.23720,7605,514,5.267,0.217,4.41,0.22,-1.32,0.56,8338,6497,5.194,1.682,5.50,3.72,-2.50,23.75,7620,39,5.286,0.041,4.73,0.29,-1.68,0.54,7532,36,5.287,0.045,4.41,0.15,-1.89,0.31
1242,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,3817,660,6.228,0.172,4.90,0.25,-0.60,0.46,4159,240,6.481,0.243,5.44,3.84,-0.29,1.10,3680,38,5.847,0.110,4.24,0.49,-0.92,0.08,3688,30,5.918,0.075,5.01,0.14,-1.59,0.34
1243,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,4662,814,9.017,0.347,4.71,0.22,-0.99,0.58,4621,3962,8.946,3.332,4.02,2.46,0.02,3.63,4585,67,8.834,0.135,1.83,1.49,-0.63,0.56,4280,37,8.578,0.069,4.74,0.21,-0.79,0.51
1244,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3565,799,0.005,0.257,5.10,0.69,0.01,0.97,3441,138,0.000,0.375,3.88,1.38,-0.46,0.53,3592,19,0.091,0.056,4.84,0.26,0.00,0.06,3647,21,0.107,0.052,4.87,0.13,0.14,0.04
1245,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,3037,660,1.465,0.135,5.23,0.58,-2.91,1.02,3000,199,1.626,0.708,3.62,0.72,-2.50,0.39,3179,51,1.984,0.149,4.82,0.26,-2.26,0.11,3204,38,1.666,0.125,5.11,0.07,-1.67,0.03
1246,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4684,814,1.429,0.257,4.78,0.22,-1.57,0.56,4489,1915,1.295,1.837,5.50,8.75,-1.68,2.86,4679,31,1.421,0.067,5.55,0.32,-2.06,0.29,4663,20,1.404,0.043,5.00,0.14,-2.15,0.11
1247,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3545,660,3.592,0.244,5.06,0.58,-0.94,0.46,3519,104,3.633,0.434,4.87,1.26,-1.77,1.85,3562,35,3.644,0.104,4.77,0.55,-1.61,0.41,3318,95,3.696,0.315,4.90,0.23,-1.38,0.88
1248,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4734,377,6.778,0.172,4.72,0.25,-0.83,0.46,4782,3108,6.820,2.483,5.30,3.00,0.27,3.82,4745,35,6.792,0.054,4.55,0.62,-0.47,0.51,4852,26,6.852,0.049,4.95,0.16,-0.94,0.38
1249,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,4797,814,0.882,0.257,4.60,0.22,-0.69,0.58,3568,232,0.000,0.385,5.50,2.21,0.50,1.07,4743,49,0.767,0.120,1.79,1.13,-0.61,0.50,4681,33,0.760,0.057,4.67,0.33,-0.88,0.42
1250,19.005,6282,7.987,4.47,-1.69,4.83900,5.74800,2.07205,0.23056,5755,427,7.708,0.347,4.63,0.22,-1.32,0.56,6222,7361,8.016,3.171,3.50,13.06,-0.35,7.43,5811,27,7.803,0.042,4.43,1.02,-1.78,0.49,5699,30,7.767,0.049,4.51,0.29,-1.41,0.51
1251,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4308,377,6.866,0.172,4.79,0.25,-1.20,0.60,4419,2277,6.942,2.181,5.50,3.52,0.40,1.96,4254,43,6.707,0.087,4.32,1.26,-1.64,0.69,3690,24,6.456,0.062,4.97,0.14,-2.19,0.10
1252,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3607,660,3.854,0.244,5.13,0.58,-1.92,0.60,3480,112,3.442,0.428,3.09,1.47,-1.27,0.30,3622,25,3.908,0.072,5.07,0.33,-2.46,0.37,3981,42,4.159,0.099,5.10,0.17,-0.55,0.04
1253,19.014,5596,2.640,2.75,-0.48,-0.34500,2.12900,0.03581,0.23059,6021,323,2.877,0.257,4.53,0.22,-0.72,0.58,5397,972,2.499,0.577,0.53,3.91,-0.70,1.76,6054,24,2.911,0.029,3.77,0.90,0.00,0.20,5847,28,2.806,0.029,3.70,0.84,-0.09,0.20
1254,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,4851,377,5.211,0.244,4.75,0.25,-1.08,0.60,4931,1093,5.221,0.893,5.50,5.86,-1.55,3.49,4794,39,5.089,0.069,5.56,0.34,-1.76,0.44,4959,30,5.203,0.048,4.96,0.16,-1.90,0.30
1255,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,4298,377,8.976,0.172,4.85,0.25,-0.91,0.46,3701,175,7.725,1.000,0.05,3.51,-2.50,3.44,4249,35,8.848,0.080,4.81,0.66,-0.89,0.70,4498,31,9.070,0.068,4.93,0.15,-1.55,0.54
1256,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4243,377,0.895,0.135,4.98,0.25,-0.88,0.46,4044,368,0.776,0.642,4.09,2.79,-0.87,1.17,4310,34,1.051,0.073,4.90,0.41,-0.48,0.17,3786,19,0.246,0.050,4.93,0.15,-1.96,0.18
1257,18.980,3747,2.200,5.18,-2.09,9.98500,1.58300,3.29306,0.23228,3749,660,2.279,0.135,5.06,0.58,-1.38,0.60,3451,2,1.547,0.230,3.19,1.72,-2.04,1.63,3703,23,2.169,0.083,5.12,0.33,-2.10,0.31,3664,56,2.083,0.161,4.99,0.15,-1.93,0.19
1258,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5627,427,0.266,0.257,4.69,0.22,-1.24,0.56,5243,799,0.000,0.677,-0.50,2.15,-1.54,1.46,5579,42,0.186,0.042,4.91,0.55,-1.09,0.24,6024,23,0.483,0.032,4.37,0.24,-0.29,0.18
1259,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5681,427,5.480,0.217,4.69,0.22,-1.27,0.56,4559,1119,4.530,1.043,4.69,18.23,-2.50,5.72,5940,32,5.953,0.054,3.78,0.88,-1.74,0.50,5482,41,5.654,0.058,4.84,0.21,-1.83,0.37
1260,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4471,377,0.333,0.135,4.77,0.25,-0.61,0.46,3367,136,0.000,0.400,5.50,1.36,0.26,0.71,4487,37,0.375,0.075,4.99,0.46,-0.83,0.23,3929,14,-0.402,0.040,4.69,0.04,-2.17,0.09
1261,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3466,799,8.432,0.347,5.02,0.69,0.00,0.97,3411,117,9.032,0.169,5.22,2.09,-0.47,0.83,3454,50,8.396,0.145,4.68,0.50,-0.11,0.13,3093,102,8.093,0.350,4.43,0.84,-1.18,0.82
1262,19.019,5826,0.647,4.06,0.10,3.60200,0.55500,0.10661,0.23603,5944,427,0.786,0.257,4.34,0.22,0.35,0.97,5890,1282,0.740,0.694,2.37,4.09,0.27,2.13,5960,33,0.798,0.043,2.66,1.48,0.41,0.14,5965,31,0.793,0.050,2.28,1.26,0.52,0.12
1263,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4652,377,6.346,0.172,4.75,0.25,-1.47,0.60,5540,3431,7.043,1.958,2.03,5.62,0.50,2.65,4604,39,6.258,0.072,5.26,0.59,-2.02,0.36,4541,23,6.244,0.040,5.01,0.14,-1.60,0.20
1264,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3620,660,0.448,0.135,5.17,0.58,-1.66,0.60,3487,65,0.044,0.328,2.74,2.53,-1.96,1.09,3617,18,0.405,0.082,2.85,0.52,-1.96,0.23,3542,9,0.362,0.040,4.67,0.01,-2.26,0.02
1265,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,4774,814,0.019,0.257,4.85,0.22,-1.04,0.56,4988,670,0.000,0.642,5.50,5.96,-1.43,1.60,4766,19,0.012,0.011,3.44,0.46,-1.31,0.19,5056,24,0.173,0.045,4.95,0.15,-1.12,0.29
1266,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3972,799,4.498,0.217,4.90,0.22,-0.05,0.58,3565,164,4.092,0.463,4.47,0.95,-0.81,0.46,4014,45,4.613,0.084,5.46,0.34,0.24,0.09,3900,27,4.546,0.067,4.96,0.15,-0.04,0.04
1267,19.017,5549,5.860,4.14,0.05,4.09100,4.30600,0.75162,0.23504,5728,427,5.917,0.217,4.50,0.22,-0.65,0.58,6921,599,6.532,0.192,5.50,3.61,0.43,2.19,5764,38,5.981,0.070,2.70,1.77,0.27,0.37,5856,27,6.009,0.042,4.30,0.25,-0.12,0.28
1268,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3567,660,1.128,0.135,5.22,0.58,-2.11,1.02,3550,5,1.070,0.251,5.44,2.11,-2.50,2.50,3579,18,1.160,0.072,5.42,0.23,-2.18,0.26,3421,55,0.929,0.175,4.72,0.08,-2.18,0.10
1269,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3639,799,0.341,0.257,5.05,0.69,-1.10,0.56,3508,59,0.284,0.142,5.25,0.59,-1.27,0.57,3673,20,0.454,0.057,5.79,0.14,-0.90,0.10,3214,217,-0.529,0.740,4.10,1.44,-1.12,0.75
1270,19.004,6402,0.889,3.60,-2.05,2.44900,0.78500,0.07018,0.23536,6434,323,0.817,0.257,4.57,0.22,-1.42,0.56,5609,1329,0.446,0.960,1.27,2.65,-2.27,5.27,6513,44,0.941,0.047,3.63,0.39,-1.82,0.40,6831,33,1.072,0.046,3.85,0.40,-1.35,0.55
1271,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,5057,427,2.140,0.257,4.68,0.22,-0.96,0.58,4667,1305,1.823,1.254,5.50,5.66,-0.79,3.09,5101,25,2.259,0.037,4.59,0.62,-0.25,0.21,5096,27,2.266,0.037,4.70,0.35,-0.36,0.26
1272,19.009,6078,4.754,4.55,-0.77,4.92100,3.68000,0.82871,0.23611,6026,323,4.821,0.217,4.51,0.22,-0.85,0.58,5832,2470,4.406,1.438,5.50,17.04,-2.50,15.25,5943,47,4.665,0.058,4.21,1.11,-1.45,0.66,6105,41,4.705,0.050,4.54,0.28,-1.67,0.49
1273,19.006,5748,0.106,4.74,-1.61,5.80300,0.09300,0.23878,0.23622,6108,323,0.146,0.257,4.65,0.22,-1.58,0.56,6431,2114,0.412,1.071,5.50,5.14,-1.48,1.74,6230,43,0.348,0.045,5.42,0.44,-1.18,0.38,6188,30,0.345,0.032,4.45,0.14,-0.68,0.19
1274,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4546,377,8.097,0.172,4.92,0.25,-1.00,0.60,3791,363,7.342,0.800,2.42,3.42,-0.82,1.11,4699,36,8.469,0.081,5.58,0.35,-0.60,1.01,5065,50,8.641,0.090,4.95,0.16,-2.00,0.19
1275,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,3746,660,8.878,0.172,5.03,0.58,-1.03,0.60,3756,350,8.539,0.725,5.39,2.92,-0.91,1.85,3636,43,8.526,0.106,4.02,0.70,-1.30,0.28,3635,8,8.963,0.034,5.08,0.11,-2.21,0.08
1276,19.004,6261,6.379,4.44,-1.94,4.77100,4.76200,1.27585,0.23237,6063,323,6.205,0.347,4.54,0.22,-0.76,0.58,4439,1490,5.191,1.692,4.10,12.21,-2.12,5.87,6144,33,6.342,0.048,3.46,0.46,-1.48,0.61,6102,30,6.281,0.049,4.39,0.20,-1.29,0.56
1277,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4276,377,1.714,0.135,4.96,0.25,-1.38,0.60,3788,140,1.144,0.492,3.25,3.72,-2.50,2.89,4357,35,1.911,0.070,5.56,0.33,-1.77,0.37,4267,45,1.855,0.076,4.99,0.14,-1.32,0.42
1278,19.006,6226,0.403,4.49,-1.33,4.80400,0.35800,0.17037,0.23613,5717,427,0.108,0.257,4.54,0.22,-1.50,0.56,5649,134,0.179,0.173,2.60,1.75,-1.58,1.08,5671,34,0.041,0.028,3.89,0.56,-1.91,0.30,5075,34,-0.489,0.054,4.79,0.12,-2.18,0.09
1279,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3999,799,4.356,0.217,4.87,0.22,-0.01,0.58,3696,535,4.067,0.851,4.40,1.53,-0.44,0.95,4099,46,4.645,0.098,5.00,0.52,0.57,0.15,3804,33,4.302,0.086,4.92,0.15,-0.15,0.04
1280,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,5077,427,1.070,0.257,4.51,0.22,-0.36,0.58,5819,2358,1.559,1.441,5.50,13.08,0.50,2.30,5095,21,1.091,0.035,3.44,0.58,-0.03,0.12,4852,33,0.917,0.064,3.41,1.19,-1.05,0.40
1281,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5682,427,0.768,0.257,4.63,0.22,-1.75,0.56,5191,923,0.501,0.786,1.20,2.73,-1.41,1.88,5692,25,0.805,0.039,4.26,1.41,-0.98,0.35,5924,27,0.908,0.033,4.41,0.19,-0.47,0.27
1282,19.011,5377,0.404,4.72,-0.83,6.11400,0.34500,0.30875,0.23396,5638,427,0.518,0.257,4.67,0.22,-0.39,0.58,6370,2097,0.804,1.104,5.10,6.40,0.11,0.78,5699,24,0.596,0.030,5.29,0.46,-0.34,0.16,5333,23,0.368,0.030,4.77,0.30,-0.64,0.20
1283,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5425,427,1.932,0.257,4.55,0.22,-1.26,0.56,4619,772,1.301,0.709,1.90,8.23,-2.02,2.77,5407,30,1.906,0.052,4.93,0.63,-1.84,0.45,5355,20,1.844,0.036,4.92,0.17,-1.94,0.24
1284,19.005,6606,2.248,4.25,-2.15,4.02100,1.90900,0.24266,0.23530,6401,323,2.155,0.257,4.62,0.22,-1.74,0.56,7451,554,2.511,0.139,5.39,3.48,-2.50,15.28,6383,37,2.142,0.053,3.85,0.58,-1.94,0.38,6098,38,1.966,0.037,4.45,0.28,-1.96,0.22
1285,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3885,799,1.722,0.257,5.02,0.69,-0.57,0.58,3550,5,1.436,0.272,5.24,0.84,-0.67,0.23,3898,34,1.763,0.089,5.83,0.13,0.08,0.04,3778,27,1.417,0.061,5.12,0.07,0.01,0.05
1286,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3990,660,3.015,0.244,4.99,0.25,-0.90,0.46,4181,875,3.174,1.069,5.50,4.75,-0.52,1.34,3952,30,2.925,0.065,5.34,0.38,-0.73,0.15,4206,22,3.327,0.049,5.09,0.09,-0.53,0.03
1287,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,5106,263,7.537,0.172,4.85,0.25,-1.64,0.60,4725,1597,6.561,1.475,-0.50,10.51,-1.51,3.87,5083,33,7.486,0.060,4.59,1.01,-1.78,0.50,5094,25,7.508,0.051,4.94,0.15,-1.92,0.27
1288,19.006,6302,6.337,3.00,-1.37,0.00800,4.76200,0.14217,0.23494,6138,323,6.122,0.347,4.46,0.22,-0.89,0.58,5234,1839,5.772,1.205,1.81,14.57,-2.33,12.95,6255,35,6.327,0.043,2.74,0.38,-1.55,0.59,6215,28,6.275,0.042,2.86,0.44,-1.61,0.56
1289,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3357,660,0.153,0.135,5.19,0.58,-1.84,0.60,3409,60,0.230,0.292,5.07,0.53,-2.14,1.14,3395,45,0.241,0.134,4.88,0.23,-2.21,0.17,3317,44,0.179,0.154,4.67,0.01,-2.26,0.02
1290,18.990,4112,0.126,4.75,-2.30,8.84900,0.09900,0.98084,0.23718,4427,377,0.597,0.135,4.85,0.25,-1.53,0.60,3937,375,0.000,0.721,5.50,2.50,0.12,0.32,4387,47,0.518,0.099,4.28,0.72,-2.06,0.28,4258,30,0.302,0.060,4.83,0.13,-2.11,0.14
1291,19.009,5001,1.503,4.04,0.11,3.95200,1.20400,0.16959,0.23335,4829,814,1.395,0.257,4.65,0.22,-0.13,0.58,5896,3327,2.248,1.813,3.36,11.86,0.50,2.68,4849,31,1.458,0.045,4.09,0.50,-0.08,0.16,4933,28,1.552,0.034,4.29,0.23,-0.08,0.14
1292,19.018,7825,2.657,4.02,-1.24,2.22200,2.31500,0.12700,0.23565,7063,514,2.285,0.257,4.40,0.22,-1.19,0.56,7799,2046,2.576,0.890,4.60,3.20,-2.05,29.03,7119,36,2.391,0.046,3.38,0.26,-0.44,0.54,7713,49,2.558,0.053,4.25,0.17,-1.29,0.69
1293,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,4804,814,1.666,0.257,4.90,0.22,-2.28,1.06,4503,1142,1.440,0.992,2.82,23.37,-2.50,3.59,4748,42,1.511,0.080,4.81,0.81,-2.31,0.16,4821,31,1.605,0.060,4.90,0.16,-2.04,0.19
1294,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5217,427,0.201,0.257,4.71,0.22,-0.60,0.58,4877,681,0.000,0.636,4.38,8.00,-1.65,1.81,5237,22,0.243,0.039,5.17,0.61,-0.59,0.25,5448,36,0.427,0.038,4.73,0.32,-0.53,0.23
1295,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,4000,377,2.966,0.135,4.99,0.25,-0.97,0.46,4272,948,3.275,1.053,5.50,3.88,-0.00,0.73,3996,26,2.986,0.069,5.06,0.53,-0.49,0.11,4159,83,3.126,0.217,5.01,0.14,-0.14,0.24
1296,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3432,799,4.763,0.217,4.98,0.22,-0.10,0.58,3409,142,4.774,0.516,3.75,1.52,-0.69,0.36,3452,50,4.831,0.153,4.58,0.51,-0.53,0.11,3459,35,5.116,0.094,5.04,0.11,-0.49,0.01
1297,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,3994,660,2.485,0.135,5.03,0.58,-1.74,0.60,4367,1104,2.436,1.247,3.50,11.12,-2.50,4.33,3973,23,2.435,0.052,4.95,0.59,-1.78,0.38,3801,40,2.168,0.104,4.89,0.15,-1.91,0.24
1298,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3535,799,0.298,0.257,5.15,0.69,-1.27,0.56,3519,62,0.337,0.145,4.90,0.57,-1.26,0.55,3538,30,0.282,0.087,4.95,0.22,-0.90,0.09,3408,25,0.262,0.113,4.82,0.20,-1.39,0.52
1299,18.990,4493,1.168,5.01,-0.88,8.44500,0.92100,1.18905,0.23394,4342,377,0.854,0.135,4.88,0.25,-0.82,0.46,3573,116,0.000,0.395,2.48,2.76,-1.29,0.53,4408,37,1.027,0.079,5.30,0.43,-0.90,0.26,4477,28,1.120,0.060,4.99,0.14,-0.67,0.13
1300,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4477,377,-0.284,0.000,4.75,0.25,0.23,0.79,5084,1561,0.426,1.155,5.39,2.04,0.50,2.07,4493,61,-0.239,0.136,3.73,0.31,0.16,0.14,4780,23,0.159,0.044,4.47,0.13,0.17,0.03
1301,18.989,4141,1.313,4.92,-2.06,8.75100,1.00300,1.42233,0.23241,4236,377,1.496,0.135,4.96,0.25,-1.87,0.60,3000,214,0.000,0.837,1.84,0.54,-2.50,0.30,4192,40,1.400,0.099,4.70,0.62,-1.57,0.40,4165,21,1.331,0.048,4.90,0.15,-1.27,0.22
1302,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,3980,660,3.707,0.244,5.04,0.58,-1.27,0.60,3675,248,3.379,0.554,5.42,1.10,-0.74,0.81,3984,40,3.730,0.090,5.54,0.31,-0.31,0.08,4207,37,4.138,0.070,5.12,0.07,-0.53,0.03
1303,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,4094,814,7.542,0.347,4.88,0.22,0.31,0.97,3000,190,5.853,1.141,-0.50,1.93,-2.50,0.77,4149,1,7.705,0.019,5.36,0.11,0.99,0.00,3757,84,7.194,0.230,4.67,0.01,0.20,0.00
1304,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,4971,814,8.359,0.347,4.75,0.22,-0.92,0.58,3835,356,7.429,0.849,2.28,4.84,-1.43,3.07,5179,39,8.807,0.075,4.12,0.94,-1.52,0.60,5451,37,8.931,0.066,4.71,0.30,-1.42,0.52
1305,19.011,7101,6.234,4.61,-0.57,3.73400,4.78700,0.79799,0.23419,6485,323,6.018,0.347,4.48,0.22,-0.73,0.58,6288,5149,6.190,1.835,3.50,11.45,-1.04,8.36,6476,33,5.969,0.049,3.66,0.40,-0.87,0.65,6693,35,6.034,0.044,4.35,0.16,-1.54,0.54
1306,19.010,7299,4.653,4.57,-2.19,4.10600,3.74400,0.58641,0.23441,6491,323,4.171,0.217,4.57,0.22,-0.92,0.58,7309,2469,4.655,1.065,5.18,4.99,-0.47,5.63,6635,44,4.406,0.065,3.84,0.41,-0.62,0.76,6620,23,4.307,0.033,4.31,0.15,-1.81,0.40
1307,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5006,427,3.943,0.217,4.68,0.22,-1.24,0.56,4221,457,3.175,0.722,2.35,4.64,-1.42,2.78,4973,41,3.870,0.084,3.10,1.53,-0.79,0.63,5202,44,4.050,0.077,4.67,0.33,-0.94,0.73
1308,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3562,799,0.090,0.257,5.06,0.69,0.29,0.97,3431,120,0.000,0.376,3.61,1.28,-0.57,0.43,3563,27,0.080,0.055,4.39,0.52,-0.16,0.11,3649,34,0.154,0.069,4.88,0.14,0.11,0.06
1309,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5178,427,2.937,0.257,4.74,0.22,-1.68,0.56,4541,1851,2.389,1.586,3.15,23.23,-2.50,5.55,5165,36,2.908,0.072,5.07,0.67,-1.60,0.63,4715,22,2.559,0.045,4.93,0.15,-1.81,0.27
1310,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,5487,263,6.579,0.172,4.52,0.25,-0.07,0.46,4802,4104,6.163,3.231,3.49,4.94,-0.03,3.84,5534,42,6.693,0.059,3.65,1.11,0.21,0.35,4912,32,6.331,0.051,4.31,0.15,0.12,0.08
1311,18.996,4708,0.744,4.90,-0.84,7.65800,0.60500,0.71351,0.23460,5170,263,1.088,0.135,4.57,0.25,-0.10,0.46,4228,478,0.445,0.829,2.05,2.55,-1.77,1.92,5189,34,1.152,0.041,5.65,0.26,-0.02,0.14,5209,32,1.188,0.039,4.53,0.11,0.04,0.09
1312,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3601,799,1.023,0.257,4.97,0.22,0.28,0.97,3619,210,0.941,0.347,5.29,2.03,0.12,0.85,3554,30,0.883,0.081,5.20,0.34,-0.01,0.08,3545,24,0.847,0.071,4.95,0.14,-0.08,0.04
1313,19.024,8669,4.812,4.09,-1.25,1.76300,4.00800,0.22356,0.23818,9908,1142,5.419,0.217,3.91,0.71,0.34,0.97,10000,4272,5.273,1.057,4.92,1.57,0.50,8.85,9571,56,5.054,0.046,4.60,0.18,-0.84,0.99,10810,30,5.315,0.022,4.97,0.20,-1.93,0.25
1314,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,4842,814,1.439,0.257,4.62,0.22,-0.38,0.58,4168,268,0.741,0.349,2.36,6.89,-2.45,1.49,4881,43,1.512,0.041,4.31,0.63,-0.32,0.21,4213,28,0.702,0.061,4.79,0.12,-2.07,0.16
1315,19.009,5764,1.019,4.72,-0.98,5.64500,0.87100,0.31725,0.23479,5558,427,0.982,0.257,4.62,0.22,-1.35,0.56,7302,129,1.736,0.163,5.11,3.82,-0.07,2.31,5473,30,0.833,0.051,4.04,1.28,-1.41,0.38,5753,21,1.020,0.028,4.43,0.25,-0.76,0.24
1316,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4797,377,5.095,0.244,4.73,0.25,-0.88,0.46,4716,1541,5.226,1.448,5.50,3.42,-0.72,3.87,4873,29,5.283,0.051,5.50,0.34,-0.16,0.43,5008,43,5.333,0.089,4.84,0.29,-1.17,0.81
1317,19.014,4789,1.757,2.52,-0.69,0.92800,1.39400,0.04588,0.23399,4925,814,1.761,0.257,4.61,0.22,-1.20,0.56,3751,3,0.745,0.231,2.89,5.63,-2.38,1.87,4984,31,1.909,0.057,3.85,1.39,-0.97,0.39,4889,33,1.806,0.066,4.07,0.90,-0.99,0.48
1318,19.013,5781,6.592,4.51,-0.39,5.04000,4.82000,1.47707,0.23833,5512,427,6.305,0.347,4.62,0.22,-0.89,0.58,3773,535,5.080,1.068,2.33,4.61,-0.96,1.43,5632,42,6.554,0.078,4.05,1.29,-0.50,0.77,5638,50,6.518,0.075,4.54,0.29,-1.06,0.64
1319,19.006,6113,1.216,4.59,-1.38,5.16000,1.04800,0.27568,0.23611,5718,427,0.902,0.257,4.64,0.22,-1.31,0.56,5021,839,0.547,0.789,1.21,3.31,-1.41,1.89,5812,26,1.041,0.044,5.23,0.66,-1.57,0.42,5412,32,0.750,0.042,4.85,0.23,-1.88,0.24
1320,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5566,427,0.865,0.257,4.61,0.22,-0.64,0.58,6501,1359,1.449,0.681,4.89,4.05,-0.01,0.69,5592,16,0.934,0.026,4.58,0.77,-0.43,0.17,5417,33,0.802,0.035,4.49,0.28,-0.40,0.17
1321,19.003,4635,0.868,3.13,0.09,2.56100,0.69000,0.07073,0.23793,4361,814,0.631,0.257,4.69,0.22,-0.51,0.58,3910,169,0.027,0.574,1.16,1.44,-1.64,1.86,4427,24,0.789,0.055,2.54,0.49,-0.24,0.15,4458,32,0.826,0.056,4.82,0.26,-0.91,0.33
1322,19.006,6585,0.205,4.19,-1.20,3.73200,0.18700,0.09603,0.23467,6715,323,0.263,0.257,4.57,0.22,-1.92,0.56,7974,1061,0.743,0.267,5.50,1.80,-2.50,15.75,6730,29,0.266,0.042,4.83,0.42,-1.83,0.38,6232,36,0.038,0.024,4.22,0.14,-1.89,0.23
1323,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3409,799,1.831,0.257,4.95,0.22,0.45,0.97,3386,169,1.979,0.549,4.37,1.24,0.24,0.46,3472,23,1.999,0.082,5.34,0.35,0.56,0.12,3287,117,1.513,0.400,4.79,0.22,-0.27,0.80
1324,19.013,5769,0.656,4.51,-0.38,5.02600,0.56500,0.20682,0.23512,5701,427,0.620,0.257,4.53,0.22,-0.40,0.58,6491,1662,1.136,0.819,4.87,5.44,0.17,0.78,5718,27,0.647,0.031,4.74,0.72,-0.43,0.19,6318,28,1.014,0.030,4.31,0.25,0.02,0.12
1325,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,3837,660,3.348,0.244,5.03,0.58,-0.67,0.46,3981,357,3.478,0.521,5.50,3.76,-0.46,0.82,3759,38,3.132,0.101,4.48,0.50,-0.97,0.20,3781,23,3.206,0.067,5.00,0.14,-1.86,0.20
1326,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3786,660,0.187,0.135,5.01,0.58,-1.25,0.60,3802,366,0.000,0.765,5.50,1.70,-0.15,0.53,3726,13,0.046,0.032,3.74,0.57,-1.24,0.15,3718,13,0.270,0.026,4.70,0.04,-2.16,0.11
1327,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5318,427,0.038,0.257,4.62,0.22,-1.16,0.56,5264,1678,0.000,1.224,-0.50,2.89,-0.52,1.95,5295,18,0.018,0.016,3.03,0.99,-1.07,0.15,5346,16,0.026,0.019,4.84,0.25,-0.95,0.18
1328,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,6085,323,0.479,0.257,4.54,0.22,-0.58,0.58,6736,1546,0.977,0.737,4.83,5.58,0.50,1.10,6132,37,0.567,0.035,4.84,0.57,-0.02,0.16,5975,31,0.492,0.034,4.44,0.15,-0.24,0.18
1329,18.989,4141,1.313,4.92,-2.06,8.75100,1.00300,1.42233,0.23241,4182,377,1.392,0.135,4.91,0.25,-1.23,0.60,4273,717,1.362,0.998,4.14,3.00,-1.02,1.92,4135,30,1.293,0.067,5.03,0.36,-2.02,0.30,4133,26,1.296,0.060,4.97,0.15,-1.81,0.28
1330,19.001,4594,2.357,4.75,-1.82,7.52100,1.81500,1.16681,0.23429,4950,814,2.479,0.257,4.76,0.22,-1.30,0.56,3745,537,0.973,0.992,2.57,3.22,-0.66,0.79,5118,52,2.843,0.086,4.63,1.27,-0.98,0.76,5001,21,2.692,0.045,4.95,0.15,-2.04,0.23
1331,19.004,4697,9.345,4.89,-2.06,7.54400,6.18800,8.82267,0.23243,4736,814,9.313,0.347,4.73,0.22,-0.82,0.58,4027,518,8.681,0.991,5.50,6.90,-2.50,4.84,4761,23,9.360,0.051,5.07,0.76,-2.07,0.34,4343,29,8.978,0.068,4.96,0.15,-1.38,0.73
1332,19.024,3460,9.671,5.13,-0.56,11.33300,5.82900,42.42287,0.23513,3452,799,9.580,0.347,5.26,0.69,-1.34,0.56,3952,2199,10.000,2.544,5.50,6.07,0.50,2.31,3488,49,9.713,0.153,5.48,0.34,-0.40,0.08,3076,177,9.496,0.334,3.41,1.71,-0.87,1.11
1333,19.004,4728,1.732,5.20,-2.24,7.76200,1.36500,1.05828,0.23990,5029,427,2.053,0.257,4.72,0.22,-1.82,0.56,5210,1521,2.176,1.021,4.99,15.74,-1.99,4.53,5042,44,2.096,0.083,4.75,1.08,-1.73,0.51,5468,28,2.440,0.051,4.81,0.27,-0.94,0.58
1334,19.007,5082,0.171,4.95,-0.92,6.73000,0.14500,0.37463,0.23807,5464,427,0.399,0.257,4.55,0.22,-0.42,0.58,5179,1244,0.155,1.084,0.72,3.02,-1.00,1.97,5504,21,0.475,0.036,4.83,1.04,-0.56,0.23,5177,29,0.197,0.045,4.94,0.17,-1.18,0.35
1335,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3970,660,0.877,0.135,5.05,0.58,-1.33,0.60,3809,132,0.759,0.447,3.45,5.04,-1.53,1.55,3994,26,0.935,0.066,4.80,0.46,-1.39,0.34,3982,36,0.941,0.076,4.88,0.16,-1.42,0.30
1336,19.007,6222,0.111,4.49,-0.96,4.72600,0.10000,0.14581,0.23686,6197,323,0.048,0.257,4.49,0.22,-1.40,0.56,6749,130,0.352,0.143,5.50,4.34,-1.53,2.89,6205,27,0.075,0.038,5.23,0.49,-1.42,0.38,6359,34,0.215,0.034,4.47,0.21,-1.45,0.44
1337,19.003,4576,8.820,2.85,-0.02,1.73300,5.84000,0.51761,0.23474,4755,814,8.934,0.347,4.72,0.22,-0.42,0.58,4755,3513,9.150,2.820,3.86,4.58,0.25,3.91,4847,31,9.119,0.062,3.18,0.82,0.25,0.35,4862,36,9.145,0.061,2.73,0.31,0.01,0.13
1338,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5228,427,2.905,0.257,4.73,0.22,-1.29,0.56,4887,1941,2.558,1.171,-0.50,14.60,-2.50,7.02,5284,50,3.022,0.063,4.46,0.97,-1.01,0.60,5010,32,2.766,0.046,4.94,0.15,-2.02,0.19
1339,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3739,660,3.640,0.244,4.97,0.25,-0.49,0.46,3780,635,3.839,0.910,5.50,2.47,-0.31,1.18,3781,42,3.754,0.110,5.03,0.51,-0.35,0.06,3770,39,3.704,0.102,4.99,0.14,-0.29,0.05
1340,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5815,427,0.301,0.257,4.48,0.22,-1.05,0.56,6590,1642,0.737,0.717,4.66,7.41,-0.34,1.52,5842,30,0.359,0.037,4.72,0.64,-0.84,0.25,5982,28,0.450,0.030,4.37,0.18,-0.99,0.23
1341,19.008,6994,1.293,3.99,-2.37,2.77100,1.14800,0.09603,0.23415,6948,323,1.165,0.257,4.49,0.22,-1.42,0.56,7105,1234,1.473,0.442,3.77,2.21,-2.37,5.44,7004,59,1.253,0.054,4.60,0.42,-1.69,0.48,6926,26,1.253,0.031,4.40,0.16,-1.81,0.38
1342,19.018,5800,2.484,4.49,0.10,4.69600,2.01500,0.34562,0.23050,5353,427,2.233,0.257,4.58,0.22,-0.74,0.58,4808,1140,1.927,0.895,1.22,8.01,-1.50,2.79,5358,30,2.264,0.037,4.86,0.72,-0.51,0.34,5195,54,2.124,0.077,4.81,0.31,-1.21,0.65
1343,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4857,377,1.293,0.135,4.75,0.25,-1.42,0.60,4806,716,0.913,0.801,5.50,5.80,-2.50,2.81,4908,51,1.422,0.086,5.25,0.62,-0.94,0.44,4937,22,1.462,0.036,4.67,0.33,-0.37,0.21
1344,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4014,377,5.678,0.244,4.87,0.25,-1.18,0.60,4176,846,5.538,1.260,5.50,7.06,-1.89,7.38,3802,29,5.084,0.080,4.40,0.69,-1.89,0.39,3996,31,5.352,0.070,4.90,0.16,-1.23,0.23
1345,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,3797,660,6.193,0.172,4.90,0.25,-0.32,0.46,3264,99,5.140,0.505,2.51,1.32,-1.81,0.30,3608,36,5.668,0.103,3.68,0.57,-1.01,0.11,4033,42,6.195,0.100,4.84,0.14,-0.28,0.10
1346,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,4162,377,2.658,0.135,4.96,0.25,-1.40,0.60,4349,35,2.710,0.210,4.69,2.56,0.03,1.34,4159,42,2.666,0.081,4.88,0.82,-1.40,0.57,3992,25,2.413,0.056,4.91,0.15,-1.67,0.29
1347,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6558,323,1.163,0.257,4.67,0.22,-1.72,0.56,7884,1921,1.568,0.740,5.50,2.47,-2.50,18.57,6603,46,1.261,0.061,4.79,0.71,-1.89,0.42,6405,32,1.211,0.036,4.36,0.21,-1.95,0.24
1348,19.009,5780,0.050,4.79,-1.07,5.79000,0.04400,0.23174,0.23713,5534,427,0.001,0.257,4.50,0.22,-1.27,0.56,6046,1711,0.243,1.003,5.34,9.61,-0.26,0.50,5525,25,0.009,0.037,2.35,0.51,-1.65,0.24,5622,54,-0.025,0.089,3.85,1.12,-1.74,0.37
1349,18.989,4140,0.016,4.81,-2.08,8.65100,0.01300,0.86099,0.23511,4508,377,0.488,0.135,4.93,0.25,-1.33,0.60,3429,252,0.000,0.521,2.41,2.24,-0.40,0.55,4474,39,0.423,0.074,5.61,0.30,-1.80,0.31,4732,20,0.789,0.030,4.92,0.25,-0.55,0.20
1350,18.989,4140,0.016,4.81,-2.08,8.65100,0.01300,0.86099,0.23511,4438,377,0.320,0.135,4.91,0.25,-1.49,0.60,3999,676,0.000,1.056,1.89,1.55,0.07,0.99,4450,35,0.371,0.069,5.61,0.26,-1.56,0.27,4189,15,0.048,0.033,4.83,0.13,-1.87,0.22
1351,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,5092,427,2.634,0.257,4.63,0.22,-0.43,0.58,4768,2354,2.443,2.149,3.49,3.85,-0.47,3.57,5138,32,2.715,0.040,5.05,0.55,0.17,0.19,5030,31,2.676,0.040,4.25,0.25,0.11,0.08
1352,19.012,7314,2.786,4.60,-0.81,3.43100,2.37500,0.22845,0.23547,6852,323,2.624,0.257,4.38,0.22,-0.93,0.58,6763,2393,2.748,1.173,2.53,3.20,0.05,2.36,6781,29,2.561,0.050,4.05,0.65,-1.18,0.60,6621,28,2.512,0.031,4.17,0.24,-1.69,0.43
1353,19.012,7226,2.274,4.46,-0.85,3.59900,1.96700,0.20455,0.23398,6685,323,2.048,0.257,4.46,0.22,-1.30,0.56,7315,2562,2.291,0.923,4.16,3.05,-2.50,6.59,6699,53,2.073,0.055,3.49,0.44,-1.20,0.54,6746,39,2.049,0.035,4.32,0.16,-1.71,0.41
1354,19.014,5568,0.104,4.51,-0.18,5.18500,0.09000,0.17873,0.23825,5849,427,0.387,0.257,4.41,0.22,0.07,0.97,5023,774,0.000,0.708,-0.10,2.51,-2.21,2.24,5818,28,0.316,0.043,3.67,1.07,0.04,0.13,5201,61,-0.084,0.101,4.71,0.39,-1.05,0.31
1355,18.989,4141,1.313,4.92,-2.06,8.75100,1.00300,1.42233,0.23241,4060,377,1.164,0.135,5.02,0.58,-1.50,0.60,3000,203,0.000,0.783,2.28,0.48,-2.50,0.30,4086,28,1.244,0.057,5.14,0.40,-1.91,0.31,4287,25,1.590,0.047,4.94,0.15,-1.31,0.26
1356,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,3994,660,5.835,0.244,4.93,0.25,-0.81,0.46,4492,1913,6.381,1.939,5.50,3.35,-0.78,3.08,3984,34,5.787,0.083,4.69,0.63,-0.43,0.10,3780,19,5.517,0.056,4.76,0.10,-0.49,0.01
1357,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5260,427,0.099,0.257,4.73,0.22,-1.14,0.56,5280,1256,0.062,0.879,-0.39,3.01,-1.08,1.50,5219,14,0.024,0.019,2.43,0.64,-1.89,0.26,5342,12,0.022,0.017,4.82,0.13,-2.13,0.12
1358,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3407,660,3.053,0.244,5.14,0.58,-1.65,0.60,3000,184,1.138,0.673,0.23,0.54,-2.50,0.29,3405,16,3.050,0.064,4.30,0.18,-2.30,0.15,3246,3,3.024,0.012,4.67,0.01,-2.27,0.01
1359,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3257,660,-0.105,0.000,5.17,0.58,-2.31,1.02,3273,90,0.000,0.435,4.77,0.38,-1.98,0.56,3306,10,0.056,0.036,5.01,0.08,-2.28,0.12,3404,10,0.145,0.043,5.17,0.02,-1.74,0.07
1360,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,3901,660,3.534,0.244,4.96,0.25,-1.15,0.60,4305,1100,4.121,1.192,5.50,3.40,0.40,0.73,3921,29,3.628,0.075,5.61,0.24,-0.38,0.07,3538,80,3.314,0.270,4.99,0.18,-1.65,0.69
1361,18.994,4476,4.479,4.79,-1.33,7.71500,3.24300,2.47059,0.22694,4942,377,4.793,0.244,4.78,0.25,-1.03,0.60,5854,2110,5.433,1.248,5.50,14.38,-1.08,6.29,4982,39,4.882,0.065,5.71,0.21,-1.50,0.49,4835,19,4.731,0.035,4.99,0.15,-2.02,0.20
1362,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5006,427,9.139,0.347,4.77,0.22,-1.19,0.56,8124,13608,10.000,2.748,5.28,3.45,-2.50,17.97,5087,33,9.321,0.063,4.60,1.34,-1.39,0.55,4712,28,8.997,0.058,4.96,0.15,-1.75,0.42
1363,18.981,3974,3.892,5.30,-1.52,10.96000,2.74400,8.79832,0.23342,3922,660,3.899,0.244,4.95,0.25,-1.09,0.60,4296,1234,4.185,1.338,5.50,4.44,-0.37,1.37,3834,33,3.649,0.083,4.59,0.73,-1.33,0.43,3712,23,3.522,0.087,4.74,0.08,-1.54,0.09
1364,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4375,377,2.664,0.135,4.88,0.25,-1.66,0.60,3955,257,2.101,0.651,4.13,3.76,-2.50,4.43,4383,27,2.682,0.063,5.41,0.38,-1.95,0.35,4786,39,3.118,0.064,5.01,0.14,-2.03,0.30
1365,18.986,4486,0.032,4.81,-0.21,7.54000,0.02600,0.52000,0.22997,4626,377,0.059,0.135,4.75,0.25,0.20,0.79,3947,366,0.000,0.653,2.25,0.76,0.43,0.48,4719,48,0.269,0.129,5.60,0.23,0.32,0.20,4711,76,0.203,0.141,5.16,0.04,0.18,0.02
1366,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3305,660,-0.010,0.000,5.10,0.58,-2.05,1.02,3300,110,0.000,0.424,5.28,0.38,-2.50,0.70,3317,13,0.017,0.018,5.01,0.08,-2.06,0.20,3339,4,0.288,0.011,4.83,0.08,-2.27,0.01
1367,19.014,7459,0.698,3.39,-1.52,0.22500,0.64400,0.02350,0.23424,7457,514,0.672,0.257,4.32,0.22,-1.21,0.56,8356,4401,1.075,1.252,3.97,0.94,-0.23,2.70,7449,37,0.673,0.046,3.41,0.30,-1.31,0.56,7971,53,0.854,0.065,3.85,0.32,-1.49,0.66
1368,19.047,3401,2.008,5.33,-0.13,11.64900,1.32800,6.10942,0.23388,3334,799,2.040,0.257,5.00,0.69,-0.26,0.58,3000,201,1.759,0.652,1.80,0.98,-1.58,0.31,3323,51,2.035,0.163,5.51,0.27,-0.10,0.09,3575,17,2.363,0.061,4.94,0.12,0.16,0.03
1369,19.005,5584,1.043,5.08,-2.24,6.41200,0.88300,0.45499,0.22792,5808,427,1.166,0.257,4.60,0.22,-1.32,0.56,5794,1188,1.348,0.749,3.50,3.64,-0.79,1.33,5825,28,1.192,0.036,5.32,0.50,-1.71,0.34,5890,24,1.234,0.024,4.99,0.16,-1.87,0.19
1370,19.013,5468,4.935,4.61,-0.42,5.58400,3.71400,1.14025,0.23583,5927,427,5.021,0.217,4.65,0.22,-0.40,0.58,4956,1711,4.594,1.209,0.62,23.17,-2.50,10.29,6102,46,5.291,0.056,4.13,0.98,-0.26,0.50,6150,34,5.304,0.046,4.33,0.15,-1.15,0.55
1371,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3883,660,1.317,0.135,5.05,0.58,-1.26,0.60,3461,82,0.591,0.343,3.13,1.09,-1.37,0.32,3859,50,1.292,0.093,4.22,0.49,-0.75,0.15,3905,37,1.353,0.078,4.82,0.13,-0.71,0.13
1372,18.989,4141,1.313,4.92,-2.06,8.75100,1.00300,1.42233,0.23241,4442,377,1.696,0.135,4.80,0.25,-1.22,0.60,3888,159,0.921,0.492,0.99,1.28,-1.45,1.76,4462,53,1.747,0.092,4.49,0.91,-0.49,0.46,4759,29,2.084,0.043,4.58,0.34,-0.07,0.27
1373,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,5058,427,0.088,0.257,4.61,0.22,0.00,0.97,4945,1329,0.000,1.139,0.80,4.78,-0.24,1.78,5079,40,0.142,0.042,4.76,0.40,-0.12,0.12,5379,34,0.335,0.044,4.44,0.14,0.16,0.04
1374,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5072,427,3.830,0.217,4.76,0.22,-0.91,0.58,3549,4,2.230,0.291,1.98,3.20,-1.40,0.28,5195,29,4.112,0.048,5.00,0.80,-0.44,0.42,5223,26,4.125,0.045,4.78,0.31,-0.64,0.41
1375,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3693,799,0.500,0.257,5.07,0.69,-0.08,0.58,3692,330,0.364,0.603,5.01,1.46,-0.20,0.65,3588,24,0.195,0.066,4.46,0.32,-0.45,0.06,3722,29,0.423,0.074,4.92,0.15,-0.18,0.04
1376,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3948,660,2.940,0.135,5.07,0.58,-1.36,0.60,3990,470,2.641,0.652,5.50,2.74,0.19,0.43,3921,35,2.874,0.077,5.20,0.46,-0.70,0.17,3896,27,2.876,0.067,4.99,0.17,-0.82,0.16
1377,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4157,377,5.962,0.244,4.86,0.25,-1.03,0.60,3584,169,4.882,0.480,3.32,2.34,-1.23,0.68,4016,33,5.609,0.070,5.31,0.43,-1.77,0.47,4341,27,5.994,0.061,5.01,0.14,-2.11,0.16
1378,19.017,6984,3.595,4.36,0.09,3.07800,2.96600,0.25445,0.23476,6507,323,3.331,0.217,4.48,0.22,-0.93,0.58,5391,1687,2.696,1.481,-0.42,9.90,-2.21,8.86,6537,26,3.388,0.032,2.43,0.33,0.10,0.25,6363,34,3.258,0.045,4.01,0.37,-0.50,0.40
1379,18.982,4056,5.912,5.19,-1.15,10.33400,4.01800,11.85769,0.23406,4169,377,6.243,0.172,4.83,0.25,-0.82,0.46,4121,519,6.198,0.879,3.61,9.41,-2.50,5.58,4078,24,5.982,0.060,4.57,0.57,-1.20,0.41,4315,24,6.209,0.058,5.02,0.13,-0.71,0.21
1380,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5214,427,1.857,0.257,4.72,0.22,-1.80,0.56,5520,1347,1.963,0.970,5.50,17.34,-2.50,6.01,5242,29,1.917,0.053,4.66,0.86,-1.76,0.40,5484,34,2.098,0.045,4.86,0.22,-1.79,0.34
1381,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5082,427,1.587,0.257,4.55,0.22,-0.34,0.58,4517,2023,1.129,2.117,2.61,3.74,-0.20,2.52,5130,25,1.681,0.032,4.04,0.62,0.18,0.12,5438,22,1.912,0.028,4.37,0.24,0.16,0.04
1382,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5716,427,8.582,0.347,4.64,0.22,-1.05,0.56,6449,132,9.224,0.602,4.76,11.22,-1.04,11.77,5871,46,8.885,0.075,4.04,0.68,-0.80,0.71,6343,36,9.031,0.046,4.39,0.18,-1.74,0.45
1383,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3937,660,4.038,0.244,4.93,0.25,-0.57,0.46,3604,171,3.397,0.482,3.80,1.18,-1.12,0.56,3880,26,3.898,0.070,4.72,0.62,-0.89,0.30,4085,29,4.200,0.061,4.89,0.16,-0.59,0.09
1384,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,4931,377,9.455,0.172,4.82,0.25,-1.23,0.60,4498,2006,9.155,2.018,2.44,43.27,-2.50,7.25,4979,40,9.555,0.076,3.22,1.84,-1.74,0.54,4456,27,9.128,0.062,4.93,0.15,-1.33,0.45
1385,19.008,5798,0.238,2.68,-1.01,-0.59400,0.20900,0.01323,0.23287,6104,323,0.355,0.257,4.43,0.22,-1.31,0.56,5851,414,0.455,0.187,3.43,8.68,0.14,2.37,6112,41,0.380,0.047,3.82,0.56,-1.05,0.32,6163,20,0.408,0.027,4.32,0.23,-1.03,0.30
1386,19.002,4585,8.669,4.74,-2.08,7.59200,5.78100,7.48514,0.23430,5079,427,9.085,0.347,4.80,0.22,-1.20,0.56,5516,2270,9.220,1.301,2.03,6.71,-2.50,10.21,5069,33,9.089,0.059,4.19,1.06,-1.75,0.56,4472,31,8.591,0.068,4.94,0.15,-1.37,0.76
1387,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3759,799,7.736,0.347,5.00,0.22,-0.16,0.58,3000,88,6.528,0.036,1.57,2.31,-1.62,0.73,3740,55,7.689,0.150,5.34,0.34,0.52,0.11,3626,56,7.321,0.177,4.69,0.04,0.19,0.01
1388,19.007,5859,2.320,4.51,-1.29,5.18200,1.91200,0.41419,0.23257,5490,427,2.054,0.257,4.68,0.22,-1.43,0.56,5146,1707,2.014,1.458,-0.50,11.45,-0.62,3.60,5538,35,2.122,0.045,5.03,0.77,-1.63,0.39,5543,28,2.105,0.036,4.80,0.39,-1.90,0.27
1389,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5599,427,2.141,0.257,4.67,0.22,-1.12,0.56,5845,2491,2.235,1.289,4.06,10.74,-2.50,7.43,5651,27,2.217,0.053,3.80,1.18,-1.30,0.47,5887,33,2.366,0.044,4.47,0.27,-0.87,0.48
1390,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,5642,427,6.503,0.347,4.62,0.22,-1.00,0.58,3831,1291,5.322,1.735,3.62,3.67,-0.25,1.34,5717,31,6.629,0.048,4.67,0.81,-1.78,0.52,6138,42,6.850,0.047,4.30,0.33,-1.51,0.47
1391,19.005,5689,0.041,4.74,-2.19,6.23900,0.03600,0.28445,0.23840,5549,427,0.104,0.257,4.81,0.22,-1.91,0.56,5623,1100,0.058,0.766,-0.50,1.98,-0.94,1.21,5499,25,0.031,0.025,2.80,0.46,-2.02,0.26,5252,26,-0.292,0.046,4.87,0.15,-2.16,0.11
1392,19.025,8673,5.859,4.62,-2.11,3.28000,4.71500,0.62230,0.23537,8115,526,5.536,0.217,4.29,0.22,-0.33,0.58,10000,4092,6.147,0.579,5.13,1.43,-2.50,23.27,8265,46,5.721,0.046,4.18,0.17,-1.23,0.82,7794,54,5.573,0.038,4.15,0.10,-1.76,0.45
1393,18.999,9777,0.384,4.51,0.00,1.55700,0.37700,0.03862,0.23192,8716,392,0.382,0.135,4.61,0.25,-0.02,0.46,7824,686,0.000,0.333,1.23,0.87,-1.09,2.58,8496,45,0.113,0.045,1.05,0.25,-0.81,0.93,8322,19,0.073,0.025,0.87,0.13,-1.43,0.62
1394,19.005,5592,1.024,4.69,-2.17,5.82700,0.86900,0.34514,0.23140,5401,427,0.888,0.257,4.77,0.22,-1.78,0.56,5407,2025,1.133,1.455,-0.50,4.65,-0.50,2.62,5418,31,0.933,0.042,4.21,0.72,-2.16,0.23,5159,24,0.701,0.028,4.82,0.14,-2.20,0.07
1395,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4749,377,6.688,0.172,4.74,0.25,-1.11,0.60,4250,28,6.227,0.264,3.48,10.02,-2.25,5.02,4786,47,6.785,0.066,5.27,0.53,-1.03,0.62,4561,24,6.570,0.049,4.89,0.20,-0.94,0.49
1396,19.044,3548,8.106,5.12,0.03,11.02000,4.87900,23.49633,0.23406,3931,799,8.658,0.347,4.84,0.22,0.08,0.97,3442,204,8.117,0.553,5.13,1.80,-0.24,0.60,3938,11,8.675,0.040,4.73,0.29,0.82,0.06,3533,60,8.082,0.174,4.98,0.13,0.15,0.04
1397,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,4277,377,5.881,0.244,4.79,0.25,-0.41,0.46,3859,500,5.198,0.997,2.08,5.26,-1.15,2.48,4131,46,5.504,0.089,3.54,0.94,-0.77,0.57,3685,34,5.390,0.101,4.72,0.06,-2.22,0.07
1398,19.006,4867,2.528,3.86,0.21,4.04300,1.95300,0.25003,0.23377,4625,814,2.238,0.257,4.78,0.22,-0.54,0.58,5854,2850,3.348,1.655,5.50,16.35,0.50,2.86,4687,25,2.377,0.046,3.35,0.46,0.19,0.12,4882,34,2.575,0.043,3.99,0.60,0.17,0.03
1399,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3794,660,-0.000,0.000,5.05,0.58,-1.41,0.60,3771,335,0.000,0.843,4.97,1.13,-0.74,1.07,3825,15,0.084,0.042,5.40,0.31,-1.39,0.31,3908,42,0.184,0.090,5.16,0.26,-0.84,0.19
1400,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,4971,377,5.173,0.244,4.70,0.25,-1.14,0.60,4921,2796,5.058,1.491,-0.50,11.62,-1.84,6.92,5016,37,5.286,0.063,5.22,0.76,-1.60,0.46,5073,31,5.309,0.045,4.95,0.15,-1.97,0.21
1401,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3481,799,7.543,0.347,5.02,0.69,-0.48,0.58,3559,145,7.848,0.563,5.08,3.72,-2.22,7.14,3429,28,7.357,0.094,4.14,0.63,-0.28,0.17,3453,25,7.550,0.091,4.85,0.14,-0.14,0.05
1402,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3502,660,0.773,0.135,5.21,0.58,-2.03,1.02,3450,4,0.587,0.228,4.75,1.23,-2.50,1.72,3536,14,0.895,0.069,4.23,0.19,-2.27,0.19,3494,54,0.905,0.161,4.78,0.19,-1.82,0.76
1403,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,4054,377,1.531,0.135,5.04,0.58,-0.89,0.46,3844,504,1.317,0.886,3.09,2.28,-0.76,0.93,4086,24,1.633,0.062,4.90,0.44,-0.36,0.10,4648,105,2.176,0.248,5.17,0.02,0.17,0.04
1404,19.006,5940,0.134,3.69,-1.33,2.91700,0.11900,0.06397,0.23050,5823,427,0.134,0.257,4.49,0.22,-1.41,0.56,5431,765,0.000,0.610,1.91,1.48,-1.83,2.07,5759,32,0.034,0.024,3.12,0.48,-1.33,0.20,5965,25,0.160,0.045,3.60,0.74,-1.19,0.23
1405,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4595,377,-0.128,0.000,4.75,0.25,0.35,0.79,3000,255,0.000,1.060,1.09,0.69,-2.50,0.35,4670,25,0.026,0.021,4.32,0.31,0.02,0.11,4761,49,0.116,0.058,4.47,0.14,0.08,0.08
1406,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,4327,377,9.098,0.172,4.99,0.25,-1.29,0.60,4269,2878,9.301,2.872,5.50,4.81,0.50,1.99,4517,41,9.537,0.082,5.72,0.20,0.47,0.25,4757,25,9.749,0.050,4.94,0.15,-1.92,0.19
1407,19.017,5574,0.318,4.13,0.08,4.05900,0.27300,0.11556,0.23542,5172,427,0.092,0.257,4.49,0.22,-0.18,0.58,5749,63,0.467,0.142,3.50,6.70,0.50,0.65,5154,23,0.074,0.035,2.80,0.89,-0.33,0.14,5738,39,0.443,0.039,4.40,0.17,0.14,0.05
1408,19.004,4728,1.732,5.20,-2.24,7.76200,1.36500,1.05828,0.23990,4245,814,1.310,0.257,4.96,0.22,-2.27,1.06,3434,90,0.150,0.417,3.28,0.79,-1.49,0.34,4218,41,1.242,0.091,3.69,0.69,-2.24,0.20,3719,16,0.712,0.042,4.68,0.03,-2.21,0.15
1409,19.009,6967,5.729,4.18,-0.97,3.25300,4.44500,0.54676,0.23353,6294,323,5.452,0.217,4.50,0.22,-1.16,0.56,7703,4788,5.892,1.196,3.48,3.49,-2.50,7.34,6260,54,5.414,0.048,3.51,0.54,-1.36,0.62,6684,44,5.584,0.047,4.34,0.15,-1.34,0.60
1410,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6079,323,0.824,0.257,4.66,0.22,-1.80,0.56,5687,1809,0.771,0.546,4.09,18.75,-2.50,4.46,6173,35,0.999,0.054,4.90,0.77,-2.06,0.30,6206,22,1.000,0.035,4.45,0.24,-1.99,0.22
1411,18.985,4312,7.382,5.09,-0.77,9.23500,4.96000,11.01539,0.23468,4722,377,7.710,0.172,4.78,0.25,-0.59,0.46,5396,4710,8.580,2.788,2.07,8.28,0.44,3.32,4833,33,7.954,0.067,4.98,0.76,-0.15,0.68,4398,38,7.516,0.062,4.90,0.15,-0.85,0.28
1412,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4502,377,1.398,0.135,4.79,0.25,-1.02,0.60,3502,101,0.000,0.499,1.57,2.77,-1.35,0.35,4520,31,1.467,0.065,4.37,0.57,-0.63,0.29,4188,25,0.996,0.057,4.85,0.14,-1.68,0.26
1413,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,4701,377,7.942,0.172,4.87,0.25,-1.35,0.60,3766,240,7.378,0.655,2.80,4.05,-1.54,3.28,4854,54,8.294,0.080,4.18,1.60,-1.45,0.61,4074,27,7.475,0.064,4.94,0.15,-1.12,0.48
1414,19.005,6557,1.355,4.55,-1.60,4.60400,1.18200,0.22709,0.23253,6645,323,1.325,0.257,4.56,0.22,-1.56,0.56,7020,2440,1.690,0.952,3.54,3.04,-2.44,5.87,6713,39,1.437,0.053,4.52,0.50,-1.63,0.48,6822,20,1.503,0.025,4.32,0.15,-1.80,0.36
1415,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,4799,814,8.278,0.347,4.80,0.22,-1.40,0.56,4193,2196,7.708,2.401,5.50,5.38,0.50,1.76,4939,51,8.576,0.075,4.92,0.81,-2.10,0.33,4604,39,8.263,0.072,4.93,0.17,-1.89,0.43
1416,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,5242,427,1.905,0.257,4.66,0.22,-1.13,0.56,4685,590,1.524,0.520,1.69,17.01,-1.64,3.64,5304,34,2.068,0.046,3.96,1.13,-0.67,0.42,5601,20,2.222,0.034,4.40,0.21,-0.31,0.30
1417,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4489,377,0.257,0.135,4.90,0.25,-0.98,0.46,4540,1445,0.213,1.433,5.50,5.63,-1.26,2.17,4556,38,0.409,0.069,5.56,0.30,-0.67,0.17,4406,46,0.271,0.075,5.01,0.13,-0.88,0.16
1418,19.005,6431,1.369,4.52,-1.68,4.75600,1.18800,0.24434,0.23329,6733,323,1.610,0.257,4.48,0.22,-1.19,0.56,7545,1658,1.726,0.658,5.50,3.61,-1.12,5.54,6696,52,1.542,0.069,4.18,0.68,-0.59,0.41,7106,30,1.752,0.036,4.26,0.17,-0.66,0.61
1419,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,5280,263,7.617,0.172,4.61,0.25,-0.58,0.46,5840,5790,7.983,2.881,1.36,5.98,0.17,2.94,5327,46,7.698,0.085,3.99,1.64,-0.67,0.65,5680,30,7.861,0.051,4.88,0.20,-1.73,0.45
1420,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4505,377,6.133,0.172,4.90,0.25,-1.06,0.60,4825,580,6.488,0.363,4.39,2.58,0.50,1.36,4569,35,6.289,0.081,4.78,0.62,-0.26,0.74,4675,28,6.302,0.063,4.97,0.15,-2.02,0.25
1421,19.006,3628,2.215,5.35,-0.66,11.32800,1.55700,5.96760,0.23459,4033,814,2.573,0.257,4.91,0.22,-0.39,0.58,3920,449,2.646,0.660,5.50,2.43,-0.11,0.52,4160,37,2.902,0.085,5.60,0.29,0.49,0.11,3715,37,2.364,0.099,5.54,0.19,-0.52,0.03
1422,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,5348,427,1.251,0.257,4.63,0.22,-1.07,0.56,4898,720,0.932,0.708,0.88,3.38,-2.50,2.97,5446,30,1.468,0.047,4.36,1.24,-0.88,0.40,5611,29,1.571,0.032,4.52,0.28,-0.36,0.30
1423,19.012,7061,1.115,4.55,-0.43,3.61000,0.99600,0.13146,0.23498,7437,514,1.310,0.257,4.44,0.22,-1.06,0.56,8930,3828,2.018,1.047,4.40,1.21,0.31,5.70,7387,63,1.268,0.074,4.20,0.52,-0.96,0.56,8050,46,1.537,0.060,4.41,0.28,-1.17,0.68
1424,19.013,5640,1.244,4.47,-0.46,5.17200,1.04800,0.27631,0.23370,5253,427,0.831,0.257,4.61,0.22,-1.11,0.56,5022,695,0.681,0.632,0.90,2.35,-1.86,1.76,5348,20,1.035,0.038,5.23,0.48,-1.11,0.31,5405,18,1.109,0.035,4.73,0.29,-0.86,0.31
1425,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3832,799,5.229,0.217,4.90,0.22,0.09,0.97,4024,1267,5.633,1.554,4.71,2.44,0.28,0.81,3867,51,5.327,0.113,4.50,0.48,0.20,0.09,3998,50,5.265,0.121,4.74,0.07,0.20,0.00
1426,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3597,799,6.218,0.347,4.92,0.22,0.28,0.97,3564,220,6.477,0.117,3.88,2.85,-0.18,0.80,3603,46,6.235,0.120,4.97,0.34,0.28,0.10,3426,30,6.302,0.092,4.78,0.10,-0.05,0.04
1427,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,3990,660,1.903,0.135,5.04,0.58,-1.57,0.60,4028,535,1.911,0.783,5.50,3.09,-0.13,0.45,4017,37,1.988,0.085,5.15,0.53,-1.21,0.46,3765,62,1.640,0.150,4.89,0.17,-1.34,0.18
1428,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,5109,263,6.221,0.172,4.65,0.25,-0.52,0.46,4707,4678,6.140,3.652,3.94,2.64,0.36,3.39,5255,43,6.537,0.075,3.48,1.36,-0.22,0.65,5527,42,6.655,0.074,4.58,0.30,-1.09,0.70
1429,19.014,4961,1.846,2.40,-0.81,-0.21400,1.47700,0.02817,0.23091,5240,427,2.060,0.257,4.65,0.22,-0.95,0.58,3422,157,0.228,0.379,1.11,1.09,-0.13,0.21,5269,14,2.103,0.024,4.82,0.75,-0.40,0.20,5025,37,1.914,0.038,4.20,0.68,-0.40,0.20
1430,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5478,427,2.217,0.257,4.58,0.22,-1.26,0.56,5318,2085,1.882,1.143,3.67,18.17,-2.50,6.42,5379,38,2.051,0.058,4.25,0.88,-1.55,0.49,5747,23,2.315,0.031,4.44,0.21,-0.49,0.32
1431,19.011,7028,0.088,4.30,-0.73,3.38200,0.08200,0.07770,0.24143,7074,514,0.034,0.257,4.35,0.22,-2.28,1.06,6790,1445,0.000,0.731,4.71,3.95,0.50,1.01,7094,42,0.079,0.045,4.93,0.41,-1.14,0.55,9268,37,0.976,0.030,4.59,0.06,-1.76,0.43
1432,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4332,377,5.969,0.244,4.80,0.25,-0.49,0.46,4186,1533,5.846,1.863,5.34,3.80,-0.26,1.49,4392,36,6.119,0.079,5.31,0.43,0.14,0.20,4489,49,6.063,0.115,5.15,0.04,0.18,0.02
1433,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4763,814,0.171,0.257,4.70,0.22,-0.40,0.58,4658,935,0.030,0.792,5.50,7.20,-1.99,1.82,4873,38,0.416,0.062,4.93,0.71,-0.93,0.34,4598,19,0.074,0.044,4.97,0.14,-1.72,0.21
1434,19.011,5639,2.069,4.52,-0.87,5.32600,1.70100,0.40105,0.23145,5690,427,2.056,0.257,4.58,0.22,-1.25,0.56,7142,2466,2.657,0.911,5.50,5.83,-0.74,2.81,5723,22,2.108,0.035,4.86,0.73,-1.04,0.33,5847,23,2.212,0.038,4.51,0.29,-1.14,0.46
1435,18.985,3565,3.914,5.05,-2.10,10.41300,2.66600,6.58870,0.23373,3727,660,4.034,0.244,5.08,0.58,-1.38,0.60,3550,4,3.738,0.278,4.86,0.94,-1.43,0.69,3719,46,4.010,0.106,5.55,0.26,-0.95,0.18,3690,29,3.949,0.080,5.06,0.11,-0.97,0.13
1436,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,6057,323,0.989,0.257,4.56,0.22,-1.16,0.56,6230,2657,1.093,1.377,3.97,3.61,-2.50,8.42,6069,55,1.013,0.057,4.62,0.68,-1.24,0.48,6292,20,1.163,0.030,4.37,0.17,-0.50,0.23
1437,19.021,8164,8.034,4.52,-1.08,3.08000,6.05200,1.05245,0.23512,6755,323,7.282,0.347,4.49,0.22,-0.88,0.58,8490,11270,7.842,2.021,4.33,1.51,-2.50,7.86,7014,63,7.680,0.068,3.28,0.30,0.21,0.56,7427,42,7.818,0.044,3.68,0.09,-0.92,0.58
1438,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,5026,427,9.449,0.347,4.78,0.22,-1.29,0.56,9550,5927,9.850,0.916,5.50,1.61,0.50,11.14,5133,52,9.660,0.086,3.28,1.40,-1.24,0.79,5062,37,9.706,0.057,4.54,0.30,-0.53,0.50
1439,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,4996,814,0.973,0.257,4.52,0.22,-0.04,0.58,4026,547,0.000,0.851,1.83,1.00,0.30,0.72,5013,41,1.019,0.081,2.35,1.44,-0.13,0.30,4719,26,0.805,0.039,4.08,0.47,-0.35,0.17
1440,19.000,3323,9.383,5.37,-1.83,11.36900,5.68800,40.86956,0.23307,3165,799,9.374,0.347,5.29,0.69,-1.65,0.56,3103,175,9.108,0.691,3.47,1.64,-1.33,0.41,3197,30,9.503,0.090,4.66,0.29,-2.62,0.24,3036,216,9.549,0.266,3.26,1.77,-0.83,0.94
1441,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3531,660,3.776,0.244,5.06,0.58,-1.10,0.60,3549,4,3.677,0.287,4.16,1.01,-1.54,0.75,3536,21,3.819,0.055,4.35,0.30,-2.48,0.39,3398,38,3.506,0.135,5.02,0.21,-0.91,0.71
1442,19.025,8866,8.050,4.31,-1.06,2.29800,6.15800,0.76948,0.23411,7342,514,7.601,0.347,4.46,0.22,-0.68,0.58,9225,10872,8.910,1.833,5.50,1.91,0.50,11.18,7354,41,7.622,0.048,3.14,0.19,0.38,0.31,7732,24,7.770,0.032,3.66,0.07,-0.54,0.59
1443,18.985,3996,0.073,4.79,-2.11,8.95600,0.05700,1.01298,0.23518,4238,377,0.301,0.135,5.05,0.58,-1.61,0.60,3685,337,0.000,0.630,5.50,1.97,0.01,0.76,4287,34,0.430,0.073,5.57,0.32,-1.24,0.26,4144,31,0.264,0.068,4.96,0.15,-1.69,0.30
1444,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4422,377,2.725,0.135,4.86,0.25,-1.71,0.60,3656,182,1.702,0.482,2.62,2.33,-1.16,0.77,4444,32,2.790,0.069,5.19,0.52,-2.11,0.28,4390,31,2.697,0.055,4.94,0.15,-1.93,0.25
1445,18.982,3588,0.837,5.05,-2.25,10.19600,0.61300,2.31953,0.23265,3769,660,0.998,0.135,5.09,0.58,-0.88,0.46,3565,78,0.679,0.326,4.84,1.68,-1.97,2.72,3738,49,0.934,0.113,5.63,0.25,-1.19,0.20,3796,27,1.095,0.068,5.21,0.23,-0.92,0.18
1446,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3865,799,0.338,0.257,5.00,0.22,-0.51,0.58,4005,486,1.104,0.821,2.16,2.61,-0.75,1.52,3792,24,0.119,0.065,5.30,0.35,-0.33,0.04,3609,16,0.084,0.044,4.74,0.07,-1.05,0.18
1447,19.013,5462,2.660,4.61,-0.01,5.42600,2.11600,0.50793,0.23369,4933,814,2.389,0.257,4.70,0.22,-0.87,0.58,4993,1103,2.080,0.991,2.70,18.66,-1.47,3.38,4902,36,2.316,0.044,3.90,0.69,-0.46,0.27,5021,29,2.396,0.037,4.38,0.15,-0.22,0.13
1448,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4271,377,0.156,0.135,4.83,0.25,-1.45,0.60,3791,426,0.000,0.913,1.33,1.77,-0.40,0.95,4229,18,0.065,0.039,4.26,0.39,-1.12,0.19,4075,64,-0.075,0.177,4.69,0.04,-1.79,0.19
1449,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5314,427,1.845,0.257,4.58,0.22,-1.21,0.56,5574,1478,1.933,0.938,5.50,15.79,-0.84,2.97,5331,37,1.875,0.051,4.65,0.83,-0.84,0.44,5297,25,1.807,0.040,4.94,0.15,-1.85,0.27
1450,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3486,799,0.470,0.257,5.00,0.69,-0.41,0.58,3523,91,0.384,0.345,5.17,1.65,0.30,0.72,3441,26,0.303,0.074,5.23,0.24,0.19,0.08,3319,48,0.282,0.127,4.83,0.21,-0.58,0.61
1451,19.013,4949,1.414,2.55,-0.94,0.26600,1.14600,0.03019,0.23601,5035,427,1.372,0.257,4.70,0.22,-0.86,0.58,4179,450,0.000,0.733,5.50,3.60,0.25,0.38,5122,37,1.539,0.050,4.08,1.22,-0.92,0.37,4921,33,1.320,0.061,5.62,0.30,-1.28,0.34
1452,19.005,4823,1.365,5.03,-2.23,7.53000,1.09400,0.83946,0.23415,5090,427,1.485,0.257,4.68,0.22,-1.60,0.56,4813,831,1.150,0.880,5.50,6.70,-2.50,3.06,5196,28,1.707,0.056,5.03,0.62,-1.63,0.45,4981,36,1.509,0.049,4.96,0.15,-1.94,0.24
1453,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4873,377,0.003,0.135,4.59,0.25,0.85,0.79,5048,56,0.317,0.229,5.37,4.69,0.50,0.82,5001,26,0.279,0.043,5.51,0.27,0.36,0.10,4834,19,0.147,0.034,4.75,0.25,0.11,0.06
1454,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,3979,660,0.710,0.135,5.06,0.58,-1.81,0.60,3650,3,0.181,0.323,3.66,3.27,-2.24,4.20,3997,37,0.769,0.070,4.80,0.53,-1.81,0.35,3841,50,0.503,0.125,4.77,0.10,-2.04,0.16
1455,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5418,427,5.884,0.217,4.53,0.22,-0.64,0.58,5065,2231,5.521,1.461,-0.50,8.94,-0.60,2.44,5395,43,5.824,0.089,2.91,2.34,-0.20,0.46,5115,28,5.686,0.042,4.41,0.15,0.03,0.15
1456,19.007,5393,6.811,4.80,-1.94,6.48100,4.88300,2.96074,0.23487,5463,427,6.834,0.347,4.64,0.22,-1.10,0.56,4705,2858,6.201,2.564,4.47,3.77,-0.50,4.88,5537,41,6.962,0.070,4.02,1.25,-1.50,0.72,5448,26,6.883,0.051,4.87,0.20,-1.72,0.47
1457,19.007,6857,2.553,3.83,-2.31,2.76500,2.16900,0.15325,0.23055,6684,323,2.511,0.257,4.48,0.22,-1.21,0.56,7125,2569,2.610,0.972,4.57,4.50,-2.50,9.64,6640,29,2.458,0.047,3.82,0.37,-1.61,0.49,7014,28,2.604,0.029,4.26,0.21,-1.90,0.29
1458,19.024,9040,1.622,4.28,-0.96,2.14800,1.50600,0.08433,0.23306,8918,526,1.516,0.257,4.14,0.22,-0.65,0.58,9046,4792,1.691,1.233,4.16,1.00,0.50,5.18,9022,50,1.621,0.054,4.34,0.15,-0.25,0.82,8445,41,1.369,0.040,4.18,0.12,-1.73,0.49
1459,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4244,377,3.640,0.244,4.90,0.25,-0.62,0.46,3594,158,2.856,0.451,3.50,1.52,-1.15,0.58,4278,36,3.729,0.089,5.42,0.37,0.23,0.12,4742,40,4.434,0.077,5.05,0.13,-1.82,0.47
1460,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,5404,427,0.790,0.257,4.57,0.22,-0.35,0.58,3688,322,0.000,0.592,5.50,2.21,0.50,0.93,5461,28,0.908,0.035,5.67,0.24,-0.06,0.16,5677,25,1.024,0.032,4.48,0.15,0.13,0.06
1461,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3207,660,5.187,0.244,5.29,0.58,-1.97,0.60,3000,198,3.742,0.728,3.05,0.85,-2.50,0.45,3162,47,5.041,0.170,3.66,0.35,-3.13,0.21,3104,96,5.361,0.355,4.78,0.29,-1.82,0.96
1462,19.013,5468,4.935,4.61,-0.42,5.58400,3.71400,1.14025,0.23583,5432,427,4.856,0.217,4.61,0.22,-0.70,0.58,5504,3171,4.841,2.108,4.04,14.96,0.50,3.80,5467,38,4.932,0.070,4.90,0.75,-0.28,0.71,5247,35,4.767,0.068,4.79,0.29,-0.92,0.68
1463,19.005,6604,4.363,4.15,-1.72,3.63500,3.47700,0.41822,0.23682,6480,323,4.230,0.217,4.52,0.22,-0.70,0.58,7736,2513,4.917,1.044,4.64,3.25,-0.50,7.77,6599,33,4.386,0.047,3.85,0.48,-1.61,0.54,6301,37,4.221,0.043,4.31,0.24,-1.76,0.40
1464,18.997,4444,4.946,4.78,-1.77,7.81400,3.53300,2.95121,0.23561,4792,377,5.076,0.244,4.74,0.25,-1.14,0.60,4708,2419,4.953,2.059,5.33,3.90,-0.02,3.78,4880,31,5.272,0.064,5.20,0.60,-2.07,0.35,5007,34,5.386,0.052,4.93,0.15,-2.00,0.23
1465,19.017,5046,1.818,3.11,0.23,0.98700,1.44600,0.04819,0.23739,4474,814,1.347,0.257,4.68,0.22,-0.88,0.58,3796,140,0.445,0.465,2.11,4.90,-2.13,1.53,4396,64,1.173,0.117,5.26,0.85,-1.74,0.57,4232,33,0.943,0.069,5.30,0.40,-2.04,0.32
1466,19.018,6235,1.174,4.45,0.21,4.04100,1.01100,0.16099,0.23920,6239,323,1.109,0.257,4.43,0.22,-0.80,0.58,6988,528,1.540,0.303,3.82,2.81,0.20,1.73,6323,37,1.236,0.051,3.87,1.02,0.04,0.21,6425,47,1.268,0.049,4.28,0.88,0.42,0.18
1467,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,5136,427,2.542,0.257,4.74,0.22,-0.98,0.58,5032,841,2.427,0.745,1.98,8.08,-2.50,4.05,5247,20,2.768,0.034,4.85,0.91,-0.14,0.27,5112,32,2.671,0.040,4.62,0.27,-0.29,0.28
1468,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,5462,427,2.681,0.257,4.61,0.22,-1.31,0.56,4677,475,2.055,0.595,2.09,15.15,-2.50,3.86,5428,33,2.610,0.058,4.26,0.98,-1.79,0.55,5769,27,2.770,0.032,4.86,0.22,-1.93,0.25
1469,19.015,5625,7.924,4.67,0.09,5.17700,5.58100,2.23049,0.23401,5000,427,7.300,0.347,4.70,0.22,-0.56,0.58,4124,1662,6.785,2.014,3.51,3.66,-0.00,1.86,5131,35,7.589,0.072,5.06,0.61,-1.56,0.65,4916,23,7.446,0.058,4.66,0.31,-0.72,0.66
1470,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4506,377,4.925,0.244,4.90,0.25,-1.09,0.60,4506,1538,4.925,1.627,5.50,5.12,-1.50,4.56,4518,21,4.967,0.050,5.24,0.38,-0.44,0.27,4356,25,4.776,0.052,4.95,0.15,-1.10,0.44
1471,19.007,6524,1.445,4.28,-1.08,3.99600,1.25600,0.17742,0.23428,6518,323,1.388,0.257,4.52,0.22,-1.47,0.56,7322,2157,1.753,0.812,5.50,4.06,0.01,1.51,6553,54,1.419,0.063,4.25,0.55,-1.70,0.44,6587,40,1.426,0.041,4.37,0.16,-1.50,0.47
1472,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3384,660,0.552,0.135,5.09,0.58,-1.97,0.60,3395,76,0.433,0.373,5.18,0.54,-1.45,0.47,3415,15,0.659,0.065,5.39,0.18,-1.68,0.21,3196,49,0.487,0.211,4.67,0.01,-2.26,0.02
1473,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4576,377,0.700,0.135,4.78,0.25,-1.13,0.60,4165,476,0.259,0.770,3.50,3.11,-2.13,1.91,4485,32,0.497,0.064,5.53,0.27,-1.99,0.27,4618,34,0.701,0.059,5.04,0.13,-1.85,0.23
1474,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3614,660,1.157,0.135,5.14,0.58,-1.30,0.60,3570,131,1.170,0.355,5.50,1.48,-2.24,3.27,3630,17,1.213,0.055,5.33,0.20,-1.36,0.22,3785,48,1.479,0.102,5.14,0.11,-0.99,0.10
1475,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,3764,660,1.251,0.135,5.14,0.58,-0.82,0.46,3969,481,1.406,0.802,4.93,1.95,-0.49,0.73,3702,26,1.087,0.075,4.02,0.31,-1.02,0.10,3601,21,0.971,0.103,4.72,0.06,-2.10,0.14
1476,18.994,3416,0.423,5.10,-2.01,10.99400,0.30700,2.89201,0.23283,3642,660,0.639,0.135,5.07,0.58,-1.50,0.60,3556,97,0.681,0.350,5.50,0.92,-1.44,1.23,3709,26,0.841,0.071,5.91,0.07,-0.96,0.13,3733,41,0.818,0.104,5.68,0.05,-0.74,0.08
1477,19.010,4819,0.256,3.29,-0.36,2.61700,0.21200,0.05805,0.23222,5294,427,0.649,0.257,4.51,0.22,-0.18,0.58,5059,1355,0.453,1.159,-0.50,6.68,-0.14,1.92,5298,22,0.649,0.035,3.89,0.86,0.06,0.10,5493,29,0.779,0.049,4.54,0.40,-0.03,0.31
1478,19.015,5393,1.732,4.44,0.25,5.09400,1.40800,0.31449,0.23526,5063,427,1.494,0.257,4.55,0.22,-0.29,0.58,4733,997,1.118,1.001,4.40,5.21,-1.16,2.33,5082,26,1.552,0.044,2.98,1.28,-0.31,0.22,4916,35,1.379,0.066,1.90,0.90,-0.55,0.23
1479,18.984,3577,0.371,5.14,-2.12,10.41600,0.27400,2.19381,0.23383,3776,660,0.675,0.135,5.00,0.25,-1.40,0.60,3519,108,0.236,0.394,3.77,0.71,-1.20,0.42,3724,21,0.549,0.061,5.66,0.18,-1.25,0.16,3706,26,0.496,0.070,5.52,0.21,-1.21,0.24
1480,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4312,377,0.119,0.135,4.87,0.25,-0.84,0.46,4492,1226,0.258,1.306,5.50,3.39,-0.60,2.05,4319,27,0.145,0.067,4.96,0.36,-0.86,0.18,4523,33,0.431,0.056,5.02,0.16,-0.56,0.15
1481,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,4020,377,2.561,0.135,5.04,0.58,-1.47,0.60,4154,319,2.488,0.521,5.50,3.62,-2.43,3.19,3962,29,2.399,0.064,4.65,0.47,-1.44,0.41,3818,20,2.287,0.061,4.77,0.10,-2.03,0.16
1482,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4293,814,4.750,0.217,4.83,0.22,0.02,0.97,3921,250,4.539,0.105,4.69,2.87,0.32,0.53,4348,2,4.896,0.042,5.90,0.07,0.98,0.02,5036,101,6.083,0.215,5.02,0.13,-2.04,0.48
1483,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4632,377,6.504,0.172,4.76,0.25,-0.82,0.46,5265,2431,6.737,1.643,-0.00,5.11,-0.74,3.91,4494,40,6.229,0.083,5.12,0.55,-1.09,0.69,4413,28,6.165,0.061,4.97,0.14,-0.99,0.32
1484,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4386,377,0.152,0.135,4.81,0.25,-0.97,0.46,5274,1626,0.961,1.148,5.50,3.11,0.50,2.20,4408,31,0.214,0.066,5.53,0.28,-0.75,0.16,4401,51,0.240,0.089,5.00,0.16,-0.53,0.16
1485,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4380,377,5.940,0.244,4.85,0.25,-1.01,0.60,4292,2267,6.025,2.448,4.54,2.35,0.24,1.34,4471,32,6.164,0.073,5.52,0.36,-1.11,0.75,4374,50,5.968,0.103,5.03,0.13,0.09,0.09
1486,19.020,8199,0.834,4.37,-2.13,3.05400,0.77700,0.09166,0.23537,7802,514,0.711,0.257,4.27,0.22,-0.88,0.58,8774,2948,1.020,0.813,4.50,0.77,-2.50,3.23,7773,50,0.665,0.053,4.06,0.31,-1.37,0.60,7164,37,0.427,0.056,3.66,0.42,-0.48,0.47
1487,19.013,5462,2.660,4.61,-0.01,5.42600,2.11600,0.50793,0.23369,5003,427,2.293,0.257,4.72,0.22,-1.27,0.56,3950,9,1.315,0.428,3.59,3.18,-2.50,2.98,5069,38,2.417,0.064,4.88,1.00,-0.97,0.45,5264,27,2.617,0.036,4.57,0.30,-0.44,0.27
1488,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4642,377,1.634,0.135,4.74,0.25,-0.90,0.46,5474,1279,2.272,0.745,5.50,15.47,-1.67,4.11,4690,30,1.753,0.042,4.88,0.36,-0.41,0.20,4630,19,1.703,0.035,4.88,0.20,-0.61,0.15
1489,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,3878,660,0.233,0.135,5.06,0.58,-1.37,0.60,3594,210,0.000,0.501,5.50,1.28,-0.43,0.68,3879,44,0.247,0.112,3.51,1.11,-2.00,0.32,4049,33,0.482,0.074,4.90,0.15,-1.83,0.28
1490,18.983,3815,1.619,5.46,-1.43,10.95700,1.18500,4.28351,0.23642,3590,660,1.402,0.135,5.17,0.58,-1.37,0.60,3583,110,1.211,0.443,4.13,1.55,-1.71,2.26,3591,48,1.400,0.141,3.94,0.35,-1.87,0.28,3541,10,1.431,0.061,4.69,0.03,-2.23,0.04
1491,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5248,427,0.252,0.257,4.66,0.22,-1.30,0.56,4922,852,0.000,0.820,0.37,2.92,-1.24,1.47,5326,20,0.434,0.035,5.47,0.44,-1.24,0.28,5115,39,0.228,0.047,5.03,0.13,-1.84,0.20
1492,19.016,5565,2.379,3.95,-0.11,3.57300,1.91900,0.19733,0.23719,4867,814,1.818,0.257,4.71,0.22,-1.48,0.56,4570,1907,1.900,1.743,4.85,12.11,-2.02,4.48,4886,39,1.858,0.069,4.63,0.70,-2.06,0.32,4686,26,1.668,0.056,4.87,0.15,-2.00,0.21
1493,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,4287,377,6.420,0.172,4.83,0.25,-0.68,0.46,4198,1498,6.567,1.677,5.12,3.66,0.50,1.54,4390,46,6.664,0.098,5.58,0.29,0.73,0.14,4456,135,6.630,0.317,5.05,0.13,-0.92,1.13
1494,19.012,7100,0.459,4.57,-0.48,3.56100,0.41900,0.09858,0.23772,6636,323,0.283,0.257,4.31,0.22,-0.51,0.58,6214,2219,0.063,1.241,2.37,2.21,-0.74,2.14,6602,33,0.220,0.054,3.66,0.48,-0.33,0.20,6211,15,0.013,0.012,4.16,0.26,-0.78,0.21
1495,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3844,660,0.301,0.135,5.08,0.58,-0.90,0.46,3679,206,0.032,0.592,4.44,1.00,-1.08,1.15,3858,45,0.328,0.087,5.23,0.43,-0.72,0.15,4087,37,0.743,0.081,5.01,0.14,-0.56,0.06
1496,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3769,660,0.567,0.135,5.05,0.58,-0.67,0.46,3720,282,0.414,0.617,5.50,1.12,-0.63,0.69,3706,36,0.396,0.085,4.90,0.30,-0.77,0.12,3647,41,0.360,0.097,4.77,0.10,-1.08,0.21
1497,19.047,3401,2.008,5.33,-0.13,11.64900,1.32800,6.10942,0.23388,3355,799,1.811,0.257,5.04,0.69,0.57,0.97,3263,138,1.816,0.543,4.27,1.20,-0.39,0.37,3402,29,1.953,0.092,5.24,0.31,0.07,0.08,3364,39,1.994,0.130,5.07,0.11,-0.05,0.04
1498,19.015,7676,2.538,4.11,-1.82,2.55900,2.20800,0.14138,0.23501,7416,514,2.381,0.257,4.46,0.22,-1.31,0.56,8143,579,2.504,0.133,5.50,2.06,-2.50,15.08,7407,38,2.352,0.048,4.27,0.31,-1.57,0.63,7532,45,2.423,0.061,4.40,0.15,-1.35,0.65
1499,19.004,4728,1.732,5.20,-2.24,7.76200,1.36500,1.05828,0.23990,5041,427,2.045,0.257,4.72,0.22,-1.00,0.58,3471,91,0.000,0.607,1.01,1.49,-1.47,0.40,5087,42,2.151,0.083,3.80,1.80,-0.67,0.62,5701,43,2.587,0.048,4.70,0.32,-0.75,0.37
1500,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3922,799,0.322,0.257,5.09,0.69,-0.40,0.58,4298,563,0.939,0.748,5.50,4.32,-0.13,0.98,3882,33,0.220,0.066,5.08,0.46,-0.07,0.06,3919,23,0.237,0.064,5.00,0.14,0.01,0.02
1501,19.013,5468,4.935,4.61,-0.42,5.58400,3.71400,1.14025,0.23583,5043,427,4.647,0.217,4.75,0.22,-1.21,0.56,4479,2268,3.976,2.271,4.66,4.79,-0.52,4.06,5024,29,4.608,0.060,3.85,1.24,-1.29,0.56,5098,34,4.665,0.052,4.65,0.30,-0.63,0.45
1502,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4568,377,-0.285,0.000,4.69,0.25,0.22,0.79,3480,152,0.000,0.351,5.50,1.68,0.50,0.83,4699,28,0.015,0.034,4.60,0.22,0.25,0.11,4669,14,0.018,0.015,4.47,0.16,0.09,0.07
1503,19.000,4401,0.193,2.51,-0.19,1.02000,0.15400,0.02721,0.23977,4658,814,0.587,0.257,4.61,0.22,-0.43,0.58,4818,854,0.659,0.926,5.50,7.11,-2.50,2.92,4639,30,0.556,0.060,2.81,0.53,0.03,0.14,4742,32,0.618,0.063,3.41,0.48,0.34,0.12
1504,19.006,5914,3.981,4.63,-1.54,5.51400,3.12900,0.84606,0.23406,5730,427,3.816,0.217,4.63,0.22,-1.43,0.56,5243,1316,3.454,0.977,5.33,11.97,-1.76,4.77,5796,27,3.924,0.049,4.69,0.77,-1.59,0.55,5411,26,3.725,0.040,4.89,0.19,-1.92,0.27
1505,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,4516,377,9.046,0.172,4.82,0.25,-1.27,0.60,7314,6499,9.998,2.181,4.46,6.64,0.50,6.92,4542,33,9.106,0.074,4.38,1.24,-1.80,0.49,4106,29,8.692,0.069,4.93,0.15,-1.71,0.39
1506,19.009,5792,1.505,4.67,-0.99,5.42700,1.26800,0.34451,0.23412,5408,427,1.154,0.257,4.71,0.22,-1.19,0.56,5339,894,1.360,0.677,1.49,2.88,-1.67,2.18,5466,34,1.280,0.052,4.33,1.18,-1.22,0.36,5442,24,1.252,0.041,4.23,0.75,-1.33,0.33
1507,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4378,377,0.992,0.135,4.87,0.25,-0.30,0.46,4770,2829,1.433,2.279,4.77,2.08,0.50,2.78,4507,40,1.296,0.081,4.56,0.40,0.04,0.17,4542,26,1.381,0.056,4.80,0.23,-0.04,0.13
1508,18.994,4486,5.329,4.76,-1.25,7.64400,3.78700,3.07185,0.23556,5422,263,6.116,0.172,4.62,0.25,-0.74,0.46,7837,5101,7.316,1.717,5.50,4.88,0.50,4.95,5411,40,6.100,0.078,4.66,1.09,-0.29,0.70,5622,25,6.094,0.042,4.94,0.15,-1.92,0.18
1509,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5064,427,3.797,0.217,4.79,0.22,-0.37,0.58,4817,1193,3.683,1.481,5.35,10.63,-2.37,9.26,5223,19,4.133,0.036,5.36,0.45,-0.22,0.29,5135,50,4.071,0.051,4.94,0.22,-0.72,0.31
1510,19.005,5689,0.041,4.74,-2.19,6.23900,0.03600,0.28445,0.23840,6023,323,0.088,0.257,4.48,0.22,-1.76,0.56,6326,2430,0.359,1.281,5.19,6.00,-0.50,0.82,6158,39,0.322,0.046,5.16,0.59,-1.28,0.41,5482,17,0.010,0.009,4.55,0.28,-1.68,0.23
1511,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,4212,377,1.054,0.135,4.90,0.25,-1.60,0.60,4353,1299,0.974,1.448,5.50,7.95,-1.87,2.99,4223,20,1.063,0.045,5.35,0.29,-1.28,0.21,4056,27,0.831,0.054,4.94,0.15,-1.77,0.29
1512,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3885,660,2.751,0.135,5.08,0.58,-1.62,0.60,3463,85,1.906,0.378,2.57,2.31,-1.68,0.51,3798,39,2.540,0.093,3.87,0.78,-1.72,0.36,3864,49,2.655,0.108,4.86,0.14,-1.98,0.20
1513,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,4986,814,3.499,0.217,4.78,0.22,-1.20,0.56,5852,784,4.137,0.550,2.63,10.30,-0.48,5.59,5052,41,3.666,0.073,4.98,0.79,-1.39,0.58,5657,22,4.016,0.037,4.91,0.18,-1.93,0.24
1514,19.005,6176,1.303,4.63,-1.50,5.13300,1.12300,0.28197,0.23787,6195,323,1.210,0.257,4.59,0.22,-1.69,0.56,6346,2024,1.409,1.038,3.43,3.05,-0.90,1.89,6258,37,1.337,0.050,4.70,0.63,-1.74,0.45,6072,20,1.201,0.033,4.57,0.30,-1.92,0.24
1515,19.018,6642,6.196,4.41,0.27,3.52100,4.70100,0.69311,0.23789,6157,323,5.743,0.217,4.45,0.22,-0.03,0.58,6130,5434,6.035,2.442,2.62,9.45,-0.05,3.74,6356,40,6.083,0.062,3.61,0.67,0.19,0.63,6462,39,6.073,0.060,4.35,0.19,-0.37,0.58
1516,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5129,427,7.520,0.347,4.71,0.22,-0.76,0.58,5363,3634,7.739,2.271,-0.01,5.53,-0.38,3.45,5170,37,7.568,0.067,3.59,1.25,-0.52,0.56,5621,26,7.678,0.042,4.91,0.15,-1.90,0.24
1517,18.990,3809,6.468,5.07,-0.72,10.44500,4.25500,13.86756,0.23084,4033,377,6.872,0.172,4.93,0.25,-0.77,0.46,4458,2413,7.244,2.298,5.50,3.02,0.50,2.21,3991,51,6.746,0.091,5.29,0.41,-0.67,0.23,3984,48,6.713,0.093,4.96,0.15,-0.65,0.13
1518,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3453,660,3.227,0.244,5.10,0.58,-1.73,0.60,3500,181,3.157,0.433,4.97,0.90,-2.50,2.71,3459,40,3.248,0.122,4.36,0.48,-2.26,0.31,3222,83,3.229,0.310,4.67,0.03,-2.27,0.00
1519,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4374,377,8.046,0.172,4.82,0.25,-0.95,0.46,4305,1565,7.985,2.085,5.28,21.79,-2.50,8.68,4406,47,8.135,0.097,5.04,0.76,-1.21,1.30,4372,24,8.115,0.055,4.99,0.15,-1.31,0.32
1520,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4617,377,-0.225,0.000,4.78,0.25,0.30,0.79,4047,554,0.000,0.891,2.25,1.26,-0.01,0.74,4726,20,0.038,0.030,4.72,0.25,0.15,0.10,4869,1,-0.003,0.050,5.15,0.03,0.09,0.01
1521,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4293,377,5.935,0.244,4.84,0.25,-1.11,0.60,4646,3325,6.418,2.852,5.36,4.10,-0.24,4.50,4289,31,5.924,0.076,5.26,0.39,-1.48,0.64,4650,36,6.236,0.072,4.95,0.16,-1.90,0.31
1522,18.995,3460,8.157,5.37,-1.84,11.47200,5.09400,32.67383,0.23027,3603,660,8.449,0.172,5.15,0.58,-1.33,0.60,3804,806,8.464,1.139,5.22,2.48,-0.25,1.17,3505,47,8.164,0.134,5.43,0.31,-1.55,0.20,3514,28,8.272,0.114,5.46,0.22,-1.40,0.20
1523,19.004,4728,1.732,5.20,-2.24,7.76200,1.36500,1.05828,0.23990,4803,814,1.888,0.257,4.84,0.22,-1.58,0.56,4859,1322,1.628,1.455,5.50,9.68,-2.50,6.36,4783,46,1.826,0.084,5.38,0.46,-1.96,0.36,4854,36,1.925,0.066,4.94,0.15,-1.87,0.30
1524,19.007,6524,1.445,4.28,-1.08,3.99600,1.25600,0.17742,0.23428,6575,323,1.416,0.257,4.47,0.22,-1.36,0.56,5643,1283,1.040,0.853,1.63,3.27,-1.71,3.71,6617,31,1.488,0.049,4.10,0.46,-1.66,0.50,6874,45,1.604,0.059,4.39,0.62,-1.87,0.42
1525,18.984,3956,8.933,5.15,-0.78,10.38800,5.70700,26.43626,0.23243,3993,660,8.982,0.172,4.88,0.25,-1.11,0.60,3351,4,8.029,0.365,3.00,2.39,-2.50,2.97,4030,36,9.066,0.093,4.84,0.87,-0.64,0.39,4249,31,9.339,0.059,5.00,0.14,-0.84,0.34
1526,19.008,5091,1.932,4.79,-1.86,6.78500,1.55100,0.73418,0.23628,4944,814,1.935,0.257,4.77,0.22,-1.83,0.56,4552,1525,1.249,1.326,3.85,11.98,-2.50,3.01,4833,46,1.690,0.081,4.57,1.44,-2.00,0.35,4999,37,1.843,0.068,4.97,0.15,-1.66,0.45
1527,19.005,6147,3.294,4.51,-1.44,5.02400,2.66400,0.54526,0.23320,6064,323,3.206,0.217,4.60,0.22,-1.22,0.56,5557,2120,3.026,1.315,1.19,9.13,-1.58,6.50,6106,31,3.276,0.048,4.54,0.80,-1.64,0.50,5963,42,3.182,0.039,4.55,0.32,-1.73,0.40
1528,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,4071,814,0.535,0.257,4.98,0.22,-0.39,0.58,3676,314,0.012,0.727,5.37,1.15,-0.49,0.77,4033,23,0.442,0.058,5.43,0.39,0.09,0.04,3854,36,0.157,0.079,5.05,0.12,-0.16,0.05
1529,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4333,377,3.672,0.244,5.02,0.58,-0.80,0.46,3870,587,3.052,0.994,3.86,2.62,-0.69,1.34,4323,38,3.628,0.087,5.12,0.50,-0.39,0.36,4274,38,3.617,0.081,4.98,0.15,-0.88,0.36
1530,19.008,7025,9.822,4.25,-1.77,3.55700,6.93600,1.98153,0.23542,5208,427,8.852,0.347,4.81,0.22,-1.41,0.56,10000,10650,10.000,2.062,4.10,1.68,-0.70,41.96,5366,38,9.157,0.078,2.70,1.94,-1.26,0.51,5408,50,9.281,0.066,4.05,0.36,-0.61,0.42
1531,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,3727,660,3.596,0.244,5.08,0.58,-1.11,0.60,3683,107,3.510,0.190,4.26,1.49,-1.06,0.83,3730,42,3.607,0.103,3.94,0.93,-1.28,0.38,3736,51,3.631,0.132,5.00,0.14,-1.84,0.16
1532,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,4157,377,9.011,0.172,5.01,0.58,-1.29,0.60,4105,2250,9.174,2.518,4.48,5.38,-0.15,2.47,4053,42,8.734,0.079,5.08,0.64,-1.62,0.52,4589,26,9.201,0.055,4.93,0.15,-1.86,0.31
1533,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4440,377,0.707,0.135,4.89,0.25,-1.50,0.60,3766,93,0.000,0.347,2.10,3.52,-2.05,1.23,4529,28,0.902,0.060,5.55,0.28,-1.07,0.22,4955,36,1.380,0.073,4.70,0.30,-0.13,0.27
1534,19.013,5769,0.656,4.51,-0.38,5.02600,0.56500,0.20682,0.23512,5692,427,0.557,0.257,4.50,0.22,-0.37,0.58,5151,110,0.241,0.101,1.92,3.44,-1.14,1.49,5718,33,0.630,0.036,3.62,0.79,-0.30,0.18,5594,26,0.549,0.033,4.53,0.30,-0.77,0.22
1535,19.004,6147,8.694,4.53,-1.99,5.11800,6.13800,2.82098,0.23244,6248,323,8.627,0.347,4.57,0.22,-1.14,0.56,5394,1985,8.215,1.300,2.42,9.28,-2.50,11.98,6356,25,8.805,0.042,5.12,0.48,-1.83,0.46,6180,42,8.740,0.043,4.63,0.30,-1.95,0.27
1536,19.001,4594,2.357,4.75,-1.82,7.52100,1.81500,1.16681,0.23429,4766,814,2.463,0.257,4.76,0.22,-1.37,0.56,4272,504,2.135,0.709,2.43,8.11,-1.93,3.47,4844,33,2.627,0.072,4.35,1.79,-1.38,0.44,5153,19,2.904,0.035,4.72,0.32,-0.45,0.32
1537,19.005,5084,2.890,4.58,-0.04,5.76400,2.24100,0.63096,0.23507,4710,814,2.597,0.257,4.76,0.22,-0.87,0.58,7272,3449,4.153,1.080,5.50,8.87,0.50,2.25,4719,25,2.607,0.049,4.44,0.64,-0.30,0.40,4670,22,2.558,0.044,4.87,0.26,-1.06,0.45
1538,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3962,660,2.860,0.135,5.08,0.58,-1.35,0.60,3550,4,2.315,0.262,3.45,1.58,-1.40,0.46,4029,31,3.064,0.067,5.26,0.38,-0.65,0.16,4005,89,2.948,0.255,5.34,0.32,-0.55,0.06
1539,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3653,660,3.757,0.244,5.03,0.58,-0.87,0.46,3488,54,3.479,0.122,3.91,0.90,-1.26,0.52,3633,54,3.706,0.153,4.61,0.59,-1.10,0.29,3543,49,3.705,0.134,4.81,0.14,-2.12,0.14
1540,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3566,799,5.013,0.217,5.00,0.69,0.07,0.97,3380,109,4.928,0.509,4.41,1.02,-0.94,0.26,3581,40,5.062,0.115,4.93,0.47,-0.26,0.09,3929,13,5.212,0.033,4.68,0.02,0.20,0.00
1541,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3630,799,0.193,0.257,5.04,0.69,0.66,0.97,3449,3,0.032,0.256,3.21,1.46,-0.63,0.36,3606,24,0.119,0.064,4.62,0.39,-0.05,0.10,3590,19,0.076,0.058,4.95,0.14,-0.01,0.04
1542,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,5330,427,0.174,0.257,4.62,0.22,-0.59,0.58,6134,2394,0.560,1.278,5.50,10.83,0.23,0.93,5250,13,0.031,0.022,4.41,0.57,-1.18,0.21,5223,28,0.038,0.025,3.60,0.54,-1.12,0.20
1543,19.005,6180,1.957,4.50,-1.56,4.94600,1.65100,0.32991,0.23338,5898,427,1.766,0.257,4.59,0.22,-2.09,1.06,5574,557,1.507,0.145,5.27,16.90,-2.50,3.59,5929,27,1.833,0.040,4.42,0.64,-2.12,0.29,5750,24,1.719,0.030,4.79,0.26,-2.10,0.16
1544,19.010,6295,7.606,4.20,-0.56,3.71800,5.52900,1.11532,0.23164,5669,427,7.157,0.347,4.60,0.22,-1.17,0.56,8125,7335,8.316,1.851,5.50,4.09,-0.66,7.86,5758,38,7.339,0.058,3.63,1.07,-1.06,0.69,5721,22,7.350,0.040,4.28,0.25,-0.29,0.26
1545,19.005,6553,9.987,4.44,-1.75,4.42500,6.94700,2.97440,0.23350,5114,427,9.035,0.347,4.68,0.22,-1.10,0.56,6932,4562,10.000,1.788,5.03,8.26,0.25,3.70,5300,30,9.431,0.054,5.04,0.70,-1.71,0.44,5277,37,9.447,0.060,4.55,0.28,-0.73,0.49
1546,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4768,377,1.777,0.135,4.77,0.25,-0.85,0.46,4345,924,1.241,1.142,3.96,3.62,-1.40,1.89,4831,27,1.915,0.037,5.50,0.27,-0.33,0.15,5019,12,2.088,0.026,4.71,0.26,-0.05,0.28
1547,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4361,377,4.802,0.244,4.84,0.25,-0.66,0.46,5285,4027,5.570,2.595,5.50,5.82,0.50,4.13,4333,42,4.722,0.069,4.58,0.55,-0.32,0.26,4031,28,4.359,0.054,4.93,0.16,-1.74,0.32
1548,19.011,5945,2.992,4.68,-0.66,5.22600,2.42100,0.53383,0.23413,5587,427,2.651,0.257,4.70,0.22,-0.86,0.58,5027,1685,2.366,1.139,0.51,7.53,-0.93,2.50,5629,33,2.733,0.050,4.97,0.78,-1.59,0.55,5455,21,2.644,0.038,4.91,0.18,-1.90,0.31
1549,18.998,4897,6.292,4.68,0.20,5.72200,4.44700,1.71475,0.23487,5284,263,6.652,0.172,4.55,0.25,-0.60,0.46,5354,3296,6.712,2.095,3.42,12.47,0.38,3.01,5201,42,6.536,0.066,4.08,1.56,0.09,0.36,5497,40,6.655,0.063,4.51,0.29,-0.62,0.65
1550,18.980,3885,7.720,5.21,-1.84,10.82100,5.02100,23.57219,0.22874,4382,377,8.485,0.172,4.81,0.25,-0.80,0.46,6976,4742,9.952,1.607,5.50,7.67,0.50,2.38,4194,30,8.054,0.059,4.96,0.52,-1.20,0.47,3943,14,7.742,0.037,4.88,0.15,-1.36,0.18
1551,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3960,660,1.744,0.135,5.00,0.25,-1.25,0.60,4078,593,1.764,0.832,5.50,4.35,-0.28,0.67,3916,22,1.607,0.059,5.34,0.34,-0.76,0.17,4054,48,1.761,0.113,5.06,0.11,-0.48,0.11
1552,19.010,5726,0.079,3.81,-0.86,3.34900,0.06900,0.07617,0.23983,6345,323,0.273,0.257,4.52,0.22,-0.84,0.58,5247,907,0.000,0.807,0.40,2.27,-1.34,1.64,6477,37,0.473,0.045,4.90,0.64,-0.29,0.31,6315,23,0.427,0.034,4.34,0.22,-0.59,0.36
1553,19.019,8061,3.227,4.28,-2.10,2.97700,2.77300,0.22192,0.23422,7249,514,2.768,0.257,4.35,0.22,-0.86,0.58,7414,1842,2.816,0.718,5.17,5.24,-0.67,3.97,7414,57,3.000,0.045,3.87,0.24,-0.97,0.67,7497,29,3.004,0.036,3.82,0.21,-1.20,0.62
1554,19.014,5568,0.104,4.51,-0.18,5.18500,0.09000,0.17873,0.23825,5674,427,0.215,0.257,4.64,0.22,-0.29,0.58,5587,2424,0.207,1.531,1.76,5.21,-0.22,2.60,5637,28,0.160,0.036,5.29,0.49,-0.63,0.21,5228,63,-0.055,0.112,4.60,0.33,-1.50,0.38
1555,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5572,427,0.080,0.257,4.75,0.22,-1.95,0.56,5412,1282,0.127,1.016,0.86,2.70,-1.01,1.92,5712,26,0.327,0.048,4.49,0.95,-1.51,0.39,5543,32,0.159,0.045,4.84,0.26,-1.76,0.28
1556,18.984,3577,0.371,5.14,-2.12,10.41600,0.27400,2.19381,0.23383,3657,660,0.541,0.135,5.08,0.58,-1.25,0.60,4177,539,1.112,0.952,5.50,4.21,-2.50,4.09,3592,29,0.361,0.106,5.31,0.22,-2.01,0.28,3697,25,0.587,0.071,5.10,0.11,-1.57,0.29
1557,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4636,377,1.526,0.135,4.85,0.25,-0.95,0.46,3916,430,0.870,0.783,3.08,1.88,-1.00,1.53,4765,33,1.806,0.047,5.40,0.32,-0.41,0.20,4722,17,1.778,0.031,4.83,0.27,-0.34,0.20
1558,19.050,3375,2.800,4.75,0.21,9.76000,1.77800,3.14485,0.23479,3271,799,2.740,0.257,4.98,0.22,0.35,0.97,3209,130,2.648,0.566,5.12,0.90,0.15,0.36,3278,37,2.744,0.116,4.92,0.30,0.20,0.09,3106,204,2.501,0.700,4.76,0.85,-0.32,0.76
1559,18.981,3974,3.892,5.30,-1.52,10.96000,2.74400,8.79832,0.23342,4022,377,4.223,0.244,4.94,0.25,-1.16,0.60,4456,1615,4.388,1.610,5.50,3.89,-0.51,2.68,3832,15,3.726,0.044,4.38,0.62,-1.83,0.39,3743,6,3.808,0.028,4.70,0.04,-1.60,0.04
1560,19.012,5278,2.349,4.44,-0.05,5.27600,1.86900,0.42325,0.23483,4811,814,2.010,0.257,4.78,0.22,-0.88,0.58,4114,388,1.289,0.711,1.67,2.17,-0.93,1.23,4781,54,1.944,0.121,2.51,1.55,-0.46,0.53,4603,37,1.721,0.069,4.95,0.15,-1.93,0.27
1561,18.989,3583,5.462,5.29,-1.76,11.12400,3.60700,14.06695,0.23288,3414,660,5.607,0.244,5.17,0.58,-1.47,0.60,3390,179,5.307,0.441,5.08,0.85,-2.50,2.12,3391,33,5.571,0.114,5.31,0.32,-3.07,0.30,3284,134,5.486,0.446,4.84,0.24,-1.74,0.82
1562,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4527,377,1.206,0.135,4.86,0.25,-0.55,0.46,4625,1590,1.555,1.517,4.53,15.81,-2.50,5.53,4646,25,1.483,0.049,5.43,0.36,-0.21,0.19,4765,35,1.602,0.066,5.03,0.20,0.09,0.06
1563,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,3634,660,0.266,0.135,5.23,0.58,-2.02,1.02,3592,132,0.000,0.467,2.54,3.19,-1.38,0.68,3643,5,0.267,0.021,2.55,0.23,-1.90,0.10,3655,50,0.386,0.158,4.67,0.02,-2.24,0.04
1564,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3732,660,0.518,0.135,5.12,0.58,-0.81,0.46,3789,373,0.552,0.756,4.76,1.19,-0.56,0.69,3712,40,0.483,0.089,4.77,0.38,-1.13,0.27,3689,43,0.528,0.120,4.78,0.12,-1.45,0.16
1565,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3630,660,0.773,0.135,5.18,0.58,-1.74,0.60,3583,133,0.740,0.150,5.50,1.02,-2.50,2.51,3698,25,0.974,0.074,5.76,0.16,-1.87,0.24,3513,12,0.732,0.048,4.71,0.06,-2.21,0.07
1566,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3535,660,5.207,0.244,5.07,0.58,-1.13,0.60,3470,236,5.164,0.486,5.50,1.27,-2.50,2.85,3505,32,5.103,0.102,4.89,0.38,-1.28,0.25,3481,32,5.104,0.099,4.98,0.16,-1.83,0.17
1567,19.008,7011,8.379,4.50,-1.75,4.17600,6.09200,1.78649,0.23589,5808,427,7.764,0.347,4.66,0.22,-1.62,0.56,8427,8473,8.920,1.577,5.50,4.49,-2.50,25.18,5907,40,7.938,0.068,3.71,1.31,-1.13,0.72,6165,39,8.065,0.049,4.40,0.17,-1.57,0.46
1568,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,6040,323,6.070,0.347,4.57,0.22,-0.79,0.58,4450,147,4.941,0.188,3.50,7.78,-0.55,2.25,6001,38,6.019,0.059,3.92,0.77,-1.55,0.63,5110,36,5.541,0.069,4.90,0.16,-1.71,0.42
1569,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,4164,377,2.115,0.135,5.01,0.58,-1.23,0.60,4146,791,2.054,1.036,4.90,3.35,-0.42,0.71,4143,32,2.078,0.078,5.54,0.30,-0.68,0.22,3944,44,1.762,0.095,4.99,0.18,-0.66,0.11
1570,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4474,377,-0.166,0.000,4.89,0.25,0.02,0.79,3089,133,0.000,0.646,5.50,0.69,0.50,0.19,4396,33,-0.322,0.071,3.71,0.31,-0.24,0.13,4644,7,0.019,0.016,4.34,0.16,0.01,0.08
1571,18.988,4604,6.594,4.75,-0.12,7.10300,4.55700,3.42295,0.23079,4811,377,6.691,0.172,4.70,0.25,-0.85,0.46,4670,2485,6.452,1.973,-0.42,4.73,-2.50,6.73,4864,33,6.830,0.064,4.86,0.85,-1.57,0.61,4739,40,6.732,0.063,4.92,0.17,-1.60,0.51
1572,18.993,3374,3.466,5.10,-2.26,10.77900,2.33700,6.67729,0.23562,3365,660,3.368,0.244,5.19,0.58,-2.40,1.02,3416,64,3.513,0.076,5.08,0.92,-2.07,2.02,3401,20,3.489,0.061,5.34,0.27,-2.10,0.25,3479,60,3.517,0.178,5.08,0.10,-1.78,0.13
1573,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3642,799,0.418,0.257,5.04,0.69,-0.66,0.58,3854,405,0.650,0.776,5.50,1.93,-0.51,0.82,3613,23,0.340,0.069,5.53,0.21,-0.81,0.08,3968,12,0.738,0.041,5.08,0.10,0.06,0.02
1574,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3934,799,6.630,0.347,4.84,0.22,0.35,0.97,3563,198,6.473,0.062,5.15,2.33,0.21,0.94,3931,24,6.642,0.090,4.64,0.18,0.96,0.06,3992,96,6.782,0.267,4.75,0.10,0.20,0.00
1575,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5541,427,2.019,0.257,4.63,0.22,-1.24,0.56,5539,1442,2.062,0.920,1.71,6.20,-1.31,3.41,5500,45,1.967,0.055,4.60,0.99,-1.74,0.45,5693,43,2.070,0.043,4.85,0.25,-1.91,0.27
1576,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4310,377,6.103,0.172,4.79,0.25,-0.78,0.46,4742,1558,6.598,1.405,5.50,5.53,-1.08,4.31,4225,33,5.925,0.071,5.16,0.54,-0.94,0.50,3881,22,5.531,0.061,4.90,0.15,-1.47,0.26
1577,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3845,799,0.266,0.257,5.17,0.69,-0.91,0.58,3694,395,0.059,0.851,4.93,1.14,-0.43,0.77,3801,28,0.131,0.068,4.77,0.31,-0.29,0.05,3860,28,0.253,0.067,5.52,0.32,-0.44,0.12
1578,18.992,4393,2.034,4.96,-1.41,8.44400,1.55600,1.59074,0.23454,4483,377,1.996,0.135,4.92,0.25,-1.97,0.60,5128,1097,2.535,0.851,5.50,7.53,-0.97,3.44,4535,31,2.155,0.066,5.58,0.42,-1.28,0.38,4546,27,2.191,0.059,5.07,0.12,-1.22,0.42
1579,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,3987,660,6.288,0.172,4.88,0.25,-0.63,0.46,4335,1763,6.608,1.859,5.50,4.42,-0.26,2.42,3922,31,6.116,0.085,4.86,0.52,-0.53,0.10,3850,31,5.977,0.084,4.92,0.16,-0.54,0.05
1580,19.008,5091,1.932,4.79,-1.86,6.78500,1.55100,0.73418,0.23628,5278,427,2.021,0.257,4.76,0.22,-1.64,0.56,5003,1785,1.805,1.142,2.98,18.27,-2.50,5.23,5301,31,2.068,0.053,5.20,0.55,-1.80,0.39,5897,28,2.439,0.041,4.91,0.24,-1.75,0.42
1581,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,5183,427,0.657,0.257,4.66,0.22,-0.56,0.58,5411,890,0.836,0.780,5.50,16.48,-2.30,4.64,5235,21,0.783,0.033,5.43,0.45,-0.54,0.22,4747,44,0.348,0.072,4.90,0.16,-1.51,0.27
1582,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4677,377,-0.332,0.000,4.70,0.25,0.59,0.79,4023,478,0.000,0.791,2.41,0.93,0.35,0.59,4877,32,0.147,0.054,5.26,0.29,0.44,0.10,5070,45,0.400,0.072,4.74,0.25,0.01,0.30
1583,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4343,377,1.110,0.135,4.81,0.25,-0.70,0.46,5283,2335,1.919,1.609,5.50,3.70,0.44,3.16,4376,41,1.167,0.087,4.01,0.45,-0.12,0.19,4164,34,0.891,0.072,4.77,0.11,-0.83,0.17
1584,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3706,660,0.404,0.135,5.05,0.58,-1.31,0.60,3571,71,0.282,0.207,4.26,0.82,-1.37,0.85,3777,27,0.579,0.070,5.40,0.30,-1.08,0.24,3704,26,0.417,0.073,4.99,0.19,-1.07,0.18
1585,18.984,3577,0.371,5.14,-2.12,10.41600,0.27400,2.19381,0.23383,3501,660,0.199,0.135,5.18,0.58,-1.57,0.60,3477,79,0.120,0.318,4.76,0.98,-2.23,2.15,3495,15,0.160,0.055,4.71,0.17,-2.04,0.25,3460,52,0.046,0.150,4.85,0.18,-1.69,0.70
1586,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4736,377,3.001,0.244,4.86,0.25,-1.47,0.60,4947,3726,3.106,2.633,5.50,3.38,0.50,4.04,4786,49,3.125,0.096,5.56,0.36,-1.63,0.65,4970,26,3.280,0.045,4.97,0.15,-2.04,0.18
1587,19.020,5101,1.885,2.79,0.24,-0.05700,1.49900,0.03051,0.23691,4730,814,1.553,0.257,4.62,0.22,-0.39,0.58,4292,623,1.175,0.983,0.94,3.94,-0.40,1.86,4763,49,1.631,0.092,2.47,1.02,0.07,0.34,4476,56,1.319,0.120,2.89,2.14,-1.02,0.70
1588,18.983,3827,1.393,5.23,-1.28,11.05700,1.02700,4.17254,0.23708,3860,660,1.301,0.135,5.12,0.58,-1.48,0.60,3452,86,0.794,0.409,3.17,1.31,-1.71,0.78,3960,35,1.590,0.081,5.50,0.35,-0.82,0.21,4029,36,1.672,0.079,5.03,0.13,-0.68,0.14
1589,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3552,799,0.326,0.257,5.12,0.69,-1.91,0.56,3383,58,0.018,0.258,4.02,0.56,-1.19,0.24,3520,50,0.244,0.121,5.17,0.30,-1.23,0.14,3578,16,0.412,0.055,5.41,0.14,-1.34,0.15
1590,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3428,799,7.374,0.347,5.11,0.69,-0.26,0.58,3547,257,7.424,0.622,5.13,2.66,0.20,1.03,3415,39,7.331,0.122,4.60,0.40,-0.14,0.11,3535,35,7.784,0.104,4.89,0.15,-0.08,0.05
1591,19.006,6226,0.403,4.49,-1.33,4.80400,0.35800,0.17037,0.23613,6513,323,0.421,0.257,4.54,0.22,-1.46,0.56,6029,1340,0.334,0.443,5.08,16.00,-2.26,3.55,6628,32,0.600,0.048,5.20,0.56,-1.46,0.50,6521,25,0.581,0.031,4.47,0.17,-1.78,0.38
1592,19.012,7550,1.603,4.53,-2.32,3.78600,1.42600,0.17378,0.23844,7728,514,1.679,0.257,4.41,0.22,-1.42,0.56,7930,3047,1.776,0.986,4.35,2.90,-2.50,7.15,7798,50,1.755,0.061,4.41,0.38,-1.78,0.47,7917,56,1.769,0.047,4.40,0.16,-1.92,0.28
1593,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3570,799,5.676,0.217,5.03,0.69,-0.53,0.58,3433,128,5.604,0.503,3.74,0.93,-1.65,0.64,3481,45,5.393,0.135,4.08,0.36,-1.31,0.13,3503,57,5.666,0.192,4.95,0.20,-1.76,0.73
1594,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3843,660,0.247,0.135,5.12,0.58,-1.46,0.60,3718,441,0.000,0.937,1.91,1.91,-0.54,0.82,3786,26,0.086,0.062,3.94,0.64,-1.16,0.26,3818,35,0.106,0.087,4.78,0.11,-1.33,0.23
1595,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3161,660,-0.086,0.000,5.31,0.58,-2.58,1.02,3000,208,0.000,0.790,3.08,0.53,-2.50,0.33,3256,46,0.220,0.143,4.93,0.18,-1.95,0.13,3338,107,0.297,0.357,5.30,0.23,-1.61,0.10
1596,19.017,7814,1.241,4.57,-0.98,3.22600,1.12700,0.11679,0.22912,7099,514,0.938,0.257,4.33,0.22,-0.72,0.58,7578,1368,1.063,0.559,5.50,2.19,-0.96,2.96,7140,43,1.010,0.037,3.93,0.29,-0.36,0.22,6673,20,0.760,0.027,4.26,0.18,-0.40,0.20
1597,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4136,377,3.432,0.244,4.88,0.25,-1.04,0.60,4297,1371,3.449,1.470,5.50,5.30,-0.28,1.31,4074,33,3.284,0.085,5.21,0.46,-0.97,0.31,4065,46,3.306,0.087,4.94,0.16,-0.88,0.23
1598,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,4160,377,5.992,0.244,4.80,0.25,-0.23,0.46,3484,96,5.101,0.378,4.88,1.04,-1.67,1.22,4164,35,5.983,0.087,4.88,0.60,0.03,0.12,4473,43,6.231,0.077,5.16,0.03,0.18,0.01
1599,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3981,799,5.178,0.217,4.90,0.22,0.14,0.97,3915,1035,5.625,1.313,5.02,2.51,0.42,0.99,4019,44,5.286,0.125,4.85,0.33,0.81,0.10,3894,52,4.782,0.134,4.68,0.03,0.20,0.00
1600,19.006,5742,4.539,4.88,-1.63,6.05500,3.48900,1.28115,0.23344,5610,427,4.331,0.217,4.70,0.22,-1.20,0.56,5228,1931,4.255,1.493,3.87,11.52,-2.50,12.77,5641,38,4.423,0.044,4.29,0.78,-2.01,0.37,5319,29,4.212,0.043,4.89,0.21,-1.89,0.32
1601,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,5461,427,0.794,0.257,4.53,0.22,-0.77,0.58,6966,2389,1.554,0.960,5.50,5.75,0.50,1.45,5424,18,0.722,0.028,5.20,0.58,-0.59,0.20,5390,21,0.715,0.029,4.58,0.30,-0.37,0.20
1602,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5671,427,0.335,0.257,4.60,0.22,-1.26,0.56,5476,1224,0.384,0.890,1.68,2.83,-1.03,1.95,5747,23,0.478,0.032,4.31,0.98,-0.58,0.24,5703,23,0.454,0.028,4.42,0.24,-0.83,0.19
1603,19.013,7472,9.247,4.57,-1.25,3.67800,6.67200,1.85097,0.23473,5725,427,8.385,0.347,4.67,0.22,-1.33,0.56,7640,4815,9.353,1.816,5.50,6.36,-0.50,9.69,5855,63,8.628,0.099,2.51,1.20,-0.46,0.68,6148,35,8.753,0.056,4.20,0.26,-0.26,0.35
1604,19.007,6583,4.216,4.05,-1.20,3.35500,3.37300,0.35011,0.22984,6606,323,4.243,0.217,4.47,0.22,-0.97,0.58,8332,4653,5.243,1.174,5.50,1.73,0.50,4.23,6609,39,4.249,0.040,3.79,0.36,-1.21,0.63,6606,35,4.190,0.036,4.25,0.22,-1.66,0.49
1605,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5371,427,8.358,0.347,4.70,0.22,-1.13,0.56,5661,2807,8.694,1.683,5.50,27.41,-1.22,4.30,5547,47,8.719,0.070,4.01,0.97,-1.53,0.65,5697,27,8.794,0.052,4.76,0.29,-1.70,0.47
1606,19.007,5644,1.622,4.78,-1.48,5.99400,1.35300,0.46559,0.23943,5500,427,1.465,0.257,4.77,0.22,-1.69,0.56,4928,994,1.164,0.865,2.60,9.79,-2.31,3.16,5566,29,1.579,0.050,4.34,0.85,-1.23,0.53,5834,48,1.743,0.055,4.77,0.29,-1.64,0.51
1607,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4257,377,5.688,0.244,4.75,0.25,-1.00,0.60,3779,255,4.922,0.740,2.21,6.41,-1.72,4.28,4176,29,5.484,0.069,4.08,0.74,-1.39,0.58,3830,42,5.070,0.079,4.91,0.15,-1.32,0.21
1608,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3339,660,5.247,0.244,5.09,0.58,-1.84,0.60,3260,127,4.865,0.585,3.97,0.96,-2.34,1.50,3323,14,5.188,0.048,3.87,0.21,-2.41,0.08,3568,19,5.299,0.060,5.08,0.14,-1.84,0.21
1609,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,3697,799,0.869,0.257,5.10,0.69,-0.82,0.58,3570,116,0.739,0.237,4.61,0.80,-0.64,0.39,3714,31,0.924,0.088,5.44,0.33,-0.32,0.05,3746,34,0.932,0.071,5.22,0.29,-0.30,0.13
1610,19.011,4975,0.141,3.74,-0.44,3.52500,0.11800,0.08445,0.23505,5461,427,0.556,0.257,4.44,0.22,-0.37,0.58,4711,561,0.000,0.623,1.22,2.67,-2.12,1.59,5413,44,0.458,0.047,2.97,1.00,-0.12,0.14,5018,20,0.167,0.041,2.40,0.77,-0.60,0.17
1611,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,5205,427,1.295,0.257,4.66,0.22,-1.12,0.56,6084,2788,1.854,1.471,5.50,15.30,0.35,1.62,5220,22,1.328,0.035,5.15,0.80,-0.77,0.29,4862,37,0.938,0.058,4.98,0.15,-1.97,0.23
1612,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,4740,377,4.952,0.244,4.72,0.25,-1.11,0.60,3823,364,3.976,0.758,2.01,3.91,-1.15,1.39,4775,19,5.029,0.042,5.33,0.49,-2.15,0.23,4622,26,4.925,0.046,4.99,0.14,-2.07,0.18
1613,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3913,660,1.288,0.135,5.10,0.58,-1.19,0.60,3866,470,1.230,0.822,4.29,1.77,-0.45,0.73,3915,24,1.296,0.059,5.29,0.38,-0.52,0.09,4108,23,1.578,0.051,5.04,0.12,-0.18,0.05
1614,19.004,5267,0.564,2.56,-2.21,0.73300,0.48000,0.02767,0.23522,5700,427,0.695,0.257,4.61,0.22,-1.95,0.56,5189,1062,0.447,1.001,-0.42,3.69,-2.50,3.98,5793,41,0.882,0.057,4.20,0.88,-2.04,0.32,5983,24,0.964,0.033,4.72,0.29,-1.97,0.22
1615,19.006,5352,6.905,4.75,-2.14,6.58500,4.93200,3.17687,0.23213,5412,427,7.067,0.347,4.57,0.22,-0.79,0.58,4588,2428,6.352,1.917,-0.50,4.12,-1.59,1.41,5379,39,6.990,0.059,3.25,1.32,-1.53,0.69,5082,24,6.824,0.047,4.84,0.24,-0.88,0.40
1616,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3882,660,0.193,0.135,5.14,0.58,-0.77,0.46,3749,11,0.155,0.349,5.03,1.62,-1.00,0.67,3983,30,0.451,0.074,5.52,0.32,-0.45,0.09,3954,51,0.335,0.150,5.38,0.30,-0.52,0.03
1617,18.982,4056,5.912,5.19,-1.15,10.33400,4.01800,11.85769,0.23406,4372,377,6.375,0.172,4.82,0.25,-0.95,0.46,5165,2915,6.876,2.103,0.05,6.14,-0.17,1.80,4299,29,6.214,0.066,4.57,0.47,-1.03,0.42,4460,23,6.275,0.041,5.04,0.12,-0.85,0.31
1618,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5386,427,0.529,0.257,4.63,0.22,-0.66,0.58,5613,765,0.700,0.564,5.05,7.14,-0.27,0.93,5365,19,0.514,0.026,4.97,0.68,-0.65,0.20,5246,20,0.433,0.027,4.88,0.22,-0.86,0.18
1619,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3290,660,0.061,0.135,5.12,0.58,-2.31,1.02,3324,67,0.063,0.189,5.09,0.40,-2.46,0.74,3318,15,0.144,0.068,4.92,0.09,-2.41,0.07,3439,43,0.140,0.127,5.18,0.01,-1.66,0.02
1620,19.010,4581,2.765,2.30,-0.29,0.15100,2.09500,0.04438,0.23518,4744,814,2.975,0.257,4.61,0.22,-0.55,0.58,4257,652,2.396,0.800,0.30,1.90,-0.89,1.09,4718,46,2.916,0.102,1.72,1.10,-0.06,0.35,4778,31,3.039,0.052,3.10,0.89,-0.22,0.45
1621,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4512,377,1.226,0.135,4.81,0.25,-0.34,0.46,3974,434,0.812,0.713,2.78,2.88,-0.83,1.84,4608,45,1.455,0.070,5.21,0.48,-0.27,0.24,4569,31,1.432,0.057,4.31,0.17,-0.00,0.12
1622,19.011,5437,5.755,4.83,-0.71,6.04600,4.24300,1.80136,0.23994,5266,427,5.565,0.217,4.65,0.22,-0.83,0.58,4899,4335,5.172,2.348,-0.50,14.29,-1.65,8.27,5344,44,5.732,0.077,4.33,1.03,-0.99,0.61,5704,36,5.995,0.065,4.43,0.22,-0.59,0.51
1623,18.979,3806,0.617,4.78,-2.04,9.54700,0.46500,1.60916,0.23379,3879,660,0.633,0.135,5.15,0.58,-1.83,0.60,3188,153,0.000,0.652,2.76,0.59,-1.62,0.18,3959,40,0.829,0.085,5.12,0.44,-1.52,0.39,3669,25,0.228,0.096,4.79,0.11,-2.09,0.15
1624,18.986,3800,0.262,5.17,-1.01,10.85000,0.19800,2.58464,0.23374,3700,660,0.036,0.135,5.17,0.58,-1.49,0.60,3782,349,0.328,0.757,5.18,1.52,-1.00,2.01,3787,27,0.270,0.066,5.45,0.32,-1.41,0.33,3936,36,0.491,0.079,5.05,0.15,-0.71,0.10
1625,19.004,6093,8.378,4.71,-2.22,5.53100,5.94200,3.11745,0.23787,5530,427,7.837,0.347,4.67,0.22,-0.91,0.58,3770,134,6.491,0.169,3.42,4.52,-1.19,1.37,5767,49,8.317,0.071,3.94,0.91,-1.22,0.70,6083,47,8.450,0.066,4.39,0.22,-1.30,0.57
1626,19.014,5615,0.910,4.57,-0.31,5.29400,0.77200,0.25728,0.23143,5688,427,0.981,0.257,4.62,0.22,-0.55,0.58,5815,2689,1.072,1.548,3.24,7.49,0.03,2.25,5728,53,1.021,0.039,4.87,1.06,-0.43,0.17,5893,19,1.112,0.025,4.40,0.17,-0.12,0.12
1627,19.005,6340,8.938,3.99,-1.70,3.23400,6.31900,1.28706,0.23541,5377,427,8.357,0.347,4.71,0.22,-1.50,0.56,4078,485,7.216,0.870,0.24,7.05,-2.50,2.69,5522,56,8.618,0.106,4.46,1.14,-0.92,0.86,5932,28,8.808,0.051,4.36,0.19,-0.18,0.26
1628,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,6096,323,0.967,0.257,4.48,0.22,-0.90,0.58,6072,1843,1.162,1.038,3.91,5.60,-0.34,1.61,6174,42,1.093,0.044,4.67,0.85,-0.85,0.42,6261,44,1.151,0.042,4.46,0.23,-1.25,0.49
1629,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,2907,0,1.541,0.135,5.36,0.58,-3.24,0.00,3032,207,1.721,0.723,3.88,0.71,-2.50,0.42,2988,45,1.825,0.164,3.83,0.17,-2.86,0.08,3032,155,2.244,0.565,3.88,2.00,-1.20,1.10
1630,19.008,5812,5.508,4.66,-1.21,5.54300,4.14100,1.36521,0.23489,5628,427,5.349,0.217,4.65,0.22,-1.09,0.56,4838,1997,4.508,0.480,-0.50,19.02,-2.50,6.38,5682,35,5.440,0.063,4.47,0.93,-1.55,0.71,6085,34,5.582,0.039,4.66,0.31,-1.87,0.29
1631,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3535,660,0.946,0.135,5.11,0.58,-1.59,0.60,3352,114,0.875,0.452,4.16,0.56,-2.50,1.41,3520,88,0.920,0.215,5.08,0.41,-1.94,0.23,3529,55,0.915,0.153,5.06,0.12,-1.86,0.16
1632,19.012,5529,2.104,2.93,-0.74,0.24700,1.72100,0.03901,0.23715,5491,427,2.031,0.257,4.60,0.22,-1.47,0.56,5507,2585,2.129,1.669,5.50,5.91,0.50,3.11,5466,30,2.002,0.044,4.05,1.05,-1.05,0.41,5342,24,1.932,0.047,4.52,0.80,-1.26,0.41
1633,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3907,660,2.646,0.135,5.06,0.58,-0.94,0.46,4294,795,2.916,0.907,5.50,3.09,0.50,0.66,3901,30,2.634,0.069,4.72,0.64,-1.32,0.50,4156,36,2.995,0.067,4.99,0.14,-1.32,0.42
1634,19.004,6360,0.727,4.64,-1.86,5.03100,0.64300,0.21577,0.23429,6707,323,0.822,0.257,4.32,0.22,-1.36,0.56,6831,1810,1.080,0.823,3.21,2.96,-1.27,3.64,6775,28,0.930,0.043,4.81,0.48,-1.36,0.52,7091,50,1.126,0.040,4.33,0.17,-1.32,0.55
1635,19.014,5836,0.308,3.95,-0.39,3.47000,0.27000,0.08810,0.23441,5755,427,0.294,0.257,4.67,0.22,-0.71,0.58,5314,1708,0.000,1.227,-0.50,2.88,-0.59,1.98,5722,33,0.229,0.037,4.88,0.78,-0.64,0.20,5877,38,0.330,0.036,4.40,0.18,-0.59,0.17
1636,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5019,427,7.311,0.347,4.61,0.22,-0.44,0.58,5604,4617,7.541,2.629,0.46,5.81,0.50,2.96,5097,61,7.477,0.105,3.52,2.10,-0.43,0.52,4973,39,7.333,0.062,4.89,0.19,-1.09,0.50
1637,19.011,7101,6.234,4.61,-0.57,3.73400,4.78700,0.79799,0.23419,6696,323,5.910,0.217,4.42,0.22,-0.52,0.58,6816,2789,6.167,1.020,5.50,9.51,-0.47,6.30,6805,32,6.077,0.048,3.91,0.32,-1.23,0.69,6870,48,6.037,0.045,4.29,0.18,-1.51,0.57
1638,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5031,427,7.066,0.347,4.69,0.22,-0.56,0.58,3788,343,5.805,0.706,5.50,2.41,-2.50,4.38,5047,37,7.116,0.072,3.45,1.87,-1.11,0.67,5039,28,7.075,0.060,4.91,0.18,-1.56,0.51
1639,19.006,5122,4.023,4.85,-0.34,6.26100,3.04800,1.15027,0.23270,5573,427,4.183,0.217,4.62,0.22,-0.44,0.58,5083,1547,3.883,1.345,3.77,12.72,-2.29,12.12,5691,24,4.428,0.036,3.68,1.14,0.13,0.27,5847,37,4.473,0.027,4.35,0.15,-0.02,0.18
1640,19.011,6424,9.260,4.49,-0.44,4.32600,6.51800,2.32595,0.23520,5422,427,8.457,0.347,4.75,0.22,-0.96,0.58,4719,1594,8.257,1.419,5.50,8.18,-1.72,3.95,5677,48,8.935,0.076,4.33,1.11,-1.47,0.69,5544,34,8.834,0.058,4.60,0.32,-1.43,0.46
1641,19.017,5549,5.860,4.14,0.05,4.09100,4.30600,0.75162,0.23504,5669,427,5.800,0.217,4.63,0.22,-0.62,0.58,3795,143,4.145,0.570,1.71,8.15,-2.50,2.24,5747,42,5.977,0.064,4.14,1.11,-0.06,0.56,5158,23,5.659,0.041,4.36,0.16,0.09,0.11
1642,19.009,5285,1.058,4.90,-1.40,6.62200,0.88200,0.50003,0.23410,5353,427,1.053,0.257,4.57,0.22,-1.22,0.56,5333,1861,1.308,1.276,5.39,2.71,0.50,2.16,5401,24,1.148,0.039,4.80,0.87,-1.02,0.35,5342,22,1.125,0.042,4.76,0.30,-1.02,0.41
1643,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,5480,263,9.445,0.172,4.69,0.25,-1.16,0.60,4734,2401,9.313,2.129,2.95,37.94,-2.50,11.99,6391,471,9.943,0.089,4.13,0.83,-2.04,0.54,5299,29,9.606,0.052,4.93,0.15,-1.99,0.18
1644,19.016,6316,0.116,4.12,-0.04,3.21900,0.10400,0.07268,0.23528,5895,427,-0.041,0.000,4.35,0.22,-0.31,0.58,5981,1656,0.007,0.995,3.23,3.85,-0.14,1.38,5934,24,0.021,0.017,1.04,0.36,-0.42,0.10,5746,78,-0.130,0.122,2.78,0.78,-0.56,0.18
1645,19.005,6667,5.982,4.46,-2.06,4.50100,4.56400,1.02802,0.23261,6286,323,5.787,0.217,4.51,0.22,-1.15,0.56,7110,4736,6.058,1.426,4.58,8.11,-2.50,16.44,6304,35,5.851,0.044,4.53,0.72,-1.75,0.54,6507,32,5.917,0.036,4.39,0.16,-1.78,0.39
1646,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4650,377,1.088,0.135,4.77,0.25,-1.38,0.60,3532,131,0.000,0.464,1.59,1.90,-0.98,0.28,4650,36,1.088,0.065,5.56,0.24,-1.84,0.25,4595,34,1.078,0.058,4.99,0.14,-1.78,0.22
1647,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,4820,814,6.835,0.347,4.65,0.22,-1.17,0.56,4830,1474,6.968,1.228,5.50,7.26,-1.35,3.81,4878,36,6.969,0.068,4.72,0.90,-1.51,0.60,5228,37,7.198,0.069,4.84,0.24,-1.31,0.63
1648,19.017,5357,1.255,4.20,0.29,4.35900,1.03200,0.18836,0.23405,4867,814,0.858,0.257,4.60,0.22,-0.46,0.58,4959,1937,0.856,1.493,4.49,1.86,0.32,2.36,4890,19,0.908,0.037,2.93,0.59,-0.05,0.13,4775,18,0.840,0.033,4.16,0.36,-0.37,0.29
1649,19.006,6352,2.180,4.35,-1.27,4.40000,1.83900,0.27964,0.23496,5805,427,1.796,0.257,4.59,0.22,-1.15,0.56,5166,1835,1.410,1.048,3.66,13.82,-2.50,3.88,5850,26,1.881,0.040,5.08,0.67,-2.01,0.33,6388,20,2.191,0.034,4.37,0.23,-1.75,0.39
1650,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5036,427,5.566,0.217,4.63,0.22,-0.55,0.58,4206,1447,4.899,1.728,4.31,4.00,-0.50,2.04,5027,30,5.586,0.062,4.64,0.71,-0.76,0.52,4858,35,5.446,0.062,4.88,0.23,-0.96,0.43
1651,18.998,3595,5.561,5.06,-1.00,11.14600,3.65500,14.47438,0.22875,3582,660,5.578,0.244,5.08,0.58,-1.17,0.60,4255,1671,6.421,1.913,5.50,2.85,0.18,1.07,3522,26,5.407,0.079,4.88,0.25,-1.04,0.09,3461,57,5.384,0.154,5.05,0.20,-1.59,0.20
1652,18.991,4342,5.717,4.99,-1.43,8.74800,3.98600,5.60531,0.23439,4778,377,6.251,0.172,4.70,0.25,-0.87,0.46,4679,3700,6.015,3.102,5.50,4.04,-0.05,4.77,4698,38,6.071,0.075,4.70,0.66,-0.95,0.57,4586,34,5.868,0.061,4.96,0.15,-1.84,0.32
1653,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5620,427,5.911,0.217,4.61,0.22,-0.55,0.58,5853,4034,6.303,2.238,3.97,13.31,0.50,3.78,5681,32,6.051,0.057,3.87,1.02,-1.34,0.64,5608,30,5.992,0.046,4.87,0.20,-1.81,0.40
1654,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,5467,427,2.597,0.257,4.69,0.22,-1.07,0.56,7168,2497,3.288,0.873,5.50,5.40,-0.65,2.70,5487,33,2.641,0.048,5.30,0.51,-1.47,0.47,5683,19,2.729,0.028,4.94,0.16,-1.91,0.20
1655,19.011,5524,9.840,4.67,-0.82,5.74800,6.67800,4.81948,0.23931,4699,814,9.129,0.347,4.74,0.22,-0.82,0.58,3578,259,7.790,0.654,4.38,2.81,-2.50,8.90,4787,42,9.329,0.092,4.88,0.80,-0.94,0.97,4650,37,9.220,0.081,4.95,0.18,-1.30,0.53
1656,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3854,660,1.464,0.135,5.09,0.58,-1.21,0.60,3832,329,1.512,0.510,5.26,1.65,-0.56,0.66,3913,34,1.621,0.077,5.42,0.37,-0.83,0.22,3674,24,1.278,0.071,4.84,0.14,-1.72,0.35
1657,19.050,3362,4.706,4.90,0.23,10.32300,2.88700,6.79204,0.23445,3304,799,4.673,0.217,5.01,0.69,0.36,0.97,3232,149,4.395,0.578,4.76,0.97,0.13,0.40,3232,37,4.436,0.124,4.94,0.32,0.20,0.10,3060,94,4.532,0.370,5.02,0.38,-1.42,0.59
1658,19.007,4969,2.347,4.84,-1.79,7.09400,1.85000,0.97140,0.23245,5007,427,2.233,0.257,4.77,0.22,-1.40,0.56,5119,1240,2.125,1.018,5.35,10.43,-2.50,4.50,5152,33,2.526,0.053,5.35,0.49,-0.84,0.43,5142,27,2.553,0.031,4.97,0.18,-0.66,0.18
1659,18.986,4331,6.873,4.71,-0.78,7.57900,4.67700,4.50609,0.23482,4652,377,7.093,0.172,4.71,0.25,-0.76,0.46,4483,1452,7.083,1.657,3.76,7.47,-0.85,5.21,4665,31,7.118,0.064,4.25,1.13,-0.77,0.60,4428,36,6.927,0.065,4.84,0.14,-0.74,0.41
1660,19.009,5190,2.324,4.75,-0.96,6.43000,1.85600,0.71680,0.23275,5349,427,2.458,0.257,4.48,0.22,-0.74,0.58,5268,1530,2.401,1.324,0.28,8.61,-0.78,3.25,5341,37,2.433,0.040,2.80,1.26,-0.34,0.21,5209,24,2.347,0.034,4.52,0.30,-0.36,0.27
1661,18.986,4333,0.500,4.98,-0.84,8.66800,0.39700,1.03657,0.23309,4499,377,0.623,0.135,4.89,0.25,-1.14,0.60,3755,84,0.000,0.345,2.42,2.90,-1.74,1.26,4556,61,0.777,0.092,5.60,0.33,-0.86,0.22,4607,24,0.894,0.046,5.05,0.12,-0.58,0.11
1662,19.050,3362,4.706,4.90,0.23,10.32300,2.88700,6.79204,0.23445,3739,799,5.123,0.217,4.77,0.22,0.52,0.97,3675,479,5.630,0.698,2.32,1.52,0.41,0.68,3742,7,5.157,0.032,4.44,0.23,0.82,0.06,3539,43,4.887,0.156,4.67,0.02,0.20,0.00
1663,19.012,7352,8.604,4.54,-1.15,3.73200,6.27900,1.58416,0.23163,5966,427,7.836,0.347,4.64,0.22,-1.10,0.56,5935,4463,7.953,2.101,2.23,7.33,-0.75,5.65,6122,35,8.130,0.060,2.73,0.43,-0.90,0.76,6268,30,8.251,0.045,3.89,0.28,-0.20,0.29
1664,19.016,5575,6.455,3.69,-0.23,2.66700,4.69300,0.46644,0.22962,5560,427,6.280,0.347,4.55,0.22,-0.31,0.58,8260,7950,7.844,1.871,5.50,3.16,0.50,3.83,5690,40,6.547,0.049,3.20,0.71,-0.15,0.34,5763,30,6.633,0.037,4.28,0.26,-0.09,0.22
1665,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3419,660,0.227,0.135,5.13,0.58,-1.84,0.60,3395,58,0.119,0.303,5.00,0.50,-1.93,0.92,3399,11,0.148,0.047,5.04,0.10,-1.91,0.14,3398,11,0.184,0.045,4.93,0.10,-1.88,0.14
1666,19.007,5955,0.958,4.57,-1.19,5.23500,0.82800,0.25763,0.23653,5686,427,0.844,0.257,4.56,0.22,-1.29,0.56,4996,824,0.394,0.818,0.60,2.65,-2.50,3.33,5691,43,0.835,0.065,3.46,1.23,-1.34,0.45,5957,22,0.975,0.033,4.36,0.28,-1.00,0.42
1667,19.005,5287,6.744,2.59,-1.96,0.16600,4.83900,0.15849,0.23498,5118,427,6.587,0.347,4.65,0.22,-0.75,0.58,4583,4150,6.131,3.500,4.38,2.05,0.50,2.75,5197,40,6.780,0.076,4.29,1.03,-0.90,0.80,5306,38,6.871,0.077,4.56,0.32,-0.72,0.86
1668,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4391,377,3.725,0.244,4.96,0.25,-1.45,0.60,4678,2608,3.948,2.170,5.27,2.76,0.50,2.93,4350,53,3.635,0.095,5.02,0.48,-0.88,0.48,4449,30,3.755,0.065,4.99,0.15,-0.88,0.31
1669,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3819,660,4.047,0.244,4.98,0.25,-1.21,0.60,4177,1178,4.426,1.360,5.50,3.62,0.33,0.69,3786,42,3.950,0.099,5.54,0.32,-1.52,0.26,3682,47,3.815,0.096,5.20,0.30,-1.53,0.09
1670,19.011,5625,6.917,3.35,-0.87,1.68800,5.00200,0.34340,0.22729,5783,427,6.804,0.347,4.57,0.22,-0.61,0.58,8438,7245,8.477,1.196,5.50,1.56,0.50,6.37,5923,32,7.090,0.051,3.39,0.48,-0.52,0.59,6227,23,7.253,0.036,4.11,0.28,-0.25,0.32
1671,19.011,5201,1.704,4.49,0.17,5.47600,1.37400,0.36949,0.23140,5059,427,1.612,0.257,4.64,0.22,-0.75,0.58,4733,1899,1.309,1.779,3.66,2.16,-0.47,2.68,5078,22,1.641,0.031,4.80,0.50,-0.05,0.17,4818,29,1.416,0.043,4.65,0.35,-0.66,0.32
1672,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4164,377,6.046,0.172,4.88,0.25,-1.04,0.60,4627,1851,6.292,1.721,5.50,3.66,-0.96,3.36,3979,35,5.553,0.073,4.68,0.62,-1.68,0.43,4155,43,5.773,0.075,4.93,0.15,-1.66,0.36
1673,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4283,377,0.114,0.135,4.84,0.25,-0.41,0.46,5167,1847,1.008,1.333,5.50,2.69,0.50,2.41,4285,27,0.144,0.064,3.86,0.54,-0.53,0.21,4493,41,0.367,0.072,4.68,0.25,-0.18,0.16
1674,19.005,6458,0.042,4.61,-1.62,4.85800,0.03900,0.15073,0.23429,6524,323,0.148,0.257,4.39,0.22,-1.51,0.56,6544,2368,0.261,1.105,3.61,4.45,-0.42,1.74,6473,37,0.054,0.033,4.61,0.43,-1.92,0.35,6403,23,0.032,0.023,4.00,0.35,-1.97,0.33
1675,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,3797,799,4.200,0.217,4.93,0.22,-0.29,0.58,3450,3,3.774,0.288,3.77,1.18,-0.98,0.22,3844,33,4.385,0.090,4.65,0.48,-0.14,0.05,4046,5,4.358,0.033,5.01,0.13,0.20,0.00
1676,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4538,377,1.418,0.135,4.80,0.25,-1.04,0.60,4601,1297,1.404,1.179,5.50,7.77,-2.10,3.06,4569,41,1.499,0.076,5.37,0.46,-1.07,0.29,4470,41,1.399,0.069,4.87,0.27,-0.84,0.28
1677,19.005,6112,5.235,4.59,-1.66,5.20600,4.00400,1.09901,0.23459,6583,323,5.429,0.217,4.48,0.22,-0.37,0.58,6358,4794,5.552,2.062,3.16,7.64,0.00,3.68,6639,42,5.509,0.066,4.32,0.62,-0.81,0.80,6827,25,5.560,0.033,4.36,0.15,-1.87,0.31
1678,19.008,7025,9.822,4.25,-1.77,3.55700,6.93600,1.98153,0.23542,5147,427,8.918,0.347,4.69,0.22,-1.07,0.56,4077,511,8.022,0.918,1.96,21.34,-2.50,3.92,5234,42,9.071,0.071,3.56,1.61,-1.34,0.57,4694,34,8.750,0.061,4.46,0.19,-0.21,0.24
1679,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5578,427,0.379,0.257,4.62,0.22,-0.84,0.58,5982,1500,0.700,0.916,4.38,6.26,-0.08,0.84,5608,21,0.421,0.029,4.45,0.71,-0.52,0.19,5657,19,0.471,0.027,4.40,0.80,-0.73,0.23
1680,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,4363,377,9.032,0.172,4.78,0.25,-0.74,0.46,3463,106,7.838,0.516,3.83,2.14,-1.79,1.87,4420,42,9.172,0.084,5.24,0.45,0.25,0.47,4491,25,9.238,0.060,4.95,0.16,-1.14,0.44
1681,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3824,799,3.023,0.217,4.98,0.22,-0.41,0.58,3635,261,2.949,0.573,4.56,0.98,-0.75,0.68,3882,39,3.135,0.101,5.39,0.29,-0.10,0.04,3791,33,2.949,0.093,5.04,0.12,-0.22,0.03
1682,19.010,6318,4.801,4.26,-0.55,3.89300,3.74400,0.53137,0.23384,6038,323,4.639,0.217,4.55,0.22,-1.19,0.56,5437,1367,4.217,1.021,0.37,8.46,-1.56,5.39,6041,27,4.622,0.045,4.59,0.72,-1.57,0.57,6143,36,4.644,0.041,4.46,0.30,-1.68,0.46
1683,19.001,4522,0.416,2.93,-0.12,1.98800,0.33300,0.04613,0.22740,4587,814,0.543,0.257,4.59,0.22,-0.13,0.58,4023,244,0.000,0.486,1.96,1.36,-0.83,0.90,4577,30,0.522,0.041,3.25,0.21,0.09,0.06,4302,50,0.217,0.098,4.75,0.12,-1.12,0.13
1684,19.009,6315,1.663,3.97,-0.70,3.17500,1.42400,0.13128,0.24079,6224,323,1.717,0.257,4.41,0.22,-1.40,0.56,6329,3589,1.648,1.668,2.51,6.81,-0.79,4.24,6176,39,1.638,0.064,3.57,1.10,-0.87,0.53,6466,38,1.772,0.048,4.09,0.41,-0.82,0.66
1685,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,5289,427,6.388,0.347,4.65,0.22,-1.31,0.56,5489,1753,6.605,1.150,5.50,17.28,-2.12,9.95,5297,46,6.413,0.079,4.69,0.69,-1.58,0.67,5658,30,6.669,0.055,4.32,0.24,-0.29,0.45
1686,18.986,3947,2.916,5.19,-0.66,10.46000,2.09000,5.16179,0.23115,3696,660,2.642,0.135,5.09,0.58,-1.13,0.60,3749,11,2.667,0.279,4.91,1.56,-0.96,0.57,3669,39,2.574,0.086,4.33,0.44,-1.54,0.34,3597,22,2.501,0.064,4.75,0.08,-2.16,0.10
1687,19.006,6569,1.069,4.58,-1.27,4.61400,0.94200,0.20417,0.23441,6179,323,0.783,0.257,4.56,0.22,-1.33,0.56,5524,1167,0.544,0.846,3.07,4.41,-1.12,1.75,6272,37,0.938,0.054,4.27,0.76,-1.12,0.46,6274,32,0.912,0.033,4.47,0.25,-1.57,0.45
1688,19.004,6422,4.159,3.78,-2.25,2.74500,3.31700,0.25799,0.23801,6424,323,4.152,0.217,4.40,0.22,-0.50,0.58,5051,62,3.458,0.579,0.08,10.98,-2.50,7.22,6439,37,4.168,0.052,4.31,0.74,-1.59,0.60,5750,32,3.795,0.058,4.61,0.31,-1.54,0.58
1689,19.044,3548,8.106,5.12,0.03,11.02000,4.87900,23.49633,0.23406,4139,814,8.658,0.347,4.85,0.22,-0.20,0.58,3548,195,7.920,0.499,5.50,2.80,0.44,1.03,4123,44,8.590,0.138,5.32,0.22,0.99,0.01,3622,37,8.119,0.119,4.73,0.07,0.19,0.01
1690,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3454,660,0.918,0.135,5.22,0.58,-2.18,1.02,3488,78,0.979,0.342,4.79,0.56,-1.48,0.72,3475,49,0.987,0.131,4.84,0.31,-2.15,0.21,3411,55,0.635,0.182,4.99,0.12,-1.81,0.15
1691,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3637,799,0.593,0.257,5.02,0.69,-0.46,0.58,3000,198,0.000,0.720,1.61,0.72,-1.67,0.24,3658,36,0.682,0.096,5.74,0.20,0.55,0.06,3564,10,0.474,0.047,4.74,0.06,0.19,0.01
1692,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4546,377,1.524,0.135,4.81,0.25,-0.53,0.46,3000,237,0.000,0.935,1.71,0.62,-2.50,0.32,4520,38,1.481,0.064,4.55,0.60,-0.71,0.28,4478,25,1.432,0.054,4.92,0.15,-0.96,0.20
1693,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4723,377,-0.156,0.000,4.76,0.25,0.18,0.79,4781,1852,0.079,1.788,5.50,3.25,-0.54,3.28,4845,33,0.093,0.046,4.92,0.29,0.38,0.11,5175,21,0.451,0.034,4.59,0.06,0.19,0.01
1694,19.015,6232,7.524,4.39,-0.15,4.07300,5.45900,1.26882,0.23134,6099,323,7.220,0.347,4.55,0.22,-1.07,0.56,6045,3485,7.389,1.693,2.78,7.15,-1.14,9.24,6257,33,7.505,0.049,4.00,0.63,-1.44,0.66,6372,38,7.603,0.045,4.14,0.27,-0.85,0.50
1695,19.009,6246,2.400,4.17,-0.65,3.78800,2.00200,0.22709,0.23432,5877,427,2.303,0.257,4.64,0.22,-1.36,0.56,5034,727,1.522,0.270,-0.50,8.19,-2.50,2.61,5824,29,2.206,0.053,3.30,1.04,-1.37,0.51,5969,33,2.252,0.040,4.44,0.35,-1.69,0.39
1696,19.010,6318,4.801,4.26,-0.55,3.89300,3.74400,0.53137,0.23384,5836,427,4.427,0.217,4.57,0.22,-0.60,0.58,7486,2880,5.067,0.460,5.50,8.06,-2.50,40.42,5922,33,4.604,0.060,4.43,0.83,-0.96,0.74,6021,38,4.657,0.047,4.55,0.29,-1.53,0.54
1697,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5369,427,1.312,0.257,4.61,0.22,-0.88,0.58,6976,2302,2.214,0.932,5.50,4.42,0.50,1.07,5415,25,1.416,0.036,4.88,0.79,-0.81,0.29,5468,15,1.438,0.027,4.57,0.30,-0.36,0.22
1698,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3988,660,1.490,0.135,5.04,0.58,-1.26,0.60,4076,231,1.499,0.224,5.02,2.72,-0.15,0.34,4021,24,1.587,0.064,5.23,0.51,-0.50,0.12,4505,115,2.174,0.305,5.13,0.07,-0.19,0.39
1699,18.992,4237,5.960,4.90,0.07,8.16400,4.03600,4.38127,0.23240,4164,377,5.899,0.244,4.84,0.25,-0.11,0.46,4486,2886,6.301,2.683,5.50,2.80,0.33,2.02,4215,38,6.029,0.093,4.55,0.39,0.16,0.09,4269,40,5.999,0.113,5.10,0.08,0.19,0.01
1700,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4525,377,-0.199,0.000,4.79,0.25,0.15,0.79,3838,327,0.000,0.637,5.50,2.01,0.50,0.60,4619,19,0.016,0.013,4.48,0.26,-0.23,0.13,4641,16,0.021,0.017,4.58,0.20,-0.15,0.11
1701,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4579,377,0.781,0.135,4.72,0.25,-1.37,0.60,4397,1414,0.504,1.498,4.27,7.73,-2.07,2.22,4498,28,0.555,0.063,5.49,0.27,-1.98,0.25,4367,31,0.461,0.057,4.91,0.15,-2.00,0.21
1702,19.004,6377,1.126,4.55,-2.08,4.91500,0.98400,0.23933,0.23947,6647,323,1.159,0.257,4.50,0.22,-1.33,0.56,6606,3312,1.548,1.371,3.15,7.32,-0.50,3.74,6805,38,1.390,0.059,4.05,0.54,-1.35,0.60,6619,32,1.284,0.039,4.35,0.19,-1.48,0.54
1703,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,4042,377,0.867,0.135,5.10,0.58,-1.78,0.60,3975,302,0.591,0.649,5.50,2.30,-2.50,3.77,3983,22,0.713,0.060,4.94,0.37,-1.95,0.30,3755,47,0.402,0.095,4.69,0.03,-2.21,0.07
1704,18.998,4517,1.679,5.10,-1.83,8.59800,1.30800,1.51915,0.23460,4533,377,1.587,0.135,4.84,0.25,-1.85,0.60,4505,412,1.519,0.279,5.50,6.66,-2.50,2.31,4595,40,1.717,0.081,5.47,0.45,-1.76,0.42,5112,15,2.268,0.032,4.81,0.31,-0.31,0.31
1705,19.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.10177,0.22977,5887,427,0.141,0.257,4.54,0.22,-0.39,0.58,5636,1933,0.000,1.264,-0.50,2.50,-0.08,1.91,5914,37,0.200,0.032,3.76,0.64,-0.18,0.12,6180,37,0.324,0.033,4.28,0.26,0.12,0.06
1706,19.023,8483,4.262,4.05,-1.88,1.89900,3.59300,0.19670,0.23421,8250,526,4.333,0.217,4.20,0.22,-0.79,0.58,7709,1860,4.040,0.773,2.92,1.66,-0.33,6.94,8117,48,4.154,0.037,3.69,0.15,-1.37,0.69,8366,33,4.241,0.033,3.69,0.15,-1.55,0.68
1707,19.016,7854,6.888,4.59,-2.14,3.60300,5.29300,0.94624,0.23431,6871,323,6.541,0.347,4.44,0.22,-0.66,0.58,5306,3012,5.755,2.067,1.20,11.50,-0.47,3.87,6882,41,6.586,0.057,3.60,0.26,-1.03,0.81,7149,33,6.688,0.044,4.30,0.15,-1.26,0.70
1708,19.012,7437,5.271,4.59,-1.38,3.73900,4.18600,0.60618,0.23293,6903,323,4.905,0.217,4.57,0.22,-0.79,0.58,7520,2742,5.069,0.457,5.50,7.51,-2.50,36.97,7053,34,5.135,0.039,3.78,0.27,-1.53,0.62,7203,27,5.209,0.035,4.15,0.20,-1.55,0.54
1709,19.011,5467,8.719,4.47,-0.82,5.41300,6.03400,3.07044,0.23376,5697,427,8.612,0.347,4.63,0.22,-0.96,0.58,7120,4000,9.442,1.862,5.50,8.57,-1.20,17.91,5877,57,8.945,0.103,4.45,0.78,-0.52,0.98,5842,44,8.831,0.045,4.83,0.27,-1.89,0.29
1710,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3900,799,0.346,0.257,5.11,0.69,-0.48,0.58,3517,137,0.000,0.391,4.48,0.78,-0.63,0.39,3825,24,0.152,0.063,4.95,0.37,-0.20,0.04,3690,25,0.033,0.026,4.87,0.14,-0.51,0.10
1711,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4135,377,5.944,0.244,4.90,0.25,-0.99,0.46,5020,3589,6.730,2.523,5.45,5.05,0.50,4.24,4030,36,5.675,0.076,5.00,0.52,-0.98,0.39,5001,31,6.679,0.059,4.92,0.16,-1.73,0.47
1712,19.016,6461,2.401,4.29,-0.05,3.60100,2.01300,0.20883,0.23214,7047,514,2.803,0.257,4.34,0.22,-0.28,0.58,6682,820,2.518,0.333,4.56,6.53,-0.41,2.54,7000,47,2.732,0.038,3.33,0.25,0.36,0.29,7060,36,2.738,0.036,4.20,0.25,-0.12,0.35
1713,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3260,660,5.168,0.244,5.23,0.58,-1.68,0.60,3131,183,4.563,0.761,2.14,1.09,-2.46,0.60,3309,37,5.325,0.112,4.45,0.19,-2.86,0.39,3200,156,5.597,0.523,4.58,1.10,-1.03,0.92
1714,19.006,6226,0.403,4.49,-1.33,4.80400,0.35800,0.17037,0.23613,6400,323,0.504,0.257,4.40,0.22,-1.15,0.56,5615,959,0.100,0.740,4.31,7.84,-0.56,0.65,6376,63,0.466,0.059,4.85,0.72,-0.76,0.36,6318,18,0.455,0.028,4.39,0.17,-0.61,0.21
1715,19.008,5089,0.477,4.85,-1.19,6.87700,0.40100,0.45082,0.23399,4974,814,0.282,0.257,4.74,0.22,-1.47,0.56,4807,613,0.177,0.643,1.12,2.43,-1.92,1.51,5009,24,0.387,0.052,3.80,0.90,-1.70,0.30,5174,40,0.539,0.053,4.93,0.17,-1.59,0.29
1716,19.006,6693,4.540,4.05,-1.73,3.29700,3.61100,0.38054,0.23607,6581,323,4.571,0.217,4.51,0.22,-0.94,0.58,6274,5150,4.406,2.055,2.48,9.16,-2.50,9.34,6574,47,4.566,0.054,2.96,0.41,-0.81,0.82,7026,39,4.725,0.055,3.97,0.30,-1.04,0.85
1717,19.010,5512,1.819,4.50,-1.18,5.57800,1.49900,0.41058,0.23355,5521,427,1.870,0.257,4.61,0.22,-1.61,0.56,4972,825,1.409,0.672,0.19,3.65,-2.40,3.26,5513,23,1.821,0.045,3.36,1.10,-1.30,0.44,5091,21,1.465,0.030,4.90,0.15,-2.05,0.16
1718,19.010,5353,5.852,4.59,-1.09,5.77000,4.29100,1.62181,0.23420,4906,814,5.241,0.217,4.72,0.22,-0.63,0.58,4086,1243,5.140,1.487,5.50,3.67,0.50,0.99,5086,45,5.650,0.088,5.23,0.55,-1.18,0.70,4835,39,5.483,0.078,4.81,0.26,-1.07,0.59
1719,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4697,814,1.556,0.257,4.63,0.22,-1.42,0.56,4285,908,0.900,1.293,5.50,6.88,-2.50,4.01,4685,34,1.538,0.075,3.08,1.43,-1.43,0.42,4597,64,1.428,0.117,4.48,0.71,-1.50,0.66
1720,18.996,3305,0.004,5.09,-2.26,11.08100,0.00300,2.61577,0.22837,3200,660,-0.139,0.000,5.14,0.58,-2.25,1.02,3000,172,0.000,0.661,2.62,0.41,-2.50,0.27,3224,27,-0.049,0.112,4.40,0.08,-2.35,0.10,3225,7,0.044,0.017,4.66,0.01,-2.27,0.01
1721,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3696,799,1.754,0.257,4.97,0.22,-0.03,0.58,3367,98,1.570,0.387,4.94,0.83,-0.43,0.27,3875,25,2.262,0.066,5.85,0.10,0.64,0.04,3821,12,1.644,0.027,4.66,0.01,0.20,0.00
1722,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,3943,660,3.158,0.244,5.11,0.58,-1.94,0.60,3450,4,2.503,0.072,3.81,1.71,-2.50,3.25,3944,41,3.136,0.100,5.04,0.56,-1.52,0.48,4383,32,3.713,0.066,5.05,0.12,-0.76,0.27
1723,19.011,5377,0.404,4.72,-0.83,6.11400,0.34500,0.30875,0.23396,5363,427,0.447,0.257,4.63,0.22,-0.83,0.58,5039,800,0.095,0.785,2.19,4.62,-1.16,1.72,5337,28,0.376,0.033,4.47,0.61,-0.82,0.23,5093,23,0.124,0.040,4.92,0.16,-1.62,0.22
1724,19.001,3555,0.298,5.18,-1.03,11.11000,0.21900,2.92146,0.23467,3645,799,0.584,0.257,4.96,0.22,-1.46,0.56,3647,178,0.440,0.478,5.50,0.86,-0.90,0.66,3536,46,0.240,0.124,5.26,0.26,-1.03,0.11,3725,33,0.450,0.079,5.66,0.06,-0.55,0.05
1725,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3662,660,2.594,0.135,5.12,0.58,-1.38,0.60,4115,657,2.970,0.856,5.50,3.91,-0.38,0.81,3694,54,2.669,0.116,3.02,0.52,-1.78,0.16,3810,35,2.637,0.075,4.79,0.12,-1.46,0.30
1726,19.007,3655,4.292,5.46,-0.55,11.43200,2.88700,11.54516,0.23313,3486,799,3.995,0.217,5.12,0.69,-1.11,0.56,3491,101,4.149,0.398,5.03,0.74,-1.21,0.51,3497,28,4.038,0.091,4.89,0.21,-0.85,0.08,3611,33,4.197,0.092,5.36,0.19,-0.60,0.07
1727,18.994,3416,0.423,5.10,-2.01,10.99400,0.30700,2.89201,0.23283,3413,660,0.444,0.135,5.11,0.58,-1.43,0.60,3421,77,0.520,0.331,5.03,0.61,-2.26,1.45,3417,14,0.464,0.062,4.90,0.15,-2.00,0.21,3478,46,0.599,0.107,5.12,0.16,-1.55,0.63
1728,19.001,4594,2.357,4.75,-1.82,7.52100,1.81500,1.16681,0.23429,4927,814,2.552,0.257,4.80,0.22,-1.32,0.56,4129,623,1.781,0.946,2.43,3.11,-0.78,1.93,5055,33,2.828,0.051,5.25,0.55,-0.54,0.39,4854,31,2.644,0.067,4.98,0.17,-1.14,0.54
1729,18.984,3577,0.371,5.14,-2.12,10.41600,0.27400,2.19381,0.23383,3541,660,0.326,0.135,5.11,0.58,-0.98,0.46,3505,49,0.269,0.131,4.28,0.64,-1.64,0.90,3486,18,0.171,0.067,4.60,0.19,-2.05,0.28,3458,38,0.163,0.099,4.86,0.20,-1.67,0.69
1730,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3428,799,1.978,0.257,5.01,0.69,-0.23,0.58,3207,159,1.687,0.567,5.20,1.07,-0.08,0.47,3442,53,2.059,0.166,5.68,0.21,0.58,0.07,3210,140,1.603,0.495,4.21,1.42,-0.02,0.55
1731,19.006,6569,1.069,4.58,-1.27,4.61400,0.94200,0.20417,0.23441,6696,323,1.104,0.257,4.48,0.22,-0.92,0.58,7118,2244,1.237,0.928,5.50,2.25,-0.93,1.99,6761,48,1.180,0.046,4.87,0.50,-1.43,0.50,6609,29,1.081,0.043,5.11,0.52,-1.70,0.43
1732,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3765,799,5.466,0.217,4.97,0.22,-0.69,0.58,3450,3,5.054,0.299,4.32,1.06,-1.10,0.28,3808,36,5.579,0.098,4.75,0.61,-0.38,0.05,3783,27,5.609,0.077,4.97,0.15,-0.42,0.04
1733,18.998,4477,9.012,4.78,-1.79,7.81500,5.94700,8.97016,0.23522,4712,377,9.026,0.172,4.84,0.25,-1.12,0.60,5105,1710,9.492,1.231,-0.50,8.52,-2.50,9.82,4906,44,9.440,0.073,4.22,1.41,-1.48,0.57,4765,40,9.349,0.069,4.92,0.15,-1.72,0.44
1734,19.005,6557,1.355,4.55,-1.60,4.60400,1.18200,0.22709,0.23253,6014,323,1.062,0.257,4.49,0.22,-1.63,0.56,6294,1867,1.420,0.972,2.85,2.66,-1.49,3.27,6025,24,1.083,0.042,4.10,0.62,-2.00,0.34,5717,25,0.886,0.029,4.83,0.22,-2.10,0.15
1735,19.009,5764,1.019,4.72,-0.98,5.64500,0.87100,0.31725,0.23479,5482,427,0.738,0.257,4.60,0.22,-1.11,0.56,5118,1094,0.536,0.874,-0.50,3.53,-1.46,2.06,5554,34,0.887,0.052,4.51,1.19,-1.18,0.37,5374,19,0.758,0.040,5.05,0.75,-1.51,0.32
1736,19.009,5182,1.892,4.82,-1.46,6.61600,1.53000,0.67205,0.23501,5604,427,2.081,0.257,4.59,0.22,-1.55,0.56,4929,1124,1.668,0.804,0.61,8.00,-1.85,3.76,5692,32,2.234,0.046,4.26,1.15,-0.88,0.44,5415,47,2.047,0.061,4.78,0.30,-1.14,0.58
1737,18.994,4486,5.329,4.76,-1.25,7.64400,3.78700,3.07185,0.23556,4701,377,5.751,0.244,4.77,0.25,-1.32,0.60,4231,1467,5.084,1.869,3.42,4.95,-0.75,3.47,4529,39,5.347,0.090,3.57,1.55,-0.97,0.56,5083,25,5.786,0.052,4.92,0.16,-0.76,0.28
1738,18.983,3628,0.897,5.27,-2.16,10.24600,0.65800,2.42214,0.23382,3722,660,1.002,0.135,5.10,0.58,-1.43,0.60,3839,332,1.000,0.668,5.50,1.31,-0.71,0.83,3753,41,1.082,0.096,5.47,0.31,-1.34,0.25,3725,23,1.032,0.065,5.02,0.13,-1.00,0.17
1739,19.005,5620,5.968,4.85,-2.03,6.34500,4.40100,2.22946,0.23377,5632,427,5.976,0.217,4.55,0.22,-1.02,0.56,7848,4618,7.124,1.577,4.42,4.28,-1.42,23.05,5637,37,6.004,0.063,4.59,0.96,-1.20,0.61,5336,32,5.769,0.059,4.90,0.20,-1.32,0.50
1740,19.005,6459,2.676,4.24,-1.54,3.97200,2.23100,0.27517,0.23383,6001,323,2.367,0.257,4.71,0.22,-1.83,0.56,5634,1478,2.384,0.893,2.42,5.55,-1.38,3.04,6055,24,2.465,0.041,4.62,0.68,-1.85,0.42,6012,32,2.430,0.033,4.59,0.31,-1.83,0.33
1741,19.012,5270,1.821,4.40,-0.27,5.33200,1.47600,0.36241,0.23264,5275,427,1.814,0.257,4.54,0.22,-0.74,0.58,6392,377,2.534,0.214,5.50,9.26,0.50,1.91,5303,24,1.884,0.031,4.69,0.65,-0.22,0.19,5312,26,1.873,0.031,4.41,0.20,-0.16,0.17
1742,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4669,377,1.421,0.135,4.88,0.25,-1.09,0.60,4736,1095,1.760,1.003,5.50,6.45,-1.51,3.26,4807,24,1.743,0.047,5.60,0.27,-0.46,0.21,4997,28,1.943,0.047,4.97,0.25,-0.42,0.25
1743,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3351,660,0.293,0.135,5.14,0.58,-2.00,0.60,3313,133,0.433,0.477,5.40,0.49,-2.50,0.96,3382,12,0.351,0.040,5.64,0.13,-1.62,0.15,3353,5,0.070,0.028,5.18,0.01,-1.65,0.01
1744,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5137,427,1.216,0.257,4.64,0.22,-1.37,0.56,4899,657,0.974,0.687,1.19,3.32,-2.50,2.86,5102,28,1.168,0.047,4.18,1.45,-1.20,0.31,5134,31,1.158,0.043,4.90,0.20,-1.05,0.31
1745,19.006,5914,3.981,4.63,-1.54,5.51400,3.12900,0.84606,0.23406,5944,427,4.003,0.217,4.65,0.22,-1.48,0.56,5493,2102,3.557,1.728,5.50,15.85,-2.50,15.86,5953,41,4.021,0.056,4.55,0.83,-1.41,0.61,5869,27,3.980,0.045,4.69,0.31,-1.56,0.53
1746,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3652,660,2.671,0.135,5.11,0.58,-2.19,1.02,3158,43,1.500,0.032,2.60,0.60,-2.50,0.55,3637,16,2.623,0.086,3.38,0.57,-1.99,0.19,3742,7,2.801,0.033,4.81,0.13,-2.15,0.12
1747,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5044,427,5.420,0.217,4.73,0.22,-1.19,0.56,4713,1618,5.420,1.505,5.50,3.63,-0.82,3.89,5165,46,5.674,0.077,4.83,0.80,-1.25,0.62,5097,29,5.660,0.064,4.82,0.26,-0.91,0.51
1748,19.012,7523,3.911,4.34,-2.04,3.42000,3.23900,0.33838,0.23925,6338,323,3.284,0.217,4.56,0.22,-1.29,0.56,5272,1957,2.592,1.746,-0.50,11.36,-2.50,9.55,6486,56,3.530,0.057,3.45,0.75,-1.42,0.62,6330,35,3.408,0.055,4.08,0.76,-1.76,0.47
1749,19.007,6365,0.538,4.58,-1.05,4.76200,0.47800,0.17652,0.23258,6207,323,0.361,0.257,4.52,0.22,-1.83,0.56,5697,1342,0.130,0.910,4.19,6.31,-1.30,1.60,6269,43,0.474,0.050,4.66,0.59,-1.54,0.40,6435,31,0.567,0.028,4.39,0.16,-1.16,0.41
1750,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,3853,799,1.043,0.257,5.03,0.69,-0.41,0.58,3867,600,1.375,0.889,5.16,2.53,0.18,0.69,3789,37,0.899,0.091,5.78,0.16,-0.09,0.04,3664,34,0.858,0.085,5.12,0.19,-0.43,0.06
1751,18.992,4617,1.610,4.81,-0.62,7.44400,1.26600,0.87821,0.23553,4636,377,1.613,0.135,4.77,0.25,-0.52,0.46,4125,809,1.299,1.213,4.00,2.05,-0.80,2.13,4601,31,1.587,0.063,5.04,0.51,-0.66,0.27,4602,58,1.606,0.080,4.52,0.27,-0.13,0.20
1752,18.987,4532,1.263,4.73,-0.13,7.20000,0.98600,0.69151,0.23281,4175,377,0.826,0.135,4.89,0.25,-0.87,0.46,3563,92,0.000,0.319,2.08,3.25,-1.43,0.59,4208,27,0.898,0.071,4.40,0.63,-0.35,0.19,4135,32,0.760,0.074,4.87,0.15,-0.52,0.12
1753,18.996,4454,9.389,5.15,-1.77,9.15800,6.14300,18.23896,0.23257,4893,377,9.749,0.172,4.79,0.25,-1.47,0.60,4374,3568,8.935,3.346,5.50,3.11,0.50,1.86,4886,28,9.714,0.056,4.46,1.16,-1.74,0.49,5484,18,9.980,0.012,4.91,0.16,-2.09,0.15
1754,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,4772,814,8.494,0.347,4.87,0.22,-0.61,0.58,4772,5306,8.494,3.928,4.82,3.12,0.48,4.53,4828,37,8.606,0.083,4.13,1.10,-1.36,0.70,5827,31,9.201,0.056,4.71,0.31,-1.57,0.53
1755,19.000,3742,5.179,5.05,-0.46,10.34300,3.45300,9.10332,0.23004,3991,799,5.452,0.217,4.93,0.22,-0.74,0.58,3609,231,4.940,0.499,4.06,1.19,-0.78,0.54,3992,41,5.456,0.080,5.55,0.31,-0.03,0.06,4072,43,5.400,0.100,5.02,0.12,0.19,0.01
1756,19.022,8337,1.467,3.94,-1.17,1.53300,1.34800,0.05913,0.23982,8414,526,1.452,0.257,4.22,0.22,-1.20,0.56,8444,1634,1.486,0.560,3.79,0.85,-2.24,16.33,8522,52,1.583,0.057,3.86,0.20,-0.84,0.85,7632,46,1.135,0.038,4.23,0.10,-1.95,0.21
1757,18.987,3957,3.376,4.94,-0.46,9.13400,2.39200,3.21959,0.23432,4084,377,3.583,0.244,4.95,0.25,-0.79,0.46,4041,472,3.492,0.548,3.82,2.42,-0.25,0.61,4073,36,3.552,0.085,5.10,0.48,-0.40,0.14,4105,38,3.488,0.093,4.93,0.16,-0.05,0.06
1758,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4293,377,-0.358,0.000,4.86,0.25,-0.09,0.46,3574,228,0.000,0.388,5.50,2.19,0.50,1.05,4217,47,-0.582,0.093,3.07,0.37,-0.56,0.15,4142,15,-0.690,0.042,4.70,0.05,-1.19,0.14
1759,19.016,5691,2.070,3.97,-0.11,3.52100,1.69500,0.17378,0.24026,5484,427,1.875,0.257,4.65,0.22,-1.15,0.56,5047,2140,1.632,1.350,3.50,23.59,-2.50,6.74,5547,39,1.984,0.060,4.55,0.83,-1.30,0.55,5909,28,2.218,0.039,4.99,0.77,0.10,0.26
1760,19.006,5215,1.912,4.84,-2.21,6.67700,1.54500,0.69727,0.23667,5274,427,1.938,0.257,4.82,0.22,-2.04,1.06,5015,1273,1.786,1.254,5.50,9.64,-2.50,5.72,5341,24,2.064,0.050,4.64,0.96,-2.09,0.30,5663,32,2.286,0.048,4.71,0.31,-1.62,0.43
1761,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4527,377,2.919,0.135,4.90,0.25,-1.42,0.60,4045,680,2.380,0.915,5.50,2.88,0.50,0.64,4503,39,2.871,0.092,5.23,0.77,-1.54,0.62,4801,54,3.141,0.093,5.04,0.13,-1.75,0.56
1762,18.998,3725,1.634,5.17,-0.63,10.94700,1.18000,4.22280,0.23315,3746,660,1.576,0.135,5.04,0.58,-0.79,0.46,3815,339,1.712,0.601,5.50,1.54,-0.41,0.60,3801,28,1.696,0.074,5.66,0.22,-0.42,0.05,3448,2,1.264,0.043,5.15,0.05,-0.50,0.00
1763,18.998,3738,3.799,5.01,-0.55,10.17600,2.61200,5.72796,0.23856,3862,660,3.855,0.244,5.07,0.58,-1.26,0.60,3592,263,3.842,0.491,5.50,1.66,-2.50,4.49,3944,43,4.076,0.110,5.60,0.27,-0.26,0.07,3954,37,3.898,0.090,4.94,0.16,0.02,0.05
1764,18.983,4121,4.099,5.20,-0.69,10.26900,2.90200,6.88335,0.23528,3871,660,3.870,0.244,5.04,0.58,-1.34,0.60,4177,1059,4.126,1.314,5.50,5.69,-0.69,2.30,3805,27,3.675,0.076,5.02,0.61,-1.78,0.37,3960,35,3.888,0.077,5.00,0.14,-1.05,0.22
1765,18.985,3561,0.682,5.32,-2.25,10.24600,0.49900,2.24905,0.23343,3486,660,0.442,0.135,5.16,0.58,-1.29,0.60,3491,96,0.489,0.317,5.21,0.88,-2.26,2.19,3494,18,0.481,0.068,5.19,0.15,-2.00,0.26,3440,78,0.580,0.272,4.89,0.19,-1.73,0.72
1766,19.007,6097,0.905,3.98,-1.00,3.43400,0.78900,0.11041,0.23650,5964,427,0.975,0.257,4.48,0.22,-1.52,0.56,5032,637,0.298,0.539,0.43,1.98,-2.50,2.26,5879,29,0.806,0.048,2.93,0.57,-1.50,0.38,5814,32,0.658,0.039,4.78,0.29,-1.90,0.25
1767,19.011,3536,1.336,5.11,-0.72,11.24100,0.95000,4.32315,0.23489,3744,799,1.502,0.257,5.04,0.69,-0.54,0.58,3365,88,0.999,0.410,4.01,0.64,-1.00,0.19,3800,32,1.655,0.091,5.74,0.18,-0.10,0.04,3706,24,1.541,0.059,5.05,0.12,-0.32,0.05
1768,19.010,5271,0.513,4.91,-0.67,6.33100,0.43400,0.35563,0.23560,5299,427,0.428,0.257,4.58,0.22,-0.54,0.58,4991,1096,0.089,0.819,-0.50,3.22,-1.83,1.60,5360,31,0.586,0.037,4.62,1.07,-0.69,0.27,5256,32,0.511,0.038,4.89,0.26,-0.66,0.21
1769,19.016,5974,7.065,4.34,-0.13,4.27100,5.13300,1.19564,0.23424,5733,427,6.833,0.347,4.54,0.22,-0.60,0.58,5432,3739,6.813,2.306,5.50,9.60,0.45,4.25,5814,44,7.025,0.077,4.10,1.21,-0.38,0.79,5809,32,6.953,0.053,4.37,0.17,-0.48,0.50
1770,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3582,799,0.686,0.257,4.95,0.22,0.45,0.97,3524,121,0.462,0.340,5.13,1.76,0.11,0.80,3562,35,0.607,0.082,5.55,0.21,0.31,0.06,3579,15,0.475,0.050,4.74,0.06,0.19,0.01
1771,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3860,799,3.235,0.217,4.98,0.22,-0.22,0.58,3957,812,3.255,1.088,5.50,3.26,-0.01,0.78,3828,34,3.159,0.091,5.15,0.39,-0.35,0.05,3834,34,3.204,0.095,4.91,0.15,-0.38,0.04
1772,19.017,6304,5.293,3.89,0.01,2.44900,4.06200,0.31536,0.23480,5731,427,4.989,0.217,4.65,0.22,-1.09,0.56,5255,2719,4.735,2.063,-0.50,7.34,-0.32,3.19,5769,28,5.045,0.050,2.97,1.75,-0.22,0.50,5602,35,4.958,0.055,3.59,1.56,-0.35,0.54
1773,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,3932,660,-0.304,0.000,5.03,0.58,-0.22,0.46,3000,228,0.000,0.860,3.40,0.62,-2.50,0.36,3865,41,-0.480,0.095,2.95,0.40,-1.02,0.12,4020,50,-0.251,0.129,4.78,0.11,-0.75,0.12
1774,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5800,427,0.188,0.257,4.59,0.22,-0.88,0.58,5544,719,0.085,0.410,5.50,14.12,-1.59,2.93,5873,32,0.345,0.033,5.15,0.70,-0.55,0.22,6430,19,0.650,0.028,5.27,0.47,-0.11,0.15
1775,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4356,377,-0.325,0.000,4.85,0.25,-0.32,0.46,3481,151,0.000,0.352,5.50,1.68,0.50,0.82,4317,32,-0.422,0.079,3.40,0.35,-0.24,0.11,4373,22,-0.350,0.051,4.45,0.26,-0.32,0.12
1776,19.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.12900,0.23504,6049,323,0.212,0.257,4.40,0.22,0.19,0.97,6240,1627,0.160,0.833,2.95,3.49,0.50,1.19,6005,26,0.131,0.035,4.64,0.92,0.11,0.13,5895,25,0.086,0.036,4.19,1.11,0.01,0.12
1777,19.026,3530,6.790,5.49,-0.33,11.56300,4.25500,22.82443,0.23312,3573,799,6.871,0.347,4.98,0.22,0.10,0.97,3689,386,7.122,0.672,5.50,2.31,-0.26,0.91,3511,25,6.651,0.076,5.61,0.23,-0.23,0.06,3489,48,6.889,0.174,5.28,0.26,-0.56,0.08
1778,19.020,6166,4.602,3.94,0.30,2.62900,3.57500,0.27340,0.23435,6020,323,4.397,0.217,4.52,0.22,-0.74,0.58,6743,2580,5.069,1.344,4.49,7.44,-0.05,5.45,6103,34,4.564,0.055,4.49,0.80,-0.40,0.56,6431,31,4.749,0.040,4.23,0.28,-0.10,0.32
1779,19.022,8291,4.566,4.22,-1.15,2.40800,3.79200,0.27265,0.23411,7930,514,4.437,0.217,4.30,0.22,-0.65,0.58,8052,1846,4.482,0.513,3.69,2.10,-2.50,6.96,7971,63,4.470,0.052,3.70,0.16,-1.02,0.89,7351,41,4.294,0.035,3.09,0.17,0.27,0.35
1780,18.987,4129,4.287,4.82,-1.79,8.79100,3.03900,3.70339,0.23320,4607,377,4.500,0.244,4.90,0.25,-1.63,0.60,3450,3,3.228,0.271,2.66,2.34,-1.59,0.33,4816,40,4.971,0.076,5.63,0.31,-1.91,0.48,4865,37,5.086,0.072,4.99,0.15,-1.66,0.55
1781,19.016,7718,1.051,4.19,-0.03,2.27600,0.96600,0.07002,0.23276,8225,526,1.298,0.257,4.06,0.22,-0.70,0.58,6727,1309,0.610,0.651,1.79,2.42,-1.07,1.27,8226,46,1.267,0.043,3.38,0.13,-0.98,0.92,8831,37,1.501,0.037,3.60,0.16,-0.38,0.69
1782,18.988,4680,5.014,4.84,-0.02,7.12400,3.59400,2.21820,0.23134,4553,377,4.847,0.244,4.79,0.25,-0.85,0.46,5363,3945,5.777,2.499,5.50,6.91,0.50,4.04,4656,48,5.091,0.071,5.29,0.40,0.31,0.26,4506,24,4.979,0.052,4.90,0.20,-0.13,0.23
1783,18.987,3818,0.387,5.27,-0.93,11.05700,0.29200,2.96756,0.23386,3828,660,0.540,0.135,5.00,0.25,-1.20,0.60,3568,89,0.046,0.353,4.46,0.75,-1.40,1.01,3757,33,0.362,0.089,5.28,0.39,-1.41,0.36,3820,22,0.481,0.060,5.24,0.26,-1.10,0.18
1784,19.012,5858,0.377,4.26,-0.52,4.23600,0.33000,0.12906,0.23359,5333,427,0.031,0.257,4.88,0.22,-1.77,0.56,5414,895,0.116,0.710,1.78,1.95,-1.31,1.57,5357,21,0.057,0.034,4.17,0.67,-1.58,0.24,5349,29,0.040,0.026,4.84,0.20,-1.89,0.20
1785,19.006,6130,9.699,4.01,-1.22,3.41400,6.71800,1.67958,0.23352,5270,427,9.073,0.347,4.61,0.22,-0.94,0.58,5158,1441,9.205,0.986,4.64,23.30,-1.92,6.84,5399,46,9.338,0.072,4.20,1.19,-1.13,0.71,5803,30,9.575,0.047,4.34,0.22,-0.19,0.25
1786,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3778,660,0.517,0.135,5.15,0.58,-1.98,0.60,3738,274,0.461,0.617,5.50,1.05,-0.75,0.75,3777,38,0.509,0.088,5.69,0.22,-0.89,0.10,3606,20,0.227,0.066,5.35,0.16,-1.30,0.16
1787,19.005,6668,8.243,4.55,-2.02,4.58400,5.95800,2.02955,0.23509,6122,323,8.014,0.347,4.62,0.22,-1.15,0.56,8021,7291,8.518,1.374,5.50,7.11,-2.50,33.15,6163,33,8.101,0.052,4.46,0.84,-1.65,0.55,5689,42,7.936,0.072,4.48,0.26,-0.86,0.66
1788,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,5183,427,2.639,0.257,4.63,0.22,-1.09,0.56,4273,537,1.922,0.828,2.65,4.68,-1.43,2.83,5240,42,2.753,0.058,2.34,1.30,-0.02,0.19,5222,34,2.790,0.039,4.39,0.19,-0.03,0.19
1789,18.986,4068,0.505,5.20,-2.34,8.82100,0.39200,1.10969,0.23868,4085,377,0.518,0.135,4.97,0.25,-1.35,0.60,3653,134,0.000,0.684,0.05,0.93,-1.15,0.75,4161,47,0.683,0.121,4.67,0.88,-1.41,0.47,4734,21,1.393,0.047,4.76,0.33,-0.50,0.27
1790,19.032,3752,0.217,5.00,0.21,9.75700,0.15700,1.50107,0.23534,3628,799,0.188,0.257,5.07,0.69,-0.17,0.58,3430,107,0.023,0.309,3.49,1.25,-0.61,0.39,3601,20,0.112,0.059,4.97,0.38,0.01,0.08,3468,13,0.046,0.041,5.00,0.13,-0.31,0.04
1791,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,4920,814,2.164,0.257,4.78,0.22,-1.93,0.56,5526,500,2.518,0.240,5.50,14.82,-2.50,3.84,4948,34,2.205,0.066,5.17,0.60,-1.98,0.34,4790,39,2.110,0.062,4.96,0.15,-1.42,0.31
1792,19.005,6553,9.987,4.44,-1.75,4.42500,6.94700,2.97440,0.23350,5158,427,9.218,0.347,4.79,0.22,-1.15,0.56,4336,1888,8.684,2.242,5.05,9.54,-1.47,6.34,5223,35,9.350,0.070,4.05,1.63,-1.29,0.63,5531,38,9.563,0.063,4.41,0.17,-0.39,0.50
1793,19.007,4969,2.347,4.84,-1.79,7.09400,1.85000,0.97140,0.23245,5192,427,2.482,0.257,4.68,0.22,-1.52,0.56,5307,1826,2.630,1.112,3.42,19.37,-1.87,6.79,5232,49,2.565,0.062,4.69,0.76,-1.19,0.52,5328,23,2.590,0.042,4.95,0.15,-1.81,0.33
1794,19.010,7079,0.807,4.57,-0.87,3.91800,0.72900,0.13409,0.23616,6550,323,0.559,0.257,4.53,0.22,-1.39,0.56,7463,2340,1.027,0.858,3.68,3.29,0.01,1.38,6567,42,0.567,0.053,4.40,0.61,-0.93,0.45,5971,49,0.257,0.072,4.22,0.99,-1.76,0.38
1795,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,5367,427,0.756,0.257,4.51,0.22,-0.10,0.58,5641,1306,1.023,0.859,4.72,4.70,0.50,1.38,5410,25,0.858,0.037,4.21,0.68,0.23,0.12,5045,24,0.590,0.039,4.42,0.17,-0.11,0.12
1796,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,3930,660,7.802,0.172,4.92,0.25,-0.85,0.46,3680,234,7.309,0.519,5.50,2.41,-2.45,5.46,3854,40,7.621,0.105,4.96,0.73,-0.77,0.23,3811,28,7.566,0.070,4.86,0.14,-0.49,0.01
1797,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4597,814,0.279,0.257,4.72,0.22,-0.74,0.58,4464,2291,0.342,2.350,5.19,6.18,-0.90,3.27,4526,28,0.113,0.059,4.55,0.50,-1.14,0.25,4960,38,0.542,0.048,4.82,0.31,-0.49,0.20
1798,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,3725,799,0.122,0.257,5.13,0.69,-0.33,0.58,3619,244,0.000,0.598,4.57,0.87,-0.61,0.60,3720,28,0.093,0.060,4.57,0.34,-0.50,0.06,3740,18,0.050,0.039,4.86,0.14,-0.35,0.04
1799,19.018,7833,1.850,4.04,-0.81,1.98400,1.65500,0.08398,0.23528,7942,514,1.793,0.257,4.08,0.22,-0.52,0.58,7265,2502,1.643,0.928,3.73,3.85,0.27,1.27,8007,48,1.903,0.053,4.33,0.26,-0.46,0.62,8395,36,2.097,0.042,4.17,0.17,-0.98,0.78
1800,18.983,3821,0.102,5.23,-1.37,11.03300,0.07800,2.66440,0.23595,3758,660,0.059,0.135,5.19,0.58,-1.76,0.60,3000,236,0.000,0.925,1.87,0.60,-2.50,0.33,3764,21,0.062,0.056,4.11,0.38,-1.25,0.26,3886,34,0.216,0.072,4.92,0.16,-1.06,0.28
1801,19.005,6459,8.114,4.33,-1.58,4.23400,5.85400,1.64665,0.23485,5609,427,7.431,0.347,4.73,0.22,-1.18,0.56,6509,2981,8.029,1.609,5.50,15.50,-0.50,6.65,5826,48,7.826,0.062,4.01,0.87,-1.37,0.66,5786,40,7.824,0.064,4.41,0.21,-0.59,0.60
1802,19.007,6583,4.216,4.05,-1.20,3.35500,3.37300,0.35011,0.22984,6297,323,4.079,0.217,4.50,0.22,-0.65,0.58,6372,2433,4.000,0.970,5.50,12.71,-2.50,13.15,6284,38,4.058,0.049,4.51,0.60,-1.13,0.58,6492,33,4.156,0.034,4.32,0.20,-1.56,0.48
1803,19.006,6598,1.265,4.21,-1.29,3.78000,1.10900,0.15018,0.23638,6988,323,1.309,0.257,4.53,0.22,-1.54,0.56,7985,2352,1.615,0.830,4.96,2.88,-0.38,3.47,7098,51,1.473,0.063,4.67,0.39,-1.43,0.62,6392,25,1.130,0.032,4.37,0.17,-1.82,0.32
1804,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,4865,814,9.567,0.347,4.75,0.22,-1.04,0.56,4496,4149,9.654,3.226,1.42,50.19,-2.50,5.45,4868,38,9.541,0.084,3.55,1.84,-0.59,0.78,4716,35,9.450,0.058,4.37,0.15,-0.08,0.19
1805,18.991,4189,2.493,4.86,-2.06,8.76600,1.85400,2.11739,0.23595,4574,377,2.990,0.135,4.79,0.25,-1.23,0.60,3652,307,1.418,0.721,1.53,2.16,-0.49,0.52,4519,44,2.871,0.077,5.41,0.35,-1.89,0.37,4358,39,2.746,0.067,4.97,0.14,-1.96,0.27
1806,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4009,377,3.986,0.244,4.89,0.25,-0.46,0.46,3794,410,3.649,0.777,3.07,3.01,-0.95,1.26,3998,37,3.934,0.093,4.11,0.67,-0.54,0.19,4151,42,4.180,0.101,4.94,0.15,-0.73,0.61
1807,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3819,660,0.478,0.135,5.16,0.58,-1.33,0.60,3479,70,0.037,0.278,3.57,0.82,-1.29,0.35,3873,39,0.634,0.077,5.46,0.32,-0.64,0.11,4336,43,1.333,0.103,5.16,0.04,-0.52,0.02
1808,19.007,6874,0.323,4.52,-1.52,4.27400,0.29500,0.12954,0.23359,7248,514,0.458,0.257,4.25,0.22,-1.21,0.56,7120,1759,0.637,0.704,2.57,1.43,-0.04,0.71,7271,34,0.491,0.047,4.66,0.41,-1.56,0.51,7372,28,0.547,0.031,4.40,0.15,-1.90,0.29
1809,19.007,6726,6.145,4.31,-1.31,3.87200,4.68200,0.81171,0.23658,6371,323,5.970,0.217,4.53,0.22,-0.77,0.58,7135,4359,6.156,0.889,5.29,9.66,-2.50,42.45,6322,34,5.892,0.049,4.92,0.58,-1.58,0.52,6314,29,5.928,0.047,4.41,0.15,-1.51,0.56
1810,18.990,3725,0.457,5.20,-1.07,11.16600,0.34100,3.18713,0.23505,3746,660,0.492,0.135,5.02,0.58,-0.62,0.46,3506,79,0.254,0.356,4.36,0.74,-1.74,1.30,3725,50,0.443,0.103,5.02,0.39,-0.96,0.24,3694,31,0.410,0.090,5.01,0.25,-1.07,0.23
1811,19.007,6642,2.085,4.56,-1.14,4.42000,1.78100,0.27466,0.23626,6325,323,1.868,0.257,4.72,0.22,-1.41,0.56,5567,1395,1.458,0.940,2.86,3.26,-2.50,5.18,6372,45,1.977,0.054,4.17,0.64,-1.82,0.42,6360,44,1.984,0.056,4.04,0.60,-1.76,0.45
1812,18.989,4140,0.016,4.81,-2.08,8.65100,0.01300,0.86099,0.23511,4352,377,0.277,0.135,4.88,0.25,-1.07,0.60,4477,857,0.150,1.044,5.50,7.15,-2.50,2.38,4325,28,0.210,0.064,5.46,0.32,-1.62,0.26,4360,36,0.297,0.065,5.00,0.14,-1.30,0.21
1813,19.018,6642,6.196,4.41,0.27,3.52100,4.70100,0.69311,0.23789,5788,427,5.721,0.217,4.54,0.22,-1.25,0.56,6146,5637,5.843,2.286,1.93,8.48,-1.02,6.91,5787,41,5.730,0.051,1.59,0.54,-0.97,0.69,5757,33,5.734,0.062,4.37,0.24,-0.95,0.55
1814,18.987,3818,0.387,5.27,-0.93,11.05700,0.29200,2.96756,0.23386,3792,660,0.465,0.135,5.14,0.58,-1.61,0.60,3503,99,0.000,0.374,3.75,0.75,-1.09,0.33,3690,29,0.169,0.082,5.02,0.25,-1.30,0.28,3740,43,0.317,0.091,4.99,0.22,-1.25,0.17
1815,19.018,9871,0.734,4.34,-0.44,1.76300,0.71200,0.04914,0.23340,8625,526,0.586,0.257,4.23,0.22,-0.40,0.58,9431,1975,0.729,0.245,4.05,0.66,0.50,3.94,8503,36,0.430,0.042,3.51,0.13,-1.39,0.69,7882,45,0.171,0.050,3.04,0.19,-1.80,0.47
1816,19.000,4819,0.414,4.75,-0.73,6.89700,0.34300,0.44463,0.23538,4948,814,0.503,0.257,4.74,0.22,-0.78,0.58,3000,258,0.000,1.047,1.33,0.72,-2.50,0.34,4958,34,0.529,0.059,5.28,0.45,-1.09,0.32,4640,42,0.186,0.069,4.93,0.16,-1.72,0.23
1817,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,5192,427,1.902,0.257,4.66,0.22,-0.93,0.58,5442,2180,2.121,1.499,3.83,10.38,-0.02,2.72,5265,21,2.044,0.033,4.32,0.86,-0.31,0.25,5106,50,1.885,0.076,4.94,0.18,-1.42,0.55
1818,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4577,377,0.259,0.135,4.82,0.25,-0.86,0.46,3828,511,0.000,0.987,1.90,1.55,-0.34,0.85,4735,17,0.632,0.039,5.19,0.39,-0.13,0.18,4970,64,0.847,0.131,4.99,0.24,-0.22,0.31
1819,19.006,6633,1.535,4.45,-1.51,4.33600,1.33500,0.21528,0.23599,5909,427,1.149,0.257,4.82,0.22,-2.25,1.06,7442,2020,1.786,0.762,5.50,4.33,-0.19,2.06,5922,44,1.183,0.059,3.87,0.80,-1.94,0.36,6388,44,1.434,0.056,4.10,0.65,-1.93,0.36
1820,19.009,6993,4.795,4.58,-1.00,4.06100,3.81300,0.59320,0.23673,6281,323,4.304,0.217,4.55,0.22,-1.01,0.56,5161,1468,3.993,1.182,-0.32,12.34,-2.38,8.62,6397,38,4.493,0.049,3.81,0.55,-1.64,0.58,5829,30,4.221,0.040,4.51,0.31,-1.83,0.35
1821,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,5100,427,1.781,0.257,4.72,0.22,-0.98,0.58,5486,1371,2.160,0.849,5.38,15.11,-1.11,3.48,5207,45,1.994,0.047,5.00,1.00,-0.44,0.28,5232,36,2.079,0.043,4.72,0.32,-0.61,0.32
1822,19.000,3278,0.346,4.86,-2.00,11.22200,0.24700,3.11745,0.23555,3448,660,0.478,0.135,5.12,0.58,-2.34,1.02,3450,3,0.709,0.262,5.50,1.08,-1.62,0.94,3495,70,0.629,0.197,5.82,0.14,-1.27,0.17,3490,65,0.586,0.205,5.30,0.22,-1.52,0.25
1823,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4079,377,7.808,0.172,4.95,0.25,-1.62,0.60,3478,352,6.701,0.664,5.10,1.32,-2.50,5.00,4026,44,7.655,0.079,5.12,0.70,-1.38,0.53,3615,32,7.077,0.104,4.85,0.14,-2.07,0.15
1824,19.009,5218,2.707,4.63,0.07,5.71000,2.12300,0.58210,0.23379,4836,814,2.295,0.257,4.67,0.22,-0.79,0.58,4546,1386,2.234,1.248,4.14,1.88,0.21,1.57,4936,38,2.536,0.042,4.48,1.12,-0.44,0.29,5517,32,2.972,0.034,4.44,0.15,0.10,0.08
1825,18.994,3416,0.423,5.10,-2.01,10.99400,0.30700,2.89201,0.23283,3433,660,0.472,0.135,5.17,0.58,-1.85,0.60,3385,42,0.295,0.105,4.81,0.53,-1.80,0.87,3384,14,0.296,0.062,5.04,0.14,-2.06,0.24,3428,13,0.598,0.074,4.95,0.11,-2.17,0.09
1826,18.995,4353,2.731,4.77,-1.91,8.07900,2.04600,1.68267,0.23455,4590,377,3.015,0.244,4.77,0.25,-0.87,0.46,4683,1315,3.076,1.182,5.50,5.16,-1.31,3.41,4572,57,2.967,0.111,5.08,0.72,-1.67,0.60,4592,41,2.982,0.073,5.03,0.13,-1.92,0.40
1827,19.009,5963,2.306,3.96,-0.88,3.49000,1.91000,0.18976,0.23172,6033,323,2.386,0.257,4.46,0.22,-1.11,0.56,5298,1085,1.948,0.873,0.71,6.36,-1.30,3.20,6012,26,2.345,0.038,4.29,0.92,-0.77,0.35,6034,15,2.315,0.024,4.34,0.25,-0.53,0.25
1828,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5034,427,1.097,0.257,4.73,0.22,-1.03,0.56,4618,863,0.713,0.716,2.62,12.11,-1.83,2.91,5052,42,1.096,0.070,4.73,0.73,-1.24,0.39,5239,38,1.267,0.044,4.83,0.27,-0.89,0.31
1829,19.005,5074,9.267,4.63,0.19,5.75500,6.23300,3.95003,0.22871,5473,427,9.319,0.347,4.61,0.22,-0.72,0.58,5075,2839,9.319,1.882,-0.50,5.40,-0.98,4.26,5619,49,9.597,0.082,1.77,0.93,0.41,0.28,5664,36,9.615,0.059,4.51,0.27,-0.96,0.64
1830,18.984,3975,0.719,4.97,-2.14,9.23700,0.55000,1.44744,0.22989,4170,377,0.987,0.135,4.99,0.25,-1.72,0.60,3447,76,0.000,0.464,1.48,2.02,-1.68,0.34,4170,18,0.977,0.046,5.47,0.27,-1.59,0.26,4089,22,0.862,0.049,4.98,0.14,-1.56,0.23
1831,19.044,3578,8.342,4.86,0.07,9.57400,5.00400,12.79381,0.23722,3361,799,8.309,0.347,5.04,0.69,-0.30,0.58,3250,5,8.226,0.570,4.57,2.06,-0.51,0.56,3306,49,8.105,0.134,4.34,0.48,-0.38,0.13,3438,20,8.634,0.067,4.87,0.15,-0.24,0.05
1832,19.026,3461,5.001,4.96,-0.50,10.79800,3.23500,10.03229,0.23827,3445,799,4.781,0.217,4.93,0.22,0.00,0.97,3152,164,4.367,0.663,3.81,0.94,-1.09,0.20,3491,86,4.925,0.269,5.05,0.49,-0.36,0.11,3640,35,5.080,0.097,4.96,0.15,-0.12,0.05
1833,19.016,6266,3.586,4.37,-0.08,3.98900,2.88000,0.37188,0.22766,6187,323,3.505,0.217,4.39,0.22,-0.69,0.58,7868,2463,4.334,0.812,5.49,3.89,0.50,2.66,6258,25,3.639,0.027,3.33,0.39,0.01,0.22,6450,27,3.695,0.029,4.28,0.20,-0.16,0.27
1834,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,4920,814,6.954,0.347,4.74,0.22,-1.35,0.56,4014,369,6.139,0.623,1.12,2.75,-1.70,2.47,4967,38,7.046,0.066,4.55,0.93,-1.77,0.53,4147,45,6.219,0.077,4.94,0.15,-1.96,0.26
1835,19.009,5780,0.050,4.79,-1.07,5.79000,0.04400,0.23174,0.23713,5730,427,0.036,0.257,4.57,0.22,-0.81,0.58,6139,1723,0.257,0.997,5.13,7.94,0.18,0.61,5725,13,0.036,0.022,4.66,0.54,-0.92,0.25,5628,20,0.013,0.011,4.40,0.20,-0.96,0.20
1836,19.050,3362,4.706,4.90,0.23,10.32300,2.88700,6.79204,0.23445,3674,799,4.880,0.217,4.93,0.22,0.37,0.97,3394,187,4.819,0.577,4.56,2.16,-0.08,0.91,3688,53,4.931,0.138,4.70,0.48,0.88,0.07,3102,157,4.836,0.565,4.29,1.60,-1.10,0.74
1837,19.011,5259,0.225,4.48,0.05,5.42500,0.19000,0.20931,0.23228,5523,427,0.374,0.257,4.55,0.22,0.08,0.97,5843,2043,0.672,1.266,5.50,8.89,0.50,1.01,5546,33,0.430,0.037,4.34,0.69,0.46,0.09,5529,25,0.448,0.031,4.08,0.30,0.17,0.03
1838,18.987,4363,0.072,4.91,-0.06,7.98800,0.05700,0.64804,0.23787,3908,660,-0.572,0.000,5.06,0.58,-0.04,0.46,3000,227,0.000,0.861,3.30,0.61,-2.50,0.36,3992,37,-0.348,0.091,4.00,0.55,-0.52,0.13,3827,15,-0.580,0.044,4.87,0.15,-1.66,0.30
1839,19.011,6403,1.540,4.04,-0.43,3.11500,1.32800,0.12201,0.23272,6080,323,1.243,0.257,4.53,0.22,-1.07,0.56,5514,1091,1.084,0.764,2.69,3.69,-1.43,2.28,6147,35,1.351,0.049,4.66,0.75,-1.28,0.40,5840,31,1.194,0.049,4.60,0.76,-1.69,0.41
1840,19.057,3234,1.382,5.24,-0.19,11.43800,0.90200,4.53524,0.23509,3202,799,1.494,0.257,5.06,0.69,0.43,0.97,3250,3,1.480,0.228,5.26,0.96,-0.01,0.32,3213,21,1.544,0.063,4.84,0.21,-0.26,0.06,3141,129,1.525,0.425,4.99,0.43,-0.88,0.85
1841,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5083,427,9.195,0.347,4.63,0.22,-1.13,0.56,5100,1381,9.234,0.987,0.81,9.21,-2.50,7.58,5097,39,9.256,0.075,1.98,2.13,-1.40,0.56,5261,30,9.371,0.046,4.91,0.15,-1.80,0.38
1842,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4291,377,8.239,0.172,4.88,0.25,-0.93,0.46,3688,247,7.481,0.529,5.50,2.28,-2.50,4.97,4248,30,8.125,0.074,5.56,0.34,0.06,0.12,4321,35,8.265,0.083,5.01,0.13,-0.28,0.83
1843,19.006,5549,9.006,4.73,-1.89,6.09900,6.20400,4.56457,0.23742,5437,427,8.663,0.347,4.61,0.22,-0.48,0.58,4110,502,7.367,1.022,-0.50,6.95,-2.50,3.67,5696,53,9.180,0.096,3.83,0.83,-0.56,0.90,5835,31,9.259,0.052,4.83,0.26,-1.81,0.41
1844,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3332,799,6.122,0.347,5.01,0.69,0.11,0.97,3514,287,6.137,0.538,4.73,1.87,0.05,0.79,3309,25,6.069,0.089,4.15,0.33,-0.24,0.09,3424,21,6.380,0.079,4.77,0.09,-0.07,0.04
1845,19.038,3357,1.598,4.99,-0.43,11.04700,1.08600,4.15911,0.23010,3537,799,1.678,0.257,5.04,0.69,-0.17,0.58,4359,964,2.436,1.166,4.65,6.85,-2.50,3.64,3590,20,1.844,0.060,5.85,0.11,0.14,0.03,3607,36,1.777,0.091,5.15,0.03,0.13,0.04
1846,18.984,3996,8.669,5.06,-2.19,9.12500,5.59200,14.01522,0.23478,4624,377,9.242,0.172,4.89,0.25,-1.37,0.60,3584,169,7.907,1.012,0.67,4.14,-1.44,1.29,4693,32,9.408,0.062,4.29,1.27,-1.81,0.47,4715,32,9.432,0.064,4.95,0.16,-2.03,0.18
1847,18.990,4511,1.474,4.91,-0.81,8.10400,1.15500,1.13188,0.23610,4581,377,1.560,0.135,4.79,0.25,-0.88,0.46,4281,1692,0.911,1.962,3.51,3.38,-0.18,2.37,4594,36,1.591,0.080,4.77,0.65,-0.89,0.36,4614,53,1.633,0.077,4.93,0.16,-1.32,0.37
1848,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3383,660,5.167,0.244,5.10,0.58,-1.61,0.60,3423,101,5.151,0.432,5.10,0.93,-1.53,0.69,3421,17,5.337,0.060,5.48,0.21,-2.37,0.10,3083,153,5.743,0.537,3.80,1.45,-1.36,1.12
1849,19.026,9259,0.538,4.48,-1.22,2.62600,0.51900,0.06665,0.23211,8389,526,0.314,0.257,4.45,0.22,-0.12,0.58,8425,4703,0.356,1.328,4.15,0.64,-0.02,1.91,8428,75,0.359,0.060,3.88,0.17,0.10,0.66,8044,35,0.227,0.041,3.42,0.15,0.61,0.23
1850,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5672,427,0.451,0.257,4.65,0.22,-0.85,0.58,5161,694,0.046,0.632,1.46,1.70,-1.50,1.03,5707,26,0.497,0.032,4.51,0.89,-0.82,0.22,5633,21,0.462,0.034,5.10,0.72,-1.16,0.25
1851,19.006,4969,4.751,5.21,-2.25,7.36600,3.50200,2.35722,0.23469,5003,427,4.645,0.217,4.69,0.22,-0.79,0.58,3156,148,2.271,0.663,2.01,0.99,-2.06,0.28,5092,40,4.848,0.076,5.28,0.51,-1.65,0.58,4950,29,4.743,0.059,4.93,0.15,-1.79,0.39
1852,19.013,5712,0.346,4.57,-0.41,5.21700,0.30100,0.19999,0.23649,5402,427,0.069,0.257,4.62,0.22,-0.45,0.58,5941,2165,0.485,1.269,3.58,6.40,-0.17,1.62,5480,42,0.198,0.045,3.89,0.87,-0.72,0.23,4948,34,-0.307,0.067,4.92,0.15,-1.88,0.23
1853,19.038,3725,7.632,4.85,0.29,9.20700,4.68100,9.33254,0.23553,3604,799,7.642,0.347,4.90,0.22,0.36,0.97,3428,217,7.402,0.623,4.89,2.17,-0.25,0.78,3582,39,7.564,0.110,5.22,0.45,0.16,0.11,3577,39,7.678,0.119,5.02,0.14,0.05,0.05
1854,19.045,3570,6.309,4.89,0.15,9.80200,3.88700,8.48790,0.23366,3557,799,6.321,0.347,4.95,0.22,0.31,0.97,3618,258,6.509,0.041,5.07,3.03,0.30,1.33,3529,28,6.235,0.091,5.02,0.42,0.17,0.13,3451,28,6.412,0.075,4.90,0.15,-0.09,0.05
1855,19.026,8855,2.600,4.37,-0.96,2.46300,2.32300,0.14197,0.23501,10081,0,3.027,0.217,4.12,0.22,-0.41,0.58,9408,6478,3.091,0.935,4.16,1.38,0.50,4.63,10189,37,2.923,0.025,4.96,0.19,-0.40,0.91,10656,20,2.991,0.020,5.04,0.20,-1.73,0.59
1856,19.007,6610,0.039,4.14,-1.04,3.49100,0.03500,0.08017,0.23434,6623,323,0.078,0.257,4.38,0.22,-1.41,0.56,6835,1120,0.105,0.630,5.29,3.32,-1.99,6.07,6606,26,0.043,0.028,4.35,0.35,-1.03,0.35,6820,22,0.077,0.032,5.15,0.38,-0.48,0.20
1857,19.001,4626,1.441,4.78,-1.66,7.52700,1.14200,0.85822,0.23529,4764,814,1.586,0.257,4.80,0.22,-1.64,0.56,4681,901,1.011,1.011,5.50,7.01,-2.50,3.25,4768,29,1.617,0.054,4.42,0.65,-1.20,0.34,5001,26,1.850,0.046,4.84,0.28,-0.74,0.34
1858,19.022,3894,5.288,4.99,0.24,9.31100,3.46900,5.64417,0.23108,3775,799,5.013,0.217,4.96,0.22,-0.05,0.58,3775,1015,5.171,1.261,4.05,3.52,-0.07,1.32,3860,39,5.255,0.108,4.76,0.42,0.25,0.06,4022,44,5.257,0.134,4.84,0.14,0.20,0.04
1859,18.996,4708,0.744,4.90,-0.84,7.65800,0.60500,0.71351,0.23460,4436,377,0.454,0.135,4.92,0.25,-1.43,0.60,3774,353,0.000,0.674,5.50,2.19,0.46,0.74,4396,41,0.327,0.099,5.02,0.60,-1.51,0.33,4586,30,0.575,0.054,4.98,0.15,-1.01,0.21
1860,18.999,4466,4.773,4.92,-2.14,7.96800,3.42100,3.00746,0.22953,4969,377,5.210,0.244,4.73,0.25,-0.90,0.46,3688,104,3.815,0.605,1.88,6.87,-2.03,3.06,4982,45,5.244,0.071,4.76,0.82,-1.59,0.53,4964,26,5.203,0.039,4.94,0.16,-1.93,0.19
1861,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4499,377,0.875,0.135,4.89,0.25,-1.08,0.60,3999,138,0.331,0.239,2.50,3.65,-1.48,1.76,4542,38,0.971,0.069,5.06,0.39,-0.77,0.21,4268,22,0.634,0.049,4.75,0.10,-1.32,0.17
1862,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3492,660,1.109,0.135,5.20,0.58,-1.96,0.60,3543,96,1.201,0.372,4.70,0.65,-1.63,1.07,3526,14,1.206,0.062,5.00,0.19,-2.17,0.24,3526,15,1.218,0.072,4.85,0.12,-2.04,0.17
1863,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,4056,377,2.096,0.135,4.95,0.25,-0.64,0.46,3713,174,1.347,0.545,0.41,1.03,-1.13,0.78,4028,50,1.980,0.103,3.98,0.80,-0.52,0.17,4003,28,1.914,0.075,4.93,0.16,-0.72,0.15
1864,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4578,377,1.535,0.135,4.85,0.25,-1.23,0.60,4017,216,0.989,0.492,1.50,1.69,-1.89,2.23,4683,37,1.751,0.052,5.44,0.30,-0.55,0.19,4854,30,1.960,0.039,4.83,0.29,-0.30,0.26
1865,18.987,3545,5.361,5.05,-1.96,10.67900,3.54200,11.13782,0.23503,3740,660,5.671,0.244,5.11,0.58,-1.58,0.60,4172,644,6.335,1.101,5.50,7.95,-2.50,5.29,3678,28,5.484,0.081,5.45,0.35,-1.49,0.27,3878,32,5.640,0.089,5.16,0.27,-0.57,0.06
1866,18.982,3942,1.839,5.26,-1.27,10.89500,1.35700,4.50609,0.23628,3803,660,1.605,0.135,5.04,0.58,-1.09,0.60,3762,253,1.621,0.577,5.50,1.92,-2.50,4.56,3797,32,1.568,0.083,4.70,0.85,-1.34,0.51,3775,26,1.567,0.074,4.89,0.16,-1.42,0.15
1867,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4353,377,6.252,0.172,4.86,0.25,-0.82,0.46,3750,18,5.467,0.284,4.88,2.23,-0.50,0.35,4278,33,6.058,0.072,4.70,0.66,-0.66,0.50,4221,28,6.008,0.067,4.92,0.16,-1.33,0.47
1868,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,4081,814,1.238,0.257,4.85,0.22,0.29,0.97,3736,356,0.958,0.638,5.50,1.70,-0.22,0.65,4108,26,1.326,0.068,5.51,0.32,0.56,0.06,4021,12,1.044,0.024,4.98,0.13,0.20,0.00
1869,19.004,3840,0.097,5.12,-0.23,10.20800,0.07300,1.80053,0.23494,4149,814,0.709,0.257,4.96,0.22,0.08,0.97,4003,259,1.129,0.605,3.61,2.39,-1.50,2.21,4091,37,0.557,0.083,4.95,0.48,0.23,0.08,3771,28,0.193,0.070,4.89,0.15,-0.45,0.03
1870,19.026,9132,6.607,4.39,-1.38,2.49700,5.27200,0.56053,0.23174,8029,526,6.149,0.347,4.28,0.22,-0.31,0.58,10000,3777,7.404,1.106,5.50,1.64,0.50,11.75,8174,43,6.379,0.052,3.78,0.12,-0.19,0.77,8258,41,6.333,0.049,3.90,0.17,-1.05,0.83
1871,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4700,377,1.586,0.135,4.78,0.25,-0.71,0.46,3000,201,0.000,0.796,1.68,0.53,-2.50,0.27,4812,20,1.867,0.034,5.60,0.25,-0.45,0.16,4976,22,2.019,0.036,5.13,0.06,-0.53,0.03
1872,19.005,6180,1.957,4.50,-1.56,4.94600,1.65100,0.32991,0.23338,6208,323,1.973,0.257,4.55,0.22,-1.59,0.56,5315,812,1.360,0.663,-0.50,3.73,-1.91,2.66,6218,22,1.997,0.044,4.56,0.72,-1.51,0.49,6365,24,2.059,0.032,4.39,0.22,-1.72,0.41
1873,18.991,4052,6.228,5.03,-0.25,9.46600,4.16200,8.46058,0.23327,4139,377,6.470,0.172,4.91,0.25,-0.95,0.46,4430,1273,7.014,1.565,5.50,8.68,-1.97,7.43,4053,41,6.277,0.088,5.49,0.35,-0.51,0.15,4179,54,6.514,0.114,5.06,0.12,-0.65,0.27
1874,19.002,4665,7.984,5.01,-1.87,7.94200,5.41400,7.42677,0.23558,4590,814,7.830,0.347,4.79,0.22,-1.16,0.56,6052,115,9.024,0.726,5.50,21.13,-1.17,9.07,4644,35,7.941,0.079,4.84,1.03,-1.59,0.70,5153,23,8.300,0.045,4.93,0.16,-1.94,0.18
1875,19.012,4933,1.066,3.46,-0.27,3.09500,0.86600,0.09768,0.23034,4900,814,1.081,0.257,4.54,0.22,-0.46,0.58,4876,1091,0.690,0.966,0.34,4.04,-1.04,1.82,4877,36,1.021,0.075,1.88,1.15,-0.42,0.28,4894,15,1.074,0.029,3.58,0.49,-0.27,0.10
1876,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3489,799,1.272,0.257,4.98,0.22,0.71,0.97,3360,121,1.306,0.459,3.43,1.34,-0.60,0.36,3527,34,1.391,0.093,4.46,0.31,-0.02,0.10,3696,193,1.894,0.530,4.22,1.00,0.12,0.06
1877,18.980,3771,2.579,5.06,-1.82,10.50200,1.84300,4.70977,0.23116,3909,660,2.793,0.135,5.06,0.58,-1.46,0.60,4131,543,3.095,0.813,5.14,5.61,-1.12,3.53,3915,24,2.811,0.058,5.12,0.50,-1.58,0.40,3902,41,2.811,0.075,4.95,0.15,-1.33,0.19
1878,19.006,3956,4.417,4.77,-0.03,8.41000,2.99900,3.02413,0.23351,4114,814,4.335,0.217,4.83,0.22,0.11,0.97,3201,132,3.609,0.588,2.73,0.80,-1.83,0.27,4145,5,4.420,0.014,5.01,0.26,0.92,0.04,4248,2,4.481,0.012,5.15,0.08,0.20,0.00
1879,18.993,4285,0.533,5.14,-2.18,8.83500,0.42100,1.12876,0.23418,4385,377,0.646,0.135,4.99,0.25,-1.83,0.60,4373,1160,0.380,1.472,5.50,8.28,-2.50,3.16,4341,24,0.561,0.056,5.58,0.27,-2.08,0.25,3914,33,0.064,0.063,4.69,0.04,-2.22,0.06
1880,19.007,4987,1.087,4.80,-1.18,6.87200,0.89200,0.56416,0.23328,5121,427,1.099,0.257,4.63,0.22,-1.16,0.56,5239,756,1.184,0.667,5.50,6.15,-0.92,2.02,5154,32,1.198,0.044,4.41,0.99,-0.67,0.33,4940,22,1.004,0.038,4.91,0.18,-0.95,0.23
1881,18.983,4116,5.821,5.12,-1.10,9.91800,3.98100,9.62055,0.23429,4336,377,6.072,0.172,4.85,0.25,-1.03,0.60,4893,1415,6.603,1.161,5.50,9.52,-1.66,4.37,4307,40,6.003,0.072,5.41,0.40,-0.63,0.46,3977,29,5.617,0.065,4.96,0.15,-1.03,0.25
1882,19.010,3674,0.803,5.19,-0.39,11.17300,0.58400,3.54324,0.23702,3545,799,0.720,0.257,5.10,0.69,-1.20,0.56,3548,107,0.732,0.183,4.77,0.80,-0.63,0.40,3555,36,0.743,0.101,4.97,0.27,-0.69,0.06,3559,166,0.866,0.519,4.02,2.11,-0.95,0.65
1883,19.009,5190,2.324,4.75,-0.96,6.43000,1.85600,0.71680,0.23275,5012,427,2.016,0.257,4.76,0.22,-1.33,0.56,5001,1119,2.001,1.072,5.50,8.57,-2.50,4.76,5159,41,2.323,0.058,5.21,0.57,-0.67,0.46,4801,26,1.955,0.047,5.01,0.14,-2.06,0.18
1884,19.010,5704,1.871,4.50,-1.01,5.30800,1.55200,0.37154,0.23540,5899,427,2.034,0.257,4.62,0.22,-1.29,0.56,5416,1701,1.681,1.387,-0.50,7.96,-1.09,4.19,5826,45,1.897,0.064,3.81,0.94,-1.69,0.49,5855,28,1.866,0.038,4.68,0.31,-1.84,0.31
1885,19.015,3897,0.473,5.01,0.06,9.49700,0.34900,1.46622,0.23368,3655,799,0.442,0.257,5.12,0.69,-0.24,0.58,3520,133,0.043,0.331,4.01,0.85,-0.67,0.35,3562,24,0.170,0.070,4.41,0.23,-0.54,0.04,3596,33,0.365,0.132,4.78,0.08,-0.49,0.01
1886,19.034,3659,0.930,4.91,-0.04,9.63000,0.65500,1.77910,0.23318,3646,799,0.909,0.257,5.05,0.69,0.09,0.97,3472,88,1.559,0.379,4.53,0.59,-1.36,0.55,3702,33,1.078,0.093,5.31,0.31,0.22,0.05,3713,24,0.974,0.066,4.80,0.10,0.17,0.02
1887,18.982,3698,3.858,5.30,-1.86,11.38100,2.65900,10.27070,0.23426,3672,660,3.778,0.244,5.10,0.58,-1.61,0.60,3751,11,3.804,0.287,5.08,2.76,-1.00,1.32,3692,30,3.797,0.089,5.31,0.41,-1.78,0.36,3567,55,3.667,0.154,4.75,0.08,-1.89,0.28
1888,19.019,5921,6.149,4.51,0.30,4.58200,4.55200,1.05439,0.23297,5535,427,5.871,0.217,4.60,0.22,-0.75,0.58,7859,5357,7.220,1.854,4.50,3.53,0.33,6.58,5554,38,5.931,0.057,3.23,1.37,-0.46,0.56,5286,24,5.842,0.044,4.40,0.25,-0.29,0.28
1889,19.004,6402,0.947,4.42,-2.27,4.54300,0.83400,0.18810,0.23906,6590,323,0.965,0.257,4.55,0.22,-1.71,0.56,6575,2100,1.169,1.027,1.84,3.30,-1.72,3.51,6654,41,1.048,0.062,4.60,0.67,-1.78,0.47,6882,23,1.110,0.029,4.40,0.15,-1.87,0.34
1890,18.992,3924,3.653,5.16,-0.39,10.39200,2.55400,6.17732,0.23495,3608,660,3.385,0.244,5.03,0.58,-0.69,0.46,3010,171,2.288,0.651,1.94,0.64,-2.34,0.29,3573,19,3.296,0.063,4.38,0.31,-1.35,0.24,3448,1,3.373,0.017,5.15,0.02,-0.50,0.00
1891,18.997,4487,6.011,5.06,-1.84,8.61100,4.20000,5.79162,0.23522,4938,377,6.293,0.172,4.81,0.25,-1.21,0.60,5227,2814,6.552,2.015,5.50,8.94,-0.50,6.50,5021,40,6.440,0.083,5.16,0.64,-1.50,0.61,4444,28,5.938,0.059,5.00,0.14,-0.90,0.36
1892,19.001,4081,5.827,4.84,0.09,8.34900,3.89100,4.44427,0.23557,3908,799,5.679,0.217,4.95,0.22,-0.55,0.58,3691,556,5.330,0.917,4.76,1.53,-0.44,0.93,3963,42,5.807,0.104,4.67,0.50,-0.11,0.06,4064,37,6.002,0.092,4.92,0.15,0.02,0.06
1893,19.013,5769,0.656,4.51,-0.38,5.02600,0.56500,0.20682,0.23512,5599,427,0.574,0.257,4.71,0.22,-1.16,0.56,6370,2304,1.147,1.143,2.11,4.05,0.50,1.21,5597,21,0.575,0.036,4.53,0.76,-0.92,0.33,5877,22,0.784,0.029,4.18,0.45,-0.51,0.23
1894,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,4513,377,8.297,0.172,4.83,0.25,-1.74,0.60,5625,5520,9.183,2.899,2.17,8.28,-0.33,6.35,4515,39,8.303,0.076,5.40,0.46,-1.20,0.62,4559,33,8.352,0.060,5.00,0.14,-1.58,0.44
1895,18.985,3565,3.914,5.05,-2.10,10.41300,2.66600,6.58870,0.23373,3752,660,4.169,0.244,5.02,0.58,-1.15,0.60,4123,887,4.577,1.032,5.50,3.99,0.11,0.61,3761,38,4.174,0.100,5.57,0.30,-1.33,0.25,3710,25,4.125,0.073,5.02,0.13,-1.43,0.20
1896,19.004,6241,6.944,4.41,-1.92,4.77000,5.11100,1.49761,0.23509,6195,323,6.787,0.347,4.51,0.22,-0.78,0.58,8556,5916,7.700,1.205,5.50,3.61,-2.50,24.98,6326,51,7.020,0.075,4.75,0.78,-1.16,0.86,5663,38,6.729,0.067,4.49,0.26,-0.84,0.70
1897,19.009,5157,5.777,4.74,-1.17,6.54200,4.20800,2.22946,0.23152,5516,427,5.900,0.217,4.60,0.22,-0.81,0.58,4469,1629,5.237,1.587,5.50,2.38,0.50,1.46,5571,37,6.014,0.063,4.22,0.92,-1.26,0.66,5541,25,5.934,0.045,4.81,0.24,-1.83,0.38
1898,18.987,4382,0.250,4.81,-0.78,7.82700,0.20000,0.64298,0.23321,4581,377,0.529,0.135,4.74,0.25,-0.82,0.46,4419,864,0.000,1.063,5.50,7.47,-2.50,2.25,4576,29,0.514,0.051,3.94,0.43,-0.25,0.17,4332,22,0.184,0.054,4.87,0.14,-1.23,0.17
1899,19.006,6541,0.296,4.63,-1.18,4.68900,0.26700,0.15488,0.23558,6286,323,0.004,0.257,4.65,0.22,-1.88,0.56,6445,1856,0.255,1.006,4.63,2.99,-0.79,0.97,6415,31,0.192,0.039,5.45,0.43,-1.74,0.37,6198,29,0.135,0.034,4.86,0.26,-1.96,0.22
1900,19.012,5494,0.142,4.59,-0.64,5.64900,0.12300,0.22491,0.23223,5324,427,-0.065,0.000,4.67,0.22,-0.70,0.58,5194,527,0.000,0.526,5.50,6.63,-1.16,1.55,5372,21,0.038,0.024,5.22,0.55,-0.88,0.18,5645,32,0.255,0.030,4.63,0.31,-0.52,0.15
1901,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4235,377,8.038,0.172,4.86,0.25,-0.93,0.46,3661,228,7.350,0.550,5.03,2.34,-2.50,6.30,4250,31,8.094,0.077,5.59,0.29,0.05,0.12,4873,36,8.707,0.052,4.98,0.15,-2.01,0.20
1902,19.055,3226,0.380,5.17,-0.28,11.37500,0.25600,3.27491,0.23450,3034,799,0.229,0.257,5.11,0.69,-0.14,0.58,3325,116,0.700,0.446,5.50,1.24,0.04,0.61,3052,31,0.287,0.099,4.32,0.18,-0.83,0.08,3214,110,0.551,0.356,3.84,2.30,-1.00,0.83
1903,18.983,4112,3.333,5.03,-0.61,9.37000,2.40000,3.60911,0.24053,4240,377,3.410,0.244,4.94,0.25,-1.00,0.60,4382,1270,3.615,1.306,4.41,2.61,0.14,1.44,4309,29,3.561,0.073,5.05,0.57,-0.75,0.51,4905,27,4.120,0.055,4.99,0.15,-1.90,0.18
1904,18.990,4493,1.168,5.01,-0.88,8.44500,0.92100,1.18905,0.23394,4332,377,0.974,0.135,4.93,0.25,-1.08,0.60,3597,179,0.000,0.484,2.85,2.16,-0.95,0.48,4341,46,1.004,0.085,4.48,0.44,-0.87,0.25,4540,40,1.298,0.063,5.01,0.14,-0.65,0.12
1905,19.007,5792,5.529,3.80,-1.34,3.10700,4.15700,0.44792,0.23502,5630,427,5.413,0.217,4.58,0.22,-1.21,0.56,7935,6060,6.284,1.456,5.11,5.01,-2.50,24.49,5668,38,5.477,0.060,3.19,1.07,-1.38,0.73,5278,46,5.236,0.074,4.42,0.44,-0.91,0.67
1906,19.005,6668,8.243,4.55,-2.02,4.58400,5.95800,2.02955,0.23509,5484,427,7.640,0.347,4.60,0.22,-0.80,0.58,5675,4338,7.939,2.446,3.50,12.62,-0.00,4.60,5561,46,7.769,0.074,4.19,0.92,-1.30,0.76,5680,41,7.857,0.060,4.60,0.31,-1.50,0.56
1907,19.005,5721,0.302,4.68,-1.88,5.79500,0.26400,0.25751,0.24139,5896,427,0.364,0.257,4.48,0.22,-1.10,0.56,5621,1156,0.323,0.781,2.15,2.90,-1.40,1.44,5988,46,0.514,0.059,4.54,0.84,-1.26,0.46,6283,27,0.688,0.037,4.34,0.24,-0.92,0.41
1908,19.004,6146,0.410,4.70,-2.29,5.31300,0.36300,0.21607,0.23441,6460,323,0.584,0.257,4.59,0.22,-2.14,1.06,6950,477,0.769,0.158,5.07,3.34,-2.50,27.69,6467,31,0.600,0.047,4.93,0.58,-1.97,0.35,6604,50,0.726,0.039,4.32,0.15,-2.00,0.18
1909,18.987,3968,1.659,5.06,-0.46,9.81400,1.22600,2.57395,0.23559,3867,660,1.371,0.135,5.13,0.58,-1.48,0.60,3694,262,1.225,0.634,4.24,1.08,-0.88,0.73,3973,32,1.634,0.072,5.47,0.36,-0.56,0.13,3982,53,1.628,0.150,5.22,0.27,-0.53,0.04
1910,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5038,427,1.544,0.257,4.83,0.22,-2.23,1.06,5555,1414,1.862,0.960,5.50,17.58,-2.50,5.96,5071,37,1.608,0.075,4.05,0.95,-2.24,0.23,4852,31,1.426,0.041,4.83,0.14,-2.19,0.08
1911,19.002,3694,2.978,4.85,-0.51,9.58300,2.07300,3.39469,0.23763,3763,799,2.879,0.257,5.07,0.69,-0.96,0.58,3474,131,2.555,0.456,3.48,1.28,-0.99,0.31,3795,44,2.979,0.113,5.00,0.46,-0.24,0.07,4030,17,3.122,0.046,4.95,0.14,0.18,0.01
1912,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,4704,814,9.296,0.347,4.71,0.22,-0.86,0.58,10000,21630,10.000,2.840,2.40,0.85,-2.50,8.27,4790,50,9.480,0.079,2.49,1.40,-1.28,0.58,4664,27,9.359,0.055,4.37,0.16,-0.17,0.20
1913,19.006,6113,1.216,4.59,-1.38,5.16000,1.04800,0.27568,0.23611,5519,427,0.934,0.257,4.76,0.22,-1.90,0.56,5361,552,0.788,0.370,1.39,2.55,-2.50,3.40,5499,22,0.926,0.045,2.93,0.65,-2.09,0.27,5655,22,0.973,0.032,4.82,0.20,-2.07,0.17
1914,19.007,5035,7.467,4.72,-0.94,6.59500,5.21800,3.64083,0.23432,5263,427,7.592,0.347,4.64,0.22,-0.74,0.58,5425,4684,7.667,2.875,0.29,7.23,0.11,2.75,5284,42,7.633,0.084,3.49,1.84,-0.81,0.58,5089,37,7.450,0.066,4.91,0.16,-1.44,0.49
1915,18.989,3924,1.316,4.90,-0.45,8.95500,0.97700,1.54383,0.23152,3972,660,1.392,0.135,5.06,0.58,-0.38,0.46,4103,559,1.556,0.767,4.59,2.68,-0.13,0.42,3971,18,1.413,0.047,4.43,0.32,-0.35,0.05,4156,48,1.632,0.108,4.88,0.15,-0.00,0.06
1916,19.024,3460,9.671,5.13,-0.56,11.33300,5.82900,42.42287,0.23513,3188,799,9.446,0.347,5.09,0.69,-0.88,0.58,3185,144,9.081,0.652,4.54,1.26,-1.57,0.64,3182,66,9.445,0.222,3.75,0.57,-1.46,0.14,3496,168,9.824,0.121,5.03,0.15,-0.96,0.75
1917,19.008,7025,9.822,4.25,-1.77,3.55700,6.93600,1.98153,0.23542,6055,323,9.219,0.347,4.49,0.22,-0.73,0.58,10000,18150,10.000,2.524,2.92,0.96,-2.50,6.66,6242,54,9.561,0.079,3.20,0.64,-0.60,0.89,6072,42,9.497,0.050,4.20,0.30,-0.06,0.20
1918,19.006,5477,8.664,5.08,-2.11,6.59600,5.99100,5.19996,0.23358,5430,427,8.654,0.347,4.64,0.22,-1.15,0.56,4430,1538,7.872,1.669,2.80,37.95,-2.50,7.98,5413,29,8.609,0.053,4.61,1.09,-1.79,0.48,4687,29,8.147,0.059,4.93,0.15,-1.86,0.35
1919,18.987,3487,3.093,4.87,-2.24,10.20200,2.12900,4.66445,0.23418,3483,660,3.221,0.244,5.03,0.58,-1.37,0.60,3694,246,3.322,0.551,5.50,1.13,-0.85,0.92,3533,12,3.385,0.053,5.04,0.23,-2.26,0.22,3502,45,3.022,0.122,4.93,0.14,-1.75,0.10
1920,19.026,3506,6.296,5.40,-0.38,11.49700,3.97600,19.47153,0.23112,3701,799,6.290,0.347,5.02,0.69,-0.26,0.58,3529,367,6.615,0.618,5.50,1.10,-2.50,4.44,3756,21,6.445,0.048,5.12,0.34,0.06,0.04,3272,81,6.052,0.220,4.98,0.13,-1.07,0.57
1921,19.009,6536,4.845,4.36,-0.59,3.96900,3.79900,0.56468,0.23570,6674,323,4.852,0.217,4.52,0.22,-0.80,0.58,8132,3888,5.089,1.339,5.50,4.63,-2.50,38.63,6768,37,4.971,0.055,3.80,0.32,-0.56,0.76,6386,44,4.784,0.054,4.10,0.31,-0.82,0.61
1922,19.013,5781,6.592,4.51,-0.39,5.04000,4.82000,1.47707,0.23833,5259,427,6.185,0.347,4.64,0.22,-0.43,0.58,3766,791,5.182,1.340,2.95,3.82,-0.55,1.21,5377,41,6.416,0.069,3.94,1.24,-0.38,0.54,5683,44,6.604,0.072,4.44,0.21,-0.44,0.61
1923,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,4604,377,2.974,0.135,4.93,0.25,-1.22,0.60,4932,3327,3.385,2.434,5.50,3.54,0.22,3.99,4689,31,3.178,0.066,5.16,0.47,-1.05,0.36,5098,26,3.556,0.047,4.95,0.17,-0.80,0.30
1924,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,4804,377,-0.104,0.000,4.75,0.25,0.52,0.79,4706,1548,0.000,1.361,3.64,1.49,0.50,2.02,4969,32,0.225,0.054,5.64,0.22,0.43,0.10,5036,41,0.365,0.072,4.87,0.29,-0.16,0.35
1925,19.015,6232,7.524,4.39,-0.15,4.07300,5.45900,1.26882,0.23134,6083,323,7.238,0.347,4.44,0.22,-0.62,0.58,7960,5002,8.038,1.374,4.92,3.13,-2.50,12.28,6217,37,7.473,0.063,3.22,0.58,-0.79,0.82,6033,50,7.375,0.051,4.37,0.17,-1.13,0.56
1926,19.004,6093,8.378,4.71,-2.22,5.53100,5.94200,3.11745,0.23787,5139,427,7.835,0.347,4.65,0.22,-1.15,0.56,5919,3132,8.690,1.665,5.50,24.28,-2.50,18.76,5149,37,7.859,0.068,4.15,0.93,-1.88,0.51,6014,37,8.297,0.050,4.81,0.28,-1.94,0.24
1927,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3503,799,1.111,0.257,5.03,0.69,-0.05,0.58,3570,200,1.923,0.651,-0.42,1.93,-0.39,0.87,3745,53,1.812,0.149,5.29,0.41,0.54,0.11,3565,14,1.177,0.046,4.86,0.32,0.02,0.30
1928,18.997,4444,4.946,4.78,-1.77,7.81400,3.53300,2.95121,0.23561,4683,377,5.159,0.244,4.73,0.25,-0.89,0.46,4485,1863,4.912,1.990,4.38,6.59,-1.14,4.59,4644,45,5.094,0.095,5.09,0.59,-1.57,0.64,4935,26,5.325,0.056,4.93,0.15,-1.86,0.31
1929,18.987,3982,3.890,4.81,-0.43,8.54500,2.72800,2.86550,0.23532,4140,377,4.194,0.244,4.90,0.25,-0.66,0.46,4460,502,4.477,0.415,4.89,1.91,0.46,1.20,4107,32,4.095,0.079,5.16,0.53,-0.60,0.32,3820,24,3.765,0.070,4.89,0.15,-2.01,0.17
1930,19.038,3741,1.720,4.78,0.31,8.80500,1.18300,1.54953,0.23822,3626,799,1.533,0.257,4.95,0.22,-0.39,0.58,3000,74,0.728,0.122,2.13,0.88,-1.45,0.24,3674,63,1.650,0.147,5.53,0.33,0.41,0.11,3565,21,1.456,0.069,4.95,0.15,0.11,0.05
1931,19.014,5836,0.308,3.95,-0.39,3.47000,0.27000,0.08810,0.23441,6311,323,0.682,0.257,4.45,0.22,-0.26,0.58,5241,1506,0.000,1.152,-0.50,2.93,-0.81,1.94,6215,25,0.513,0.043,4.00,0.93,-0.12,0.15,6042,29,0.405,0.029,4.34,0.23,-0.45,0.16
1932,19.014,5442,9.926,4.50,0.03,5.22100,6.68600,3.78966,0.23444,4768,814,9.438,0.347,4.80,0.22,-0.43,0.58,5985,5981,10.000,2.616,3.23,7.97,0.50,3.99,4865,25,9.667,0.055,4.63,0.56,0.56,0.28,4805,25,9.650,0.055,4.50,0.22,-0.19,0.32
1933,19.005,6147,3.294,4.51,-1.44,5.02400,2.66400,0.54526,0.23320,5933,427,3.223,0.217,4.65,0.22,-1.41,0.56,7717,1251,3.585,0.628,5.50,3.69,-2.50,26.93,5901,28,3.156,0.040,4.56,0.79,-2.02,0.35,5853,23,3.156,0.036,4.61,0.29,-1.78,0.38
1934,19.006,5147,3.685,4.98,-2.27,6.94000,2.82000,1.41514,0.23517,5480,427,3.841,0.217,4.75,0.22,-1.67,0.56,7312,2811,4.590,1.190,4.54,5.05,-1.60,20.27,5505,51,3.925,0.063,4.95,0.81,-1.78,0.55,5610,35,3.987,0.039,4.95,0.15,-1.97,0.19
1935,19.006,4895,0.101,4.74,-1.67,7.12800,0.08500,0.43793,0.23112,5069,427,0.294,0.257,4.70,0.22,-0.90,0.58,4869,743,0.000,0.722,0.31,2.69,-1.36,1.34,5071,41,0.273,0.053,4.88,0.53,-1.06,0.25,4961,28,0.164,0.049,4.94,0.15,-1.50,0.26
1936,18.984,3787,3.793,5.00,-1.19,10.11600,2.63600,5.67022,0.23383,3921,660,4.041,0.244,5.03,0.58,-1.00,0.46,3845,249,4.019,0.694,3.77,5.47,-2.50,6.95,3895,26,3.959,0.070,5.16,0.47,-1.13,0.31,3918,34,3.923,0.081,4.88,0.16,-0.71,0.14
1937,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3508,799,1.811,0.257,4.94,0.22,0.38,0.97,3000,210,1.103,0.844,-0.27,1.03,-1.99,0.29,3621,37,2.157,0.114,5.40,0.28,0.85,0.09,3336,32,1.373,0.093,4.66,0.00,0.20,0.00
1938,19.030,3391,1.372,5.08,-0.57,11.27600,0.94900,4.35512,0.23115,3342,799,1.168,0.257,5.06,0.69,0.09,0.97,3389,87,1.342,0.359,5.50,0.79,-0.43,0.26,3360,60,1.216,0.131,5.23,0.30,-0.53,0.15,3247,127,1.033,0.410,4.07,1.83,-1.19,0.67
1939,18.994,4476,4.479,4.79,-1.33,7.71500,3.24300,2.47059,0.22694,4826,377,4.742,0.244,4.79,0.25,-1.23,0.60,4239,581,4.262,0.792,4.44,3.15,-1.35,2.70,4874,59,4.860,0.094,5.21,0.47,-0.50,0.77,4792,51,4.740,0.093,4.93,0.25,-1.67,0.75
1940,18.990,4514,1.593,4.74,-0.67,7.38900,1.24400,0.84840,0.22974,4434,377,1.392,0.135,4.88,0.25,-1.15,0.60,3870,92,0.733,0.201,2.57,2.96,-1.28,1.19,4473,46,1.502,0.067,4.91,0.37,-0.76,0.20,4615,38,1.664,0.051,5.01,0.15,-0.38,0.18
1941,19.014,5568,0.104,4.51,-0.18,5.18500,0.09000,0.17873,0.23825,5743,427,0.336,0.257,4.48,0.22,0.07,0.97,5185,1773,0.150,1.315,-0.50,5.26,-0.12,2.19,5681,37,0.217,0.040,4.98,0.65,-0.11,0.17,5837,27,0.308,0.038,4.42,0.18,-0.09,0.15
1942,19.018,7542,0.041,4.68,0.05,2.70100,0.03900,0.05551,0.23546,7725,514,0.293,0.257,4.14,0.22,0.05,0.97,7435,1619,0.063,0.668,2.73,1.83,-0.43,1.02,7595,50,0.112,0.045,3.18,0.26,-0.18,0.34,7302,24,0.053,0.030,2.54,0.21,-0.24,0.28
1943,19.010,5248,7.281,4.70,-0.89,6.19800,5.14800,2.93224,0.23453,5186,427,7.205,0.347,4.67,0.22,-0.99,0.58,4494,2814,6.674,2.761,4.38,4.04,-0.23,4.89,5189,34,7.192,0.066,3.50,1.64,-1.64,0.60,5306,39,7.295,0.060,4.84,0.24,-1.43,0.51
1944,19.006,4843,0.949,4.80,-1.89,7.17000,0.77300,0.61320,0.23353,5167,427,1.199,0.257,4.68,0.22,-1.31,0.56,5508,1524,1.554,1.095,5.50,7.56,-0.07,2.88,5214,38,1.296,0.059,3.64,1.32,-1.26,0.41,5124,27,1.202,0.048,4.90,0.15,-1.73,0.28
1945,19.016,7491,3.445,4.67,-0.27,3.05500,2.89600,0.24389,0.23788,7428,514,3.505,0.217,4.20,0.22,-1.30,0.56,5620,782,2.471,0.430,0.61,3.52,-1.98,3.53,7377,47,3.436,0.052,3.39,0.25,-0.80,0.80,7164,48,3.272,0.040,4.24,0.12,-1.76,0.42
1946,18.982,3973,5.272,5.09,-1.67,10.13700,3.61200,8.98256,0.23842,4037,377,5.629,0.244,4.84,0.25,-0.66,0.46,4854,4775,6.229,3.553,5.50,4.57,0.01,5.66,3855,35,5.100,0.090,4.76,0.70,-1.81,0.44,3812,33,4.991,0.084,4.89,0.16,-1.47,0.31
1947,18.991,4342,5.717,4.99,-1.43,8.74800,3.98600,5.60531,0.23439,4620,377,6.208,0.172,4.74,0.25,-1.07,0.60,4068,464,5.344,0.659,1.00,2.98,-1.88,2.35,4498,27,5.905,0.061,3.63,0.81,-1.01,0.53,4466,37,5.874,0.070,4.88,0.15,-1.33,0.36
1948,19.000,4806,3.325,4.76,-0.71,6.92200,2.53000,1.23140,0.23668,5107,263,3.417,0.244,4.72,0.25,-1.19,0.60,4952,119,3.319,0.370,5.50,6.17,-2.50,5.95,5213,28,3.654,0.051,5.03,0.77,-0.40,0.49,5091,39,3.528,0.050,4.74,0.30,-0.46,0.44
1949,19.005,5640,2.738,4.62,-2.21,5.79200,2.20600,0.62893,0.22966,5625,427,2.759,0.257,4.63,0.22,-1.45,0.56,5247,819,2.486,0.281,3.87,8.19,-2.50,4.14,5603,28,2.699,0.039,4.68,0.76,-1.95,0.36,5424,14,2.573,0.027,4.93,0.16,-2.00,0.20
1950,19.002,4585,8.669,4.74,-2.08,7.59200,5.78100,7.48514,0.23430,5392,427,9.171,0.347,4.70,0.22,-1.03,0.56,4197,909,8.438,1.260,3.36,18.85,-2.50,7.70,5508,45,9.411,0.081,3.96,1.10,-0.87,0.84,5906,24,9.485,0.046,4.92,0.15,-1.98,0.18
1951,18.993,3988,7.719,4.74,-0.28,8.28100,4.99900,7.20112,0.23125,4200,377,8.003,0.172,4.80,0.25,-0.48,0.46,3635,297,7.411,0.531,5.45,1.81,-2.50,5.05,4208,35,8.041,0.082,5.50,0.31,0.07,0.09,4129,26,7.838,0.069,4.95,0.15,0.14,0.04
1952,18.983,4100,5.810,4.79,-0.66,8.21500,3.96500,4.35913,0.23489,4438,377,6.214,0.172,4.77,0.25,-0.78,0.46,3871,277,5.500,0.685,3.79,7.05,-2.30,6.69,4387,41,6.088,0.078,5.35,0.50,-1.47,0.60,3830,39,5.465,0.091,4.91,0.15,-1.93,0.18
1953,18.983,4163,5.802,4.76,-0.50,8.01500,3.97700,3.99761,0.23931,4507,377,6.255,0.172,4.82,0.25,-0.79,0.46,5678,4232,7.022,2.308,2.98,7.73,0.50,3.87,4483,47,6.176,0.089,4.73,0.78,-0.85,0.82,4864,37,6.449,0.076,4.93,0.15,-1.49,0.53
1954,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5055,427,5.476,0.217,4.70,0.22,-0.77,0.58,4959,2122,5.395,1.347,-0.50,7.38,0.00,1.11,5152,34,5.691,0.061,4.49,0.95,0.10,0.49,5264,40,5.645,0.072,4.89,0.23,-1.67,0.64
1955,19.007,4959,9.172,4.71,-1.57,6.87900,6.17500,6.44763,0.23040,5187,427,9.185,0.347,4.67,0.22,-1.04,0.56,6711,2665,10.000,1.439,4.97,8.04,0.50,5.29,5361,40,9.518,0.069,4.50,0.88,-0.97,0.76,5297,27,9.437,0.043,4.94,0.15,-1.87,0.32
1956,19.015,7792,2.766,4.47,-2.20,3.56200,2.39000,0.24401,0.23643,7470,514,2.651,0.257,4.31,0.22,-0.79,0.58,8517,5354,3.000,1.317,5.38,2.09,-1.50,13.87,7524,50,2.731,0.048,4.41,0.26,-0.34,0.67,6895,41,2.446,0.058,3.63,0.36,-0.34,0.63
1957,18.983,4063,2.559,4.97,-1.35,9.30700,1.87700,2.75550,0.23217,3945,660,2.625,0.135,4.97,0.25,-1.34,0.60,4121,888,2.541,1.159,3.17,3.21,-0.43,1.42,3817,22,2.289,0.062,3.82,0.49,-1.91,0.30,3733,7,2.490,0.010,4.68,0.03,-2.24,0.04
1958,19.009,6940,0.725,4.58,-0.81,4.09400,0.65300,0.14048,0.23304,7668,514,0.983,0.257,4.21,0.22,-1.11,0.56,7781,1558,1.122,0.637,5.18,2.11,-1.25,5.52,7706,37,1.049,0.048,4.82,0.38,-0.98,0.57,7769,45,1.048,0.047,5.04,0.33,-1.04,0.59
1959,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,3537,799,1.788,0.257,4.92,0.22,-0.23,0.58,3017,232,1.948,0.650,2.52,1.35,-1.14,0.46,3630,14,2.070,0.044,5.61,0.16,0.93,0.05,3477,42,1.686,0.103,4.66,0.01,0.20,0.00
1960,19.007,4966,2.731,4.86,-1.85,7.16500,2.12900,1.14130,0.23372,5330,427,2.873,0.257,4.74,0.22,-1.35,0.56,5580,1558,3.156,1.042,5.50,17.87,-2.08,8.76,5414,28,3.073,0.055,3.89,0.94,-1.55,0.57,5285,29,2.978,0.044,4.85,0.22,-1.89,0.29
1961,19.005,6340,8.938,3.99,-1.70,3.23400,6.31900,1.28706,0.23541,5648,427,8.480,0.347,4.62,0.22,-1.10,0.56,6159,6028,8.662,2.769,3.50,14.22,-0.81,11.12,5766,45,8.680,0.076,4.41,1.05,-1.23,0.69,5714,38,8.696,0.055,4.25,0.28,-0.33,0.30
1962,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4246,377,0.385,0.135,5.01,0.58,-1.61,0.60,3604,213,0.000,0.573,1.71,2.00,-0.77,0.48,4194,29,0.218,0.068,4.38,0.36,-2.08,0.22,4178,20,0.186,0.047,4.83,0.13,-2.08,0.15
1963,18.990,4424,0.804,4.91,-1.11,8.11800,0.63800,0.89784,0.23500,4516,377,0.978,0.135,4.67,0.25,-0.77,0.46,3874,151,0.171,0.537,0.47,0.82,-1.74,1.77,4472,36,0.892,0.071,4.51,0.49,-0.83,0.28,4738,21,1.218,0.040,4.96,0.16,-0.62,0.12
1964,19.019,8091,1.242,4.51,-1.57,3.33200,1.13700,0.12303,0.23443,7852,514,1.196,0.257,4.20,0.22,-0.57,0.58,7754,2134,1.157,0.756,4.19,2.08,-2.50,5.38,7805,49,1.153,0.051,4.18,0.30,-1.30,0.59,7895,36,1.193,0.041,4.24,0.20,-1.68,0.50
1965,18.979,3791,7.452,5.13,-2.26,9.80600,4.83900,13.58939,0.23411,3870,660,7.768,0.172,5.07,0.58,-1.78,0.60,5084,2727,8.822,1.977,5.50,8.63,-0.49,5.55,3716,38,7.304,0.111,3.71,0.78,-2.03,0.29,3728,13,7.878,0.041,4.98,0.16,-2.18,0.10
1966,18.993,4793,0.035,4.75,0.19,6.59700,0.02900,0.33620,0.23387,5210,263,0.210,0.135,4.59,0.25,0.52,0.79,3189,136,0.000,0.619,5.50,0.70,0.50,0.22,5395,41,0.594,0.043,5.75,0.19,0.83,0.08,5731,44,0.828,0.061,5.63,0.35,0.96,0.03
1967,18.986,3536,1.097,5.24,-2.23,10.23400,0.79300,2.55976,0.23286,3389,660,0.937,0.135,5.23,0.58,-2.08,1.02,3365,78,0.683,0.385,3.71,0.54,-1.52,0.31,3435,10,1.070,0.050,4.42,0.16,-2.24,0.19,3442,6,1.101,0.025,4.70,0.04,-2.22,0.06
1968,19.007,4997,1.398,4.96,-1.55,7.19900,1.13600,0.73384,0.23829,5382,427,1.609,0.257,4.58,0.22,-1.27,0.56,6650,167,2.417,0.211,5.42,7.61,0.50,0.96,5474,29,1.775,0.039,4.58,1.21,-0.59,0.31,5634,27,1.875,0.039,4.74,0.30,-0.73,0.31
1969,18.997,4359,0.810,4.74,-2.09,7.96100,0.64000,0.83330,0.22917,4255,377,0.663,0.135,4.89,0.25,-1.46,0.60,3383,113,0.000,0.340,5.50,1.28,0.18,0.65,4239,41,0.638,0.068,4.85,0.33,-2.17,0.19,4361,28,0.775,0.050,5.05,0.11,-2.16,0.11
1970,18.996,4708,0.744,4.90,-0.84,7.65800,0.60500,0.71351,0.23460,4794,377,0.625,0.135,4.85,0.25,-0.79,0.46,3089,133,0.000,0.647,5.50,0.70,0.50,0.19,4892,22,0.872,0.044,5.51,0.35,-0.67,0.24,4551,30,0.534,0.054,4.93,0.15,-1.04,0.19
1971,19.002,4585,8.669,4.74,-2.08,7.59200,5.78100,7.48514,0.23430,4984,814,8.615,0.347,4.66,0.22,-0.44,0.58,4545,2775,8.315,2.644,5.50,3.35,-0.69,4.96,5299,57,9.276,0.109,3.41,1.85,-0.62,0.73,4511,28,8.659,0.067,4.97,0.15,-0.11,0.32
1972,18.979,3763,2.456,4.86,-2.19,9.38200,1.76200,2.70894,0.23347,3882,660,2.748,0.135,5.12,0.58,-1.21,0.60,3937,425,2.611,0.714,4.49,2.04,-0.73,0.98,3812,25,2.573,0.066,4.11,0.57,-1.64,0.32,3900,25,2.691,0.067,4.94,0.16,-1.69,0.31
1973,19.017,6138,0.277,4.27,0.05,3.81100,0.24400,0.10177,0.22977,6208,323,0.387,0.257,4.35,0.22,0.28,0.97,5657,1497,0.041,0.969,3.19,5.72,-0.13,1.85,6231,36,0.382,0.038,3.19,0.63,0.37,0.09,5884,24,0.171,0.028,4.72,0.89,0.04,0.10
1974,18.987,3897,1.392,5.08,-0.62,10.16600,1.03000,2.76694,0.23326,3898,660,1.423,0.135,5.03,0.58,-0.75,0.46,3991,431,1.581,0.695,5.50,3.03,-0.40,0.64,3863,34,1.337,0.083,5.01,0.39,-0.69,0.14,3980,42,1.530,0.084,5.03,0.12,-0.55,0.04
1975,19.045,3541,0.496,5.00,0.06,10.36200,0.34500,2.14981,0.23153,3499,799,0.499,0.257,5.01,0.69,0.06,0.97,3282,107,0.398,0.459,3.68,0.89,-0.66,0.24,3479,34,0.433,0.089,4.93,0.23,0.10,0.07,3566,17,0.448,0.074,4.72,0.06,0.19,0.01
1976,19.008,5117,2.389,4.70,-1.59,6.78000,1.89700,0.85862,0.23236,5350,427,2.546,0.257,4.74,0.22,-1.05,0.56,5400,2865,2.659,1.966,1.38,12.23,-0.51,5.14,5358,45,2.569,0.061,3.89,1.30,-1.36,0.54,5400,39,2.650,0.051,4.59,0.32,-0.58,0.51
1977,18.988,4010,1.428,5.06,-0.39,9.54100,1.06300,2.10475,0.23164,3839,660,1.327,0.135,5.12,0.58,-1.40,0.60,3450,2,0.613,0.245,2.85,1.95,-1.98,1.01,3842,38,1.304,0.091,4.51,0.54,-1.22,0.44,4099,50,1.592,0.106,4.93,0.15,-0.42,0.11
1978,19.011,5639,2.069,4.52,-0.87,5.32600,1.70100,0.40105,0.23145,5667,427,2.042,0.257,4.56,0.22,-0.80,0.58,7072,2590,2.795,0.966,5.35,6.69,0.50,1.25,5696,44,2.105,0.033,3.50,1.15,-0.26,0.20,5567,18,2.039,0.025,4.38,0.23,-0.36,0.24
1979,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4300,377,6.048,0.172,4.96,0.25,-1.42,0.60,3983,428,5.612,0.872,5.20,5.46,-2.50,5.31,4219,27,5.885,0.068,5.35,0.40,-1.35,0.51,4195,32,5.867,0.063,4.96,0.15,-1.22,0.38
1980,19.007,5150,1.695,4.79,-2.10,6.71600,1.37500,0.65584,0.23433,5117,427,1.655,0.257,4.68,0.22,-1.59,0.56,5381,1280,1.648,1.076,5.50,15.17,-2.50,6.51,5143,47,1.722,0.072,4.15,1.39,-1.95,0.41,4996,34,1.594,0.051,4.91,0.16,-2.08,0.18
1981,19.017,5896,0.021,4.44,-0.03,4.55200,0.01800,0.12900,0.23504,6387,323,0.246,0.257,4.54,0.22,-0.23,0.58,6645,1889,0.577,0.858,3.68,4.32,0.23,1.08,6499,33,0.429,0.036,5.01,0.52,0.42,0.14,6552,32,0.436,0.035,5.29,0.49,0.54,0.15
1982,18.993,4304,0.302,5.20,-2.09,8.76900,0.24000,1.00786,0.23345,4265,377,0.248,0.135,4.92,0.25,-1.62,0.60,3658,338,0.000,0.580,5.50,2.15,0.10,0.85,4258,41,0.223,0.086,5.23,0.41,-2.00,0.28,4505,26,0.551,0.052,5.07,0.11,-1.12,0.21
1983,18.997,3238,2.094,5.17,-2.24,11.13700,1.42800,5.17130,0.23405,3182,660,1.946,0.135,5.29,0.58,-2.80,1.02,3091,182,1.901,0.662,4.20,0.61,-2.41,0.54,3209,21,2.031,0.077,4.89,0.11,-2.13,0.10,3214,230,2.502,0.797,3.86,1.08,-1.51,1.30
1984,18.993,3384,0.178,5.00,-2.21,10.53200,0.13000,2.15576,0.22897,3392,660,0.217,0.135,5.19,0.58,-1.96,0.60,3418,38,0.289,0.095,4.88,0.45,-1.66,0.59,3409,9,0.261,0.035,5.02,0.11,-1.97,0.19,3330,5,0.275,0.033,4.67,0.01,-2.25,0.03
1985,19.055,3226,0.380,5.17,-0.28,11.37500,0.25600,3.27491,0.23450,3119,799,0.436,0.257,5.17,0.69,0.15,0.97,3227,119,0.036,0.557,5.50,0.65,0.50,0.22,3143,42,0.510,0.162,4.55,0.18,-0.59,0.06,3088,9,0.373,0.049,5.16,0.03,-1.64,0.07
1986,18.984,3989,7.380,4.84,-0.57,8.66700,4.84700,8.05378,0.23334,4519,377,7.879,0.172,4.82,0.25,-0.72,0.46,4854,4862,8.179,3.585,5.50,4.28,0.50,5.00,4580,40,8.011,0.090,5.52,0.29,0.55,0.27,4477,30,7.962,0.065,4.95,0.16,-1.23,0.54
1987,19.006,5477,8.664,5.08,-2.11,6.59600,5.99100,5.19996,0.23358,5932,427,8.799,0.347,4.64,0.22,-1.23,0.56,5550,123,8.686,0.582,4.07,18.55,-1.89,13.22,6009,41,8.942,0.064,4.72,0.80,-1.64,0.67,6019,30,8.976,0.044,4.94,0.15,-1.96,0.18
1988,19.018,5800,2.484,4.49,0.10,4.69600,2.01500,0.34562,0.23050,5369,427,2.130,0.257,4.65,0.22,-0.92,0.58,5005,1357,1.959,0.807,-0.24,8.25,-1.54,3.74,5452,24,2.318,0.027,4.18,1.02,-0.27,0.20,5259,22,2.173,0.031,4.73,0.30,-0.56,0.27
1989,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5184,427,5.656,0.217,4.57,0.22,-0.29,0.58,7476,2184,6.578,0.593,5.50,5.14,-2.50,43.01,5211,43,5.703,0.080,3.37,2.08,-0.76,0.50,5354,36,5.811,0.056,4.54,0.30,-0.55,0.44
1990,18.982,3901,5.442,4.73,-2.27,8.77500,3.70000,4.99574,0.23502,4142,377,6.040,0.172,4.81,0.25,-1.11,0.60,4586,3484,6.310,3.051,5.50,3.74,-0.03,3.84,3927,25,5.495,0.064,4.32,0.55,-1.88,0.40,3631,13,5.258,0.041,4.73,0.07,-2.20,0.07
1991,19.013,6045,6.832,4.30,-0.31,4.15800,5.00900,1.07349,0.23382,5718,427,6.543,0.347,4.62,0.22,-0.97,0.58,4150,42,5.549,0.228,4.57,3.76,-0.74,1.61,5803,32,6.675,0.051,3.10,1.15,-1.35,0.72,6359,30,6.953,0.046,4.33,0.17,-1.24,0.59
1992,19.013,3750,0.990,5.22,-0.21,10.99100,0.71700,3.45939,0.23399,3820,799,1.234,0.257,5.03,0.69,-0.69,0.58,3660,374,1.102,0.709,4.61,1.17,-0.40,0.72,3817,25,1.236,0.069,5.43,0.30,-0.10,0.03,3660,32,1.039,0.077,4.99,0.14,-0.40,0.04
1993,19.012,5449,5.856,4.68,-0.31,5.60300,4.30100,1.50800,0.23423,5384,427,5.740,0.217,4.66,0.22,-1.14,0.56,4723,2778,5.411,2.278,5.50,2.73,0.50,2.78,5428,53,5.832,0.082,4.54,0.93,-1.20,0.71,5118,32,5.575,0.063,4.94,0.16,-1.68,0.47
1994,19.011,5494,0.336,4.58,-0.97,5.71900,0.29000,0.25096,0.23210,5432,427,0.303,0.257,4.58,0.22,-1.16,0.56,5232,971,0.188,0.833,2.50,4.61,-0.92,1.54,5422,37,0.284,0.047,5.01,0.66,-1.46,0.28,5192,24,0.093,0.035,4.88,0.18,-1.88,0.18
1995,19.006,4969,4.751,5.21,-2.25,7.36600,3.50200,2.35722,0.23469,4953,814,4.812,0.217,4.73,0.22,-1.27,0.56,4917,2145,4.636,1.339,0.46,18.84,-2.50,10.04,4876,52,4.666,0.085,3.58,1.89,-1.81,0.52,4947,28,4.746,0.053,4.95,0.15,-1.92,0.28
1996,19.008,5812,5.508,4.66,-1.21,5.54300,4.14100,1.36521,0.23489,5603,427,5.296,0.217,4.65,0.22,-1.08,0.56,4987,1943,5.012,1.737,3.44,16.09,-2.50,13.60,5673,34,5.456,0.063,4.44,0.76,-1.10,0.65,6108,38,5.642,0.047,4.45,0.24,-1.67,0.47
1997,18.990,3427,5.169,5.18,-2.34,10.34500,3.39100,8.89611,0.23715,3413,660,5.148,0.244,5.11,0.58,-1.33,0.60,3383,100,4.909,0.493,4.15,0.89,-1.37,0.38,3410,19,5.149,0.068,4.62,0.39,-1.92,0.37,3170,52,4.632,0.172,4.69,0.03,-2.11,0.14
1998,19.053,3337,1.832,4.99,0.13,10.82000,1.18600,3.89583,0.23596,2933,0,1.336,0.257,5.14,0.69,0.23,0.97,3000,210,1.833,0.672,1.19,1.30,-1.57,0.45,2993,47,1.561,0.164,3.01,0.27,-0.88,0.08,3008,107,1.841,0.388,3.45,2.10,-1.02,0.94
1999,18.994,3416,0.423,5.10,-2.01,10.99400,0.30700,2.89201,0.23283,3556,660,0.777,0.135,5.06,0.58,-2.06,1.02,3475,149,0.632,0.367,5.50,0.71,-2.50,1.79,3589,49,0.861,0.157,5.88,0.14,-2.03,0.27,3648,61,0.729,0.149,5.69,0.04,-1.13,0.15
2000,19.008,6686,9.218,3.72,-1.06,2.06000,6.54700,0.83138,0.23065,5614,427,8.647,0.347,4.62,0.22,-1.15,0.56,5411,3275,8.767,2.580,3.50,39.94,-0.77,8.32,5742,37,8.891,0.062,4.44,0.85,-1.18,0.63,5929,44,8.994,0.067,3.79,0.39,-0.86,0.73


==> anc/TableA3_gmixed.csv <==
id,G,Teff(true),A0(true),logg(true),feh(true),MG,AG,varpi,varpierr,teff(svm),tefferr(svm),A0(svm),A0err(svm),logg(svm),loggerr(svm),feh(svm),feherr(svm),teff(ilium),tefferr(ilium),A0(ilium),A0err(ilium),logg(ilium),loggerr(ilium),feh(ilium),feherr(ilium),teff(aeneas_p),tefferr(aeneas_p),A0(aeneas_p),A0err(aeneas_p),logg(aeneas_p),loggerr(aeneas_p),feh(aeneas_p),feherr(aeneas_p),teff(aeneas_pq),tefferr(aeneas_pq),A0(aeneas_pq),A0err(aeneas_pq),logg(aeneas_pq),loggerr(aeneas_pq),feh(aeneas_pq),feherr(aeneas_pq)
1,18.490,3628,2.215,5.35,-0.66,11.32800,1.55700,7.56833,0.20688,3604,660,2.284,0.135,5.07,0.58,-0.92,0.46,3826,328,2.582,0.533,5.50,1.51,-0.37,0.57,3617,20,2.324,0.059,5.34,0.17,-0.80,0.07,3636,18,2.309,0.051,5.46,0.14,-0.71,0.05
2,17.142,4585,8.669,4.74,-2.08,7.59200,5.78100,17.62788,0.13433,4810,377,8.869,0.172,4.73,0.25,-0.97,0.46,4636,992,8.748,0.991,4.71,10.98,-2.13,4.21,4783,29,8.831,0.034,5.54,0.29,-2.20,0.17,4664,17,8.744,0.024,5.05,0.12,-2.14,0.11
3,7.653,5441,1.553,4.87,-0.83,6.12000,1.28500,89.20722,0.00730,5461,66,1.555,0.039,4.68,0.27,-0.98,0.30,5362,48,1.493,0.028,4.89,1.11,-0.94,0.23,5485,20,1.576,0.015,5.16,0.06,-0.80,0.03,5462,36,1.560,0.026,5.12,0.05,-0.85,0.07
4,12.023,5501,1.601,2.66,-2.08,-0.21600,1.33500,0.65948,0.00776,5644,66,1.665,0.039,4.50,0.27,-1.70,0.27,5529,188,1.601,0.135,2.81,0.48,-2.50,0.96,5641,16,1.667,0.011,3.20,0.04,-2.46,0.02,5667,453,1.710,0.886,4.20,1.15,-1.32,1.03
5,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3542,0,5.019,0.062,5.06,0.42,0.06,0.43,3630,162,5.162,0.188,5.50,0.97,-0.10,0.47,3592,15,5.151,0.017,5.56,0.07,-0.21,0.04,3589,3,5.114,0.011,5.19,0.00,-0.23,0.01
6,16.742,5377,0.404,4.72,-0.83,6.11400,0.34500,0.87781,0.11204,5365,241,0.400,0.077,4.65,0.22,-0.57,0.32,5453,472,0.456,0.370,3.92,3.41,-0.63,0.42,5383,21,0.410,0.015,4.64,0.34,-0.77,0.07,5402,12,0.428,0.012,4.56,0.26,-0.68,0.06
7,7.287,5859,2.320,4.51,-1.29,5.18200,1.91200,91.45343,0.00730,5796,66,2.308,0.039,4.65,0.27,-1.41,0.27,5801,156,2.304,0.096,3.94,0.61,-1.16,0.20,5768,28,2.281,0.015,3.88,0.03,-1.21,0.02,5808,8,2.303,0.004,3.99,0.05,-1.17,0.01
8,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,4723,377,2.353,0.135,4.82,0.25,-1.71,0.60,4626,1013,2.264,1.036,5.33,6.72,-2.30,3.76,4831,42,2.574,0.067,5.60,0.31,-1.65,0.34,4751,28,2.484,0.053,5.02,0.14,-1.90,0.24
9,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6078,59,7.738,0.122,4.59,0.27,-1.26,0.27,6303,327,8.000,0.198,4.55,1.70,-1.54,2.39,6208,25,7.946,0.013,4.26,0.03,-1.99,0.11,6185,18,7.933,0.011,4.19,0.07,-2.09,0.15
10,13.399,6235,1.174,4.45,0.21,4.04100,1.01100,2.14092,0.02003,6258,59,1.130,0.039,4.25,0.27,0.00,0.43,6150,23,1.159,0.033,3.56,0.40,0.15,0.11,6334,36,1.248,0.018,3.96,0.08,0.25,0.03,6303,21,1.236,0.012,3.97,0.12,0.20,0.00
11,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4773,244,0.027,0.039,4.69,0.27,0.22,0.43,4784,68,0.079,0.054,4.88,0.17,0.27,0.14,4813,19,0.103,0.015,4.93,0.01,0.30,0.03,4769,29,0.078,0.039,4.73,0.13,0.20,0.00
12,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4514,244,0.051,0.039,4.88,0.27,-0.17,0.30,4707,42,0.330,0.029,5.50,0.25,-0.03,0.16,4558,28,0.160,0.039,5.21,0.13,-0.08,0.03,4544,5,0.132,0.015,5.13,0.05,-0.04,0.06
13,12.940,6593,4.985,4.07,0.28,2.67100,3.89700,5.31618,0.01927,6583,59,4.835,0.062,4.46,0.27,-0.40,0.30,6500,745,4.965,0.350,3.44,1.37,0.21,0.58,6721,4,5.062,0.003,3.74,0.02,0.35,0.01,6752,10,5.069,0.007,3.89,0.03,0.20,0.00
14,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3753,0,3.787,0.062,4.97,0.27,-0.63,0.30,3715,54,3.794,0.100,4.69,0.17,-0.65,0.13,3768,25,3.834,0.032,5.05,0.19,-0.51,0.05,3807,9,3.881,0.015,5.19,0.01,-0.43,0.02
15,16.772,6093,8.378,4.71,-2.22,5.53100,5.94200,8.71365,0.11790,5469,241,7.945,0.226,4.66,0.22,-1.27,0.40,5223,913,7.903,0.677,2.29,7.10,-2.50,6.99,5543,23,8.104,0.027,3.97,0.73,-1.91,0.37,5252,29,7.916,0.030,4.84,0.17,-1.88,0.25
16,19.169,4696,6.181,4.85,-1.15,7.45900,4.36600,3.39782,0.24688,5448,427,6.597,0.347,4.63,0.22,-1.11,0.56,6573,2279,6.910,1.100,2.09,2.53,0.50,5.80,5449,45,6.640,0.070,3.31,1.77,-1.29,0.67,5138,34,6.411,0.065,4.91,0.16,-1.80,0.35
17,13.479,4627,2.817,2.41,-0.35,0.15500,2.14200,0.58023,0.01655,4787,244,3.065,0.062,4.52,0.27,-0.10,0.30,4650,27,2.869,0.029,2.62,1.24,-0.29,0.25,4733,22,2.950,0.019,2.85,0.09,-0.17,0.03,4883,278,3.256,0.621,3.32,0.79,-0.15,0.37
18,8.867,3273,0.363,5.02,-0.19,11.51600,0.24500,379.14034,0.00730,3381,0,0.593,0.039,5.05,0.42,-0.20,0.30,3384,15,0.747,0.024,5.34,0.22,0.09,0.10,3347,36,0.483,0.096,5.89,0.09,0.31,0.07,3388,5,0.575,0.042,5.19,0.00,0.18,0.01
19,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4884,244,0.991,0.039,4.75,0.27,-1.69,0.27,4888,156,0.985,0.142,4.97,1.24,-1.86,0.35,4878,19,0.975,0.015,4.94,0.13,-1.87,0.02,4894,23,0.989,0.020,5.00,0.12,-1.88,0.02
20,8.537,4129,4.287,4.82,-1.79,8.79100,3.03900,455.61708,0.00730,4123,244,4.449,0.062,4.88,0.27,-1.33,0.27,4050,2,4.186,0.037,4.36,0.59,-1.95,0.68,3985,21,4.108,0.028,4.10,0.22,-1.96,0.12,4045,10,4.176,0.012,4.66,0.00,-1.90,0.21
21,8.526,4342,5.717,4.99,-1.43,8.74800,3.98600,694.38447,0.00730,4421,244,5.884,0.062,4.80,0.27,-1.14,0.27,4366,155,5.739,0.182,5.04,0.57,-1.43,0.41,4382,14,5.753,0.017,5.11,0.03,-1.45,0.01,4357,12,5.723,0.014,5.07,0.03,-1.50,0.06
22,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3901,0,4.322,0.062,4.91,0.27,0.08,0.43,3950,7,4.506,0.038,4.75,0.43,0.03,0.18,3973,14,4.501,0.026,4.99,0.27,0.16,0.06,3937,12,4.486,0.012,4.73,0.04,0.02,0.02
23,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3349,0,0.265,0.039,5.12,0.42,-2.56,0.77,3404,11,0.576,0.045,5.50,0.08,-1.80,0.11,3364,37,0.320,0.126,5.67,0.10,-1.56,0.06,3330,45,0.197,0.141,5.19,0.00,-1.65,0.00
24,16.314,3791,7.452,5.13,-2.26,9.80600,4.83900,46.36604,0.09092,4015,257,7.838,0.226,4.87,0.22,-0.97,0.32,4148,26,7.877,0.112,5.19,3.11,-0.52,0.67,3939,20,7.622,0.027,5.27,0.36,-1.51,0.40,3830,11,7.526,0.023,4.76,0.14,-1.77,0.17
25,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3583,0,8.460,0.122,4.88,0.27,0.07,0.43,3583,55,8.351,0.069,5.18,0.39,0.28,0.20,3499,17,8.205,0.051,5.14,0.06,0.20,0.03,3552,12,8.300,0.032,4.99,0.03,0.18,0.02
26,16.278,5780,0.050,4.79,-1.07,5.79000,0.04400,0.81508,0.09035,5848,241,0.100,0.077,4.67,0.22,-1.09,0.40,5677,421,0.008,0.302,4.32,2.31,-1.15,0.38,5867,22,0.104,0.014,5.00,0.22,-0.97,0.06,5744,24,0.033,0.015,4.54,0.15,-1.07,0.05
27,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4357,244,0.467,0.039,4.90,0.27,-1.12,0.27,4095,52,0.240,0.098,3.90,0.25,-1.20,0.12,4408,29,0.577,0.028,5.38,0.08,-0.78,0.05,4410,21,0.596,0.026,5.19,0.00,-0.76,0.04
28,11.616,6360,0.727,4.64,-1.86,5.03100,0.64300,6.48037,0.01052,6357,59,0.736,0.039,4.59,0.27,-1.73,0.27,6324,164,0.735,0.069,4.15,0.55,-1.70,0.29,6356,28,0.735,0.011,4.39,0.07,-1.67,0.04,6370,13,0.742,0.006,4.38,0.03,-1.67,0.02
29,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4867,377,4.771,0.244,4.76,0.25,-1.21,0.60,6907,1890,5.991,0.639,5.50,5.65,0.50,1.55,4913,38,4.884,0.041,5.82,0.15,-0.66,0.22,4878,12,4.868,0.019,5.14,0.05,-0.63,0.13
30,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3553,0,3.117,0.062,5.10,0.42,-1.78,0.27,3588,23,3.192,0.073,5.29,0.29,-1.66,0.38,3569,50,3.159,0.119,5.32,0.24,-1.76,0.09,3581,67,3.204,0.217,5.26,0.19,-1.65,0.01
31,7.903,3947,2.916,5.19,-0.66,10.46000,2.09000,849.96296,0.00730,3902,0,2.859,0.039,5.02,0.42,-1.07,0.27,3918,65,2.880,0.108,4.87,0.27,-0.62,0.14,3890,27,2.841,0.044,4.86,0.04,-0.73,0.08,3888,27,2.838,0.045,4.87,0.04,-0.73,0.07
32,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3909,0,3.212,0.121,4.90,0.22,-0.87,0.32,4081,449,3.267,0.635,5.07,1.96,-0.54,0.72,3817,32,2.956,0.071,4.12,0.53,-1.39,0.46,3953,11,3.155,0.020,4.79,0.12,-1.09,0.12
33,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4077,244,7.820,0.122,4.91,0.27,-0.53,0.30,3849,6,7.589,0.070,4.22,0.76,-0.51,0.13,4103,27,7.907,0.031,5.20,0.09,-0.02,0.02,4173,25,7.947,0.067,5.13,0.09,0.15,0.06
34,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4144,244,8.620,0.122,4.88,0.27,-0.98,0.30,3864,132,8.277,0.239,4.59,1.45,-1.03,0.99,4122,22,8.574,0.028,5.81,0.08,-0.70,0.04,4089,31,8.522,0.039,5.18,0.01,-0.51,0.06
35,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4416,377,9.046,0.172,4.79,0.25,-0.97,0.46,3583,134,8.089,0.443,3.64,2.49,-1.58,1.59,4458,31,9.152,0.056,5.50,0.31,-1.28,0.89,4296,24,9.008,0.042,5.01,0.13,-1.47,0.41
36,11.305,4975,0.141,3.74,-0.44,3.52500,0.11800,2.93630,0.01045,5110,66,0.273,0.039,4.56,0.27,-0.28,0.30,5050,5,0.210,0.015,4.00,0.38,-0.36,0.04,5085,2,0.238,0.002,4.00,0.02,-0.33,0.00,5084,51,0.280,0.109,4.02,0.25,-0.24,0.20
37,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3606,0,0.412,0.039,5.15,0.42,-1.83,0.27,3600,14,0.399,0.047,5.26,0.14,-2.08,0.27,3592,4,0.359,0.032,5.31,0.02,-2.15,0.20,3599,4,0.374,0.033,5.19,0.00,-1.94,0.07
38,19.370,6235,3.357,4.38,-1.14,4.51900,2.72000,0.37463,0.25318,7037,514,3.684,0.217,4.50,0.22,-1.52,0.56,7075,3593,3.811,1.233,5.50,9.76,0.50,2.22,7045,51,3.679,0.059,5.21,0.49,-1.38,0.73,7043,33,3.667,0.040,4.43,0.15,-1.69,0.49
39,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4147,244,5.987,0.062,4.89,0.27,-1.10,0.27,4072,117,5.752,0.193,5.03,1.14,-1.15,0.82,4061,23,5.742,0.025,5.01,0.25,-1.39,0.23,4016,19,5.689,0.029,5.05,0.18,-1.57,0.11
40,16.558,6857,0.554,4.28,-0.94,3.59500,0.50200,0.32196,0.10375,6752,108,0.519,0.077,4.43,0.22,-1.24,0.40,6850,45,0.552,0.077,4.56,1.10,-0.89,1.35,6748,24,0.505,0.013,4.24,0.08,-0.92,0.08,6867,14,0.555,0.008,4.31,0.09,-0.98,0.10
41,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4490,244,6.324,0.122,4.77,0.27,-1.10,0.27,4749,20,6.504,0.041,5.50,1.69,-1.35,0.56,4439,22,6.201,0.021,5.06,0.09,-1.51,0.01,4426,21,6.190,0.022,5.00,0.06,-1.52,0.02
42,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3553,0,3.946,0.062,5.05,0.42,-1.57,0.27,3600,18,3.960,0.057,5.24,0.37,-2.06,0.64,3536,27,3.908,0.025,5.11,0.40,-2.69,0.20,3573,71,4.016,0.227,4.92,0.27,-2.24,0.06
43,19.448,6089,2.957,4.03,-0.98,3.52300,2.41300,0.19843,0.25639,7189,514,3.631,0.217,4.22,0.22,-0.39,0.58,5470,2258,2.560,1.758,-0.50,9.63,-1.26,5.81,6976,47,3.326,0.064,4.69,0.49,-0.88,0.72,6579,45,3.150,0.062,4.28,0.62,-1.34,0.67
44,12.469,5306,1.802,4.12,0.19,4.14900,1.45600,4.23838,0.01106,5238,66,1.759,0.039,4.42,0.27,0.06,0.43,5101,201,1.705,0.156,3.93,0.56,0.08,0.28,5259,16,1.810,0.011,4.11,0.07,0.26,0.01,5299,28,1.848,0.022,4.13,0.12,0.20,0.00
45,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3662,0,0.698,0.039,5.09,0.42,-0.69,0.30,3660,25,0.672,0.065,5.50,0.11,-0.82,0.10,3647,29,0.649,0.047,5.55,0.24,-0.72,0.07,3676,23,0.683,0.043,5.72,0.01,-0.69,0.08
46,16.295,6335,5.402,4.51,-1.09,4.68000,4.14600,3.20775,0.08846,6218,108,5.285,0.121,4.59,0.22,-1.11,0.40,5935,938,5.135,0.533,5.50,6.79,-2.50,6.09,6238,43,5.322,0.025,4.58,0.19,-1.87,0.30,6330,38,5.373,0.021,4.48,0.12,-1.70,0.30
47,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5012,66,5.686,0.062,4.69,0.27,-1.33,0.27,5017,164,5.684,0.123,5.15,1.07,-2.05,0.48,5007,14,5.676,0.010,5.19,0.07,-2.03,0.01,5041,15,5.698,0.010,5.18,0.01,-2.06,0.03
48,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3774,0,3.802,0.062,4.96,0.27,-0.60,0.30,3726,58,3.808,0.102,4.77,0.18,-0.62,0.13,3780,14,3.841,0.024,5.23,0.02,-0.49,0.03,3770,21,3.824,0.029,5.18,0.01,-0.51,0.05
49,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,4010,244,5.814,0.062,4.89,0.27,-1.27,0.27,4110,85,5.705,0.124,5.36,1.05,-1.67,0.94,3849,0,5.393,0.009,4.48,0.29,-2.13,0.32,3871,15,5.400,0.014,4.66,0.01,-2.04,0.14
50,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3922,0,1.361,0.039,5.09,0.42,-1.06,0.27,3651,2,1.082,0.074,4.05,0.43,-1.08,0.12,3973,10,1.502,0.002,5.28,0.16,-0.54,0.03,3922,16,1.446,0.026,5.09,0.04,-0.61,0.03
51,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3429,0,0.183,0.039,5.11,0.42,-2.16,0.77,3408,8,0.218,0.032,5.05,0.05,-2.03,0.10,3402,3,0.131,0.058,5.18,0.09,-1.89,0.09,3430,53,0.174,0.143,5.31,0.22,-1.78,0.10
52,12.943,4615,0.929,4.80,-1.78,7.60600,0.74600,12.07258,0.01534,4617,244,0.946,0.039,4.78,0.27,-1.64,0.27,4631,170,0.939,0.170,4.87,0.97,-1.81,0.29,4605,18,0.917,0.018,4.71,0.09,-1.82,0.02,4539,49,0.832,0.066,4.73,0.10,-1.91,0.08
53,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3919,0,3.353,0.062,4.98,0.27,-0.88,0.30,3771,39,3.150,0.083,4.48,0.21,-0.95,0.16,3930,17,3.367,0.023,4.72,0.03,-0.55,0.03,3908,36,3.334,0.057,4.70,0.03,-0.59,0.07
54,8.027,5640,1.244,4.47,-0.46,5.17200,1.04800,43.51109,0.00730,5668,66,1.243,0.039,4.57,0.27,-0.67,0.30,5448,12,1.127,0.020,3.70,0.95,-0.66,0.09,5693,29,1.278,0.020,4.26,0.11,-0.40,0.02,5644,11,1.250,0.006,4.34,0.18,-0.46,0.02
55,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3498,0,0.466,0.077,5.08,0.58,-1.78,0.40,3503,45,0.586,0.170,5.50,0.39,-1.70,0.61,3483,7,0.405,0.042,5.55,0.04,-1.56,0.06,3497,15,0.534,0.069,5.27,0.15,-1.65,0.03
56,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3537,660,4.871,0.244,4.84,0.25,0.79,0.79,3290,125,4.731,0.453,5.06,0.95,0.28,0.36,3540,59,4.888,0.190,5.48,0.24,0.76,0.10,3352,2,4.543,0.013,4.66,0.01,0.20,0.00
57,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3551,0,3.947,0.062,5.04,0.42,-1.55,0.27,3550,1,3.804,0.041,3.89,0.22,-1.43,0.11,3509,2,3.840,0.029,4.61,0.06,-2.23,0.16,3514,10,3.862,0.063,4.66,0.00,-2.24,0.06
58,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4090,244,7.839,0.122,4.89,0.27,-0.49,0.30,3750,4,7.463,0.077,3.48,0.80,-0.82,0.10,4128,16,7.938,0.017,5.17,0.05,0.01,0.02,4092,22,7.902,0.026,5.10,0.06,-0.03,0.02
59,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4639,244,0.532,0.039,4.80,0.27,-1.67,0.27,4614,121,0.509,0.127,4.73,0.67,-1.76,0.19,4619,20,0.503,0.016,4.80,0.13,-1.75,0.03,4660,18,0.536,0.014,5.06,0.12,-1.70,0.03
60,7.430,5935,0.301,4.80,-2.27,5.71500,0.26500,51.30976,0.00730,6061,59,0.314,0.039,4.66,0.27,-1.95,0.27,5928,136,0.301,0.047,4.69,1.35,-2.06,0.37,6084,15,0.368,0.008,5.37,0.08,-2.27,0.03,6098,17,0.382,0.012,5.19,0.01,-2.22,0.04
61,8.648,5615,0.910,4.57,-0.31,5.29400,0.77200,30.45089,0.00730,5602,66,0.901,0.039,4.56,0.27,-0.45,0.30,5484,73,0.851,0.059,4.45,0.67,-0.44,0.08,5613,40,0.934,0.026,4.65,0.10,-0.28,0.04,5603,16,0.929,0.012,4.62,0.03,-0.29,0.02
62,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3563,0,1.044,0.039,5.13,0.42,-1.90,0.27,3609,39,1.242,0.116,5.50,0.36,-2.13,0.72,3599,6,1.184,0.024,5.63,0.06,-1.95,0.22,3616,9,1.190,0.059,5.55,0.02,-1.61,0.04
63,19.169,4696,6.181,4.85,-1.15,7.45900,4.36600,3.39782,0.24688,4720,814,6.245,0.347,4.67,0.22,-0.84,0.58,5188,3239,6.411,1.673,-0.50,9.74,-1.18,5.35,4703,52,6.223,0.101,4.70,1.46,-1.17,0.66,4005,35,5.452,0.073,4.89,0.15,-1.94,0.21
64,12.088,5955,0.958,4.57,-1.19,5.23500,0.82800,6.23448,0.01398,5943,66,0.925,0.039,4.60,0.27,-1.46,0.27,5849,44,0.896,0.027,4.54,1.00,-1.41,0.68,5967,29,0.963,0.017,4.73,0.06,-1.19,0.06,5961,13,0.960,0.008,4.68,0.09,-1.18,0.05
65,7.779,5541,0.923,4.08,-0.27,3.83600,0.77900,23.29164,0.00730,5517,66,0.929,0.039,4.46,0.27,-0.37,0.30,5356,118,0.831,0.100,4.09,1.07,-0.51,0.13,5532,25,0.950,0.017,4.20,0.05,-0.23,0.03,5603,21,0.995,0.015,4.39,0.07,-0.16,0.02
66,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4502,244,0.041,0.039,4.90,0.27,-0.22,0.30,4709,40,0.339,0.026,5.50,0.24,0.03,0.16,4538,20,0.136,0.016,5.13,0.03,-0.08,0.05,4485,15,0.089,0.015,5.11,0.01,-0.19,0.03
67,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3988,0,1.360,0.039,5.06,0.42,-0.91,0.30,3880,65,1.296,0.120,4.58,0.23,-0.60,0.12,4036,9,1.500,0.006,5.18,0.11,-0.37,0.03,4045,14,1.507,0.010,5.14,0.05,-0.34,0.05
68,17.398,7648,0.932,4.29,-2.06,3.32200,0.85200,0.22657,0.14675,7829,313,1.010,0.135,4.30,0.25,-0.92,0.46,7909,1234,1.112,0.427,3.95,0.95,-2.50,1.79,7823,34,1.001,0.018,4.44,0.10,-2.18,0.24,7753,50,0.953,0.022,4.54,0.08,-2.05,0.18
69,13.994,5742,3.582,4.57,-0.88,5.37500,2.82800,6.95024,0.01479,5723,66,3.570,0.062,4.61,0.27,-1.10,0.27,5602,205,3.509,0.102,4.23,3.76,-1.04,0.68,5729,20,3.574,0.011,4.76,0.12,-0.92,0.05,5778,20,3.607,0.011,4.57,0.08,-0.81,0.04
70,13.859,6553,9.987,4.44,-1.75,4.42500,6.94700,31.81266,0.01556,5711,66,9.330,0.122,4.67,0.27,-1.30,0.27,3880,82,8.052,0.209,4.20,2.85,-2.50,1.92,6006,18,9.836,0.008,5.63,0.10,-0.56,0.04,5978,10,9.803,0.026,4.90,0.26,-0.76,0.38
71,12.745,5649,0.260,4.61,-0.31,5.29100,0.22500,3.58261,0.01273,5630,66,0.240,0.039,4.60,0.27,-0.36,0.30,5506,107,0.200,0.089,4.22,0.82,-0.44,0.07,5654,14,0.286,0.008,4.52,0.23,-0.27,0.03,5692,16,0.310,0.013,4.56,0.09,-0.22,0.04
72,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5338,241,2.596,0.077,4.61,0.22,-0.58,0.32,5148,51,2.505,0.041,4.63,2.36,-0.34,0.63,5373,15,2.669,0.009,4.80,0.09,-0.04,0.03,5378,18,2.668,0.012,4.60,0.04,-0.02,0.03
73,14.499,6532,1.478,4.59,-1.09,4.61900,1.28200,1.90810,0.01623,6472,59,1.419,0.039,4.54,0.27,-1.41,0.27,6431,330,1.448,0.175,4.08,0.51,-1.03,0.34,6508,26,1.478,0.012,4.24,0.04,-0.98,0.03,6567,15,1.498,0.002,4.33,0.04,-0.97,0.02
74,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3789,0,5.005,0.062,4.93,0.27,0.24,0.43,3703,129,5.113,0.145,4.66,0.56,-0.07,0.26,3897,30,5.333,0.059,4.89,0.06,0.29,0.04,3845,5,5.156,0.034,4.67,0.01,0.20,0.00
75,18.573,7350,0.601,4.38,-0.73,3.32200,0.55200,0.11482,0.21034,6934,238,0.479,0.135,4.39,0.25,-1.16,0.60,6980,1543,0.401,0.686,4.45,1.71,-0.36,1.02,6900,26,0.414,0.035,3.77,0.30,-0.67,0.26,6618,37,0.301,0.035,3.07,0.24,-0.65,0.17
76,16.797,5870,2.854,4.51,-1.49,5.27800,2.31400,1.44278,0.11576,5679,241,2.724,0.077,4.58,0.22,-1.34,0.40,5710,997,2.735,0.566,3.78,6.71,-1.99,4.08,5674,21,2.724,0.026,4.34,0.41,-1.80,0.26,5876,22,2.859,0.019,4.32,0.15,-1.20,0.16
77,7.941,6633,1.535,4.45,-1.51,4.33600,1.33500,35.15604,0.00730,6684,59,1.546,0.039,4.51,0.27,-1.50,0.27,6546,131,1.505,0.035,4.28,1.04,-1.47,0.48,6692,34,1.542,0.015,5.05,0.03,-1.56,0.03,6618,25,1.524,0.014,4.67,0.04,-1.63,0.03
78,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5096,66,2.632,0.039,4.58,0.27,-0.18,0.30,5043,251,2.640,0.196,4.33,0.43,0.00,0.37,5140,31,2.709,0.023,4.65,0.09,0.12,0.03,5117,25,2.690,0.020,4.61,0.02,0.09,0.02
79,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3997,0,3.234,0.121,4.96,0.22,-0.72,0.32,4070,464,3.291,0.679,4.34,1.57,-0.65,0.98,3970,15,3.173,0.033,4.11,0.19,-0.94,0.09,3986,23,3.181,0.041,4.74,0.08,-0.96,0.15
80,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4129,244,5.931,0.062,4.89,0.27,-0.86,0.30,4050,6,5.734,0.059,4.74,0.90,-0.83,0.37,4053,4,5.744,0.006,4.74,0.15,-0.88,0.07,4063,9,5.754,0.012,4.81,0.04,-0.92,0.03
81,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3547,0,5.488,0.062,5.07,0.42,-1.37,0.27,3515,30,5.294,0.100,4.63,0.17,-1.35,0.16,3507,29,5.353,0.068,5.21,0.47,-2.35,0.46,3592,7,5.584,0.047,5.19,0.00,-2.28,0.00
82,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3946,0,3.154,0.121,4.99,0.22,-1.15,0.40,3778,138,2.902,0.345,3.51,1.61,-1.32,1.02,3923,26,3.088,0.047,4.18,0.21,-0.79,0.09,3971,27,3.145,0.041,4.84,0.14,-0.78,0.09
83,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3960,660,1.646,0.135,5.01,0.58,-0.82,0.46,3938,266,1.662,0.498,5.25,1.61,-0.85,1.06,3967,21,1.675,0.044,5.31,0.33,-0.66,0.11,3850,24,1.554,0.035,4.88,0.15,-0.88,0.07
84,9.803,5766,2.011,4.17,0.28,3.86500,1.65100,13.88673,0.00730,5690,66,1.934,0.039,4.37,0.27,-0.05,0.30,5636,217,1.957,0.147,3.90,1.38,0.21,0.22,5732,17,2.016,0.011,3.94,0.06,0.29,0.02,5792,26,2.061,0.017,4.44,0.12,0.20,0.00
85,18.377,6210,6.469,4.28,-0.25,3.91700,4.80900,1.17436,0.19696,5632,263,6.080,0.172,4.56,0.25,-0.42,0.46,5458,2873,6.156,1.851,3.39,13.32,0.02,2.84,5706,28,6.211,0.045,4.18,0.70,-0.66,0.48,5596,34,6.169,0.048,4.32,0.27,-0.38,0.46
86,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5261,66,1.023,0.039,4.75,0.27,-1.63,0.27,5316,124,1.035,0.105,5.50,1.60,-1.64,0.41,5270,14,1.048,0.011,4.86,0.10,-1.40,0.05,5296,40,1.066,0.032,4.98,0.16,-1.39,0.10
87,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3584,0,5.514,0.062,5.07,0.42,-1.35,0.27,3619,47,5.394,0.118,5.20,0.20,-1.10,0.19,3550,2,5.403,0.010,5.88,0.03,-2.68,0.04,3567,33,5.493,0.094,5.08,0.20,-2.11,0.27
88,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4146,244,5.861,0.062,4.88,0.27,-0.12,0.30,4028,177,5.804,0.241,4.59,0.39,-0.28,0.15,4149,0,5.869,0.036,4.60,0.10,0.02,0.04,4149,0,5.871,0.038,4.69,0.03,0.01,0.05
89,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3976,0,0.719,0.039,5.02,0.42,-1.97,0.27,4014,21,0.761,0.033,5.09,0.87,-2.06,0.83,3973,22,0.728,0.032,4.64,0.34,-1.98,0.23,3976,24,0.732,0.033,4.68,0.04,-2.02,0.15
90,8.328,4697,9.345,4.89,-2.06,7.54400,6.18800,1204.48113,0.00730,4701,244,9.327,0.122,4.76,0.27,-1.30,0.27,4162,99,8.825,0.157,5.23,1.93,-2.50,0.74,4773,24,9.519,0.026,6.00,0.00,-1.18,0.08,4798,20,9.531,0.022,5.19,0.00,-1.46,0.08
91,16.558,6857,0.554,4.28,-0.94,3.59500,0.50200,0.32196,0.10375,6647,108,0.497,0.077,4.39,0.22,-1.43,0.40,6558,733,0.438,0.374,3.72,1.11,-1.46,1.28,6620,27,0.460,0.015,3.89,0.09,-1.12,0.09,6639,17,0.471,0.011,3.83,0.08,-1.23,0.10
92,9.415,9836,2.099,4.04,-1.78,1.14900,1.94500,5.44252,0.00730,9373,34,2.112,0.039,4.08,0.27,-0.88,0.30,9899,27,2.114,0.041,4.08,0.25,-1.03,2.89,9286,24,2.013,0.004,3.90,0.03,-1.67,0.17,9347,37,2.024,0.007,3.92,0.03,-1.67,0.20
93,11.312,3725,1.634,5.17,-0.63,10.94700,1.18000,145.47890,0.00860,3808,0,1.672,0.039,5.06,0.42,-0.77,0.30,3708,38,1.631,0.081,4.63,0.13,-0.69,0.09,3850,6,1.787,0.011,5.89,0.10,-0.41,0.02,3853,6,1.782,0.010,5.19,0.00,-0.31,0.03
94,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6513,59,1.348,0.039,4.57,0.27,-1.59,0.27,6474,160,1.334,0.085,4.12,0.26,-1.48,0.31,6515,35,1.350,0.016,4.25,0.07,-1.40,0.05,6543,14,1.364,0.005,4.26,0.04,-1.37,0.05
95,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3410,0,4.911,0.062,5.10,0.42,-0.08,0.30,3272,39,4.695,0.175,4.11,0.29,-0.98,0.06,3388,3,4.858,0.034,4.60,0.03,-0.70,0.02,3448,1,5.136,0.054,5.17,0.02,-0.50,0.00
96,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4690,377,9.265,0.172,4.85,0.25,-1.18,0.60,6026,2522,10.000,1.329,5.50,13.70,0.50,2.77,4821,35,9.546,0.052,5.46,0.61,-1.32,0.50,5080,35,9.723,0.037,4.97,0.15,-1.82,0.15
97,17.142,4585,8.669,4.74,-2.08,7.59200,5.78100,17.62788,0.13433,4821,377,8.793,0.172,4.68,0.25,-0.97,0.46,3851,6,7.784,0.263,2.93,4.94,-2.03,4.81,4852,18,8.876,0.029,5.72,0.20,-2.13,0.19,4874,24,8.907,0.025,5.06,0.11,-2.16,0.10
98,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3965,0,0.086,0.039,4.93,0.27,-2.13,0.77,3994,22,0.058,0.063,4.83,0.59,-2.24,0.61,3927,33,-0.038,0.071,4.41,0.10,-2.25,0.23,3934,14,-0.003,0.026,4.66,0.00,-2.20,0.12
99,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5299,66,1.647,0.039,4.42,0.27,0.13,0.43,5193,209,1.634,0.158,4.11,0.67,0.13,0.29,5353,14,1.736,0.008,4.39,0.09,0.35,0.00,5357,19,1.751,0.012,4.48,0.12,0.20,0.00
100,10.333,5706,1.205,4.44,0.14,4.67800,1.01100,11.78148,0.00730,5636,66,1.168,0.039,4.42,0.27,-0.04,0.30,5424,95,1.077,0.074,4.06,0.59,-0.08,0.10,5663,28,1.220,0.016,4.27,0.06,0.12,0.02,5646,14,1.209,0.007,4.26,0.06,0.11,0.01
101,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5527,66,5.746,0.062,4.54,0.27,-0.34,0.30,4453,132,5.039,0.156,2.77,1.63,-1.56,0.51,5624,14,5.943,0.009,4.40,0.04,-0.16,0.01,5601,35,5.924,0.020,4.60,0.34,-0.29,0.13
102,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4652,244,5.494,0.062,4.76,0.27,-0.95,0.30,4383,239,5.225,0.280,4.44,0.89,-1.32,0.56,4649,17,5.476,0.013,5.46,0.11,-1.17,0.01,4689,26,5.533,0.027,5.19,0.00,-1.00,0.05
103,7.779,5541,0.923,4.08,-0.27,3.83600,0.77900,23.29164,0.00730,5557,66,0.928,0.039,4.45,0.27,-0.38,0.30,5327,136,0.820,0.114,3.86,1.03,-0.44,0.16,5590,25,0.987,0.018,4.26,0.08,-0.18,0.02,5568,20,0.973,0.011,4.22,0.06,-0.20,0.02
104,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4558,244,6.601,0.122,4.75,0.27,-0.33,0.30,4816,317,6.830,0.262,5.03,0.38,0.50,0.38,4584,28,6.637,0.028,4.73,0.15,-0.15,0.04,4555,17,6.608,0.018,4.70,0.14,-0.21,0.02
105,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3579,0,1.029,0.039,5.10,0.42,-1.95,0.27,3563,55,1.102,0.136,5.50,0.28,-2.50,0.79,3648,59,1.211,0.166,5.76,0.20,-1.51,0.08,3511,60,0.916,0.164,5.25,0.18,-1.88,0.15
106,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4879,244,0.453,0.039,4.77,0.27,-0.60,0.30,4859,99,0.445,0.102,5.01,0.34,-0.73,0.19,4880,16,0.463,0.016,5.04,0.03,-0.69,0.04,4870,22,0.455,0.018,4.95,0.12,-0.68,0.03
107,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3971,660,2.832,0.135,4.96,0.25,-1.10,0.60,3833,270,2.548,0.548,3.53,1.99,-1.11,1.11,3897,32,2.630,0.059,4.85,0.48,-1.57,0.48,4020,33,2.797,0.061,4.89,0.15,-0.99,0.35
108,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4896,244,0.463,0.039,4.75,0.27,-0.57,0.30,4856,99,0.440,0.102,5.02,0.34,-0.73,0.19,4906,16,0.489,0.015,4.99,0.03,-0.63,0.03,4914,11,0.496,0.010,4.97,0.02,-0.61,0.02
109,12.060,6002,0.606,4.58,-1.61,5.32800,0.53100,5.75175,0.01282,6015,59,0.607,0.039,4.60,0.27,-1.68,0.27,6006,195,0.619,0.117,4.41,0.65,-1.50,0.27,6053,21,0.644,0.012,4.46,0.08,-1.44,0.02,5974,33,0.598,0.021,4.46,0.11,-1.55,0.06
110,16.934,6377,1.126,4.55,-2.08,4.91500,0.98400,0.62087,0.12823,6475,108,1.090,0.077,4.52,0.22,-1.56,0.40,6046,844,1.005,0.483,3.60,2.47,-2.04,3.49,6552,25,1.215,0.019,4.51,0.19,-2.13,0.23,6464,18,1.186,0.014,4.33,0.14,-2.05,0.16
111,17.690,6110,2.487,3.97,-1.55,3.20900,2.06200,0.32825,0.16094,6225,238,2.544,0.135,4.59,0.25,-1.60,0.60,6069,631,2.473,0.233,3.16,2.55,-2.50,2.63,6214,29,2.519,0.033,4.45,0.41,-2.03,0.32,6230,16,2.510,0.027,4.59,0.27,-1.97,0.25
112,19.664,6993,4.795,4.58,-1.00,4.06100,3.81300,0.43873,0.27192,5563,427,3.812,0.217,4.71,0.22,-2.39,1.06,4643,985,3.229,1.172,2.67,17.31,-1.53,7.12,5786,41,4.207,0.072,3.17,1.47,-1.15,0.70,6093,49,4.311,0.067,4.45,0.24,-1.34,0.62
113,18.834,8559,7.749,4.41,-0.85,2.70600,5.93300,0.91411,0.22553,7249,313,7.190,0.172,4.43,0.25,-0.63,0.46,10000,5355,8.587,1.218,5.50,1.86,0.50,11.07,7468,47,7.489,0.055,3.50,0.19,0.37,0.33,6829,28,7.261,0.042,3.34,0.26,-0.06,0.23
114,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4101,244,5.930,0.062,4.88,0.27,-0.92,0.30,4151,8,5.861,0.055,5.03,0.86,-0.75,0.43,4031,13,5.733,0.020,4.51,0.04,-0.83,0.04,3994,24,5.672,0.039,4.67,0.02,-0.99,0.08
115,18.862,3818,0.387,5.27,-0.93,11.05700,0.29200,3.14340,0.22711,3744,660,0.232,0.135,5.18,0.58,-0.99,0.46,3597,129,0.000,0.447,4.05,0.77,-1.15,0.65,3756,32,0.259,0.065,4.98,0.53,-1.01,0.24,3835,37,0.364,0.088,5.33,0.28,-0.73,0.11
116,15.445,3973,5.272,5.09,-1.67,10.13700,3.61200,45.79310,0.04836,4072,257,5.548,0.121,4.91,0.22,-1.34,0.40,4266,539,5.619,0.668,5.50,1.80,-0.92,1.24,3981,16,5.277,0.028,4.82,0.19,-1.47,0.14,4163,14,5.518,0.016,5.16,0.03,-1.03,0.07
117,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3623,0,0.406,0.039,5.16,0.42,-1.83,0.27,3600,13,0.400,0.047,5.25,0.14,-2.07,0.27,3624,55,0.400,0.124,5.48,0.26,-1.92,0.15,3606,5,0.366,0.033,5.26,0.07,-1.78,0.15
118,11.828,5767,4.046,4.00,0.23,3.45300,3.13900,8.96603,0.01172,5662,66,3.897,0.062,4.55,0.27,-0.35,0.30,5650,14,4.004,0.019,3.56,1.46,0.17,0.13,5771,14,4.078,0.007,3.97,0.08,0.26,0.01,5774,25,4.082,0.017,4.54,0.40,0.02,0.30
119,16.441,4737,1.206,1.46,-1.58,-1.72700,0.97100,0.03636,0.09710,4994,257,1.439,0.077,4.63,0.22,-1.23,0.40,4647,288,1.166,0.342,3.19,2.11,-1.46,0.76,5008,28,1.466,0.026,3.11,0.67,-0.84,0.10,5043,15,1.502,0.003,4.63,0.17,-1.05,0.06
120,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4907,257,8.951,0.226,4.62,0.22,-0.25,0.32,4025,365,8.229,0.552,1.98,1.71,-0.66,0.91,5135,26,9.425,0.024,5.90,0.09,0.80,0.04,5046,19,9.315,0.016,4.63,0.02,0.20,0.00
121,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3835,0,2.080,0.077,4.97,0.22,-0.85,0.32,3800,105,2.042,0.233,5.06,0.54,-1.02,0.58,3788,22,1.972,0.035,4.75,0.05,-0.69,0.07,3877,24,2.081,0.040,5.13,0.05,-0.51,0.04
122,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5067,66,4.854,0.062,4.71,0.27,-1.42,0.27,4613,139,4.500,0.099,3.07,4.38,-2.41,1.30,5047,12,4.814,0.015,5.58,0.09,-2.22,0.09,5067,12,4.833,0.008,5.18,0.01,-2.23,0.04
123,12.060,6002,0.606,4.58,-1.61,5.32800,0.53100,5.75175,0.01282,6015,59,0.607,0.039,4.60,0.27,-1.69,0.27,5996,196,0.614,0.118,4.40,0.64,-1.49,0.27,6008,23,0.617,0.013,4.47,0.08,-1.48,0.02,6037,29,0.633,0.016,4.52,0.08,-1.45,0.04
124,15.897,6417,1.923,4.26,-0.97,4.01900,1.63900,0.89578,0.06943,6459,108,1.920,0.077,4.44,0.22,-1.23,0.40,6638,471,1.997,0.231,4.90,1.74,-0.94,0.82,6482,17,1.945,0.012,4.48,0.13,-1.02,0.07,6535,29,1.976,0.014,4.53,0.09,-0.94,0.07
125,19.912,6344,0.109,3.92,-0.03,2.56700,0.09800,0.03553,0.28799,6545,323,0.307,0.257,4.49,0.22,-1.14,0.56,6386,3711,0.170,1.861,3.56,3.99,-0.23,1.42,6580,68,0.356,0.103,3.62,0.97,-0.84,0.67,6650,45,0.343,0.063,4.38,0.17,-1.44,0.61
126,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3970,0,0.714,0.039,5.01,0.42,-1.97,0.27,4018,22,0.775,0.033,5.07,0.90,-2.01,0.83,3975,16,0.736,0.025,4.48,0.26,-1.93,0.25,3970,17,0.721,0.031,4.66,0.00,-1.81,0.13
127,7.110,5201,1.704,4.49,0.17,5.47600,1.37400,88.67476,0.00730,5086,66,1.654,0.039,4.43,0.27,0.10,0.43,4870,37,1.497,0.027,3.89,0.23,-0.13,0.08,5095,16,1.670,0.012,4.38,0.02,0.20,0.02,5111,8,1.685,0.008,4.40,0.02,0.20,0.00
128,7.296,3956,8.933,5.15,-0.78,10.38800,5.70700,5751.74998,0.00730,4061,244,9.091,0.122,4.92,0.27,-1.03,0.27,3986,39,9.021,0.049,5.50,1.82,-1.42,1.52,4031,17,9.030,0.039,5.69,0.13,-0.56,0.08,4019,17,9.001,0.021,5.19,0.01,-0.44,0.03
129,11.489,7352,8.604,4.54,-1.15,3.73200,6.27900,50.62908,0.00751,6249,59,7.856,0.122,4.60,0.27,-0.93,0.30,6361,630,8.291,0.313,3.52,1.16,-0.02,0.69,6558,64,8.350,0.029,3.65,0.11,-0.30,0.03,6553,33,8.349,0.015,3.64,0.04,-0.29,0.03
130,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3786,0,5.004,0.062,4.93,0.27,0.26,0.43,3818,110,5.364,0.126,4.49,0.47,0.20,0.15,3928,14,5.385,0.014,4.89,0.03,0.33,0.01,3847,4,5.181,0.030,4.70,0.04,0.20,0.00
131,13.470,5697,2.129,2.52,-2.26,-0.23700,1.76300,0.40832,0.01562,5846,66,2.232,0.039,4.43,0.27,-1.60,0.27,5746,317,2.168,0.194,2.48,0.69,-1.96,1.09,5833,14,2.210,0.007,2.79,0.06,-1.81,0.04,5762,26,2.171,0.014,2.61,0.08,-1.89,0.03
132,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3676,0,0.882,0.039,5.16,0.42,-1.82,0.27,3675,27,0.969,0.062,5.50,0.13,-2.50,0.41,3761,21,1.121,0.041,5.78,0.13,-1.57,0.11,3739,6,1.092,0.010,5.66,0.03,-1.59,0.09
133,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3850,0,3.893,0.121,4.96,0.22,-0.77,0.32,3952,290,3.866,0.441,5.16,1.44,-0.52,0.60,3775,24,3.659,0.044,4.01,0.19,-0.94,0.10,3776,38,3.743,0.090,4.69,0.03,-1.40,0.28
134,18.401,5924,8.549,4.21,0.30,3.81200,6.00600,1.92044,0.20139,5293,263,8.063,0.172,4.70,0.25,-1.09,0.60,4783,1802,7.767,1.629,3.30,24.60,-2.50,9.77,5364,30,8.200,0.057,4.46,1.09,-0.76,0.51,5637,32,8.382,0.041,4.33,0.24,-0.16,0.19
135,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3629,0,1.418,0.039,4.89,0.27,0.05,0.43,3512,40,1.509,0.024,4.20,0.45,-0.15,0.19,3765,17,1.792,0.025,4.90,0.05,0.50,0.03,3639,4,1.472,0.025,4.66,0.01,0.20,0.00
136,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3530,0,0.482,0.077,5.12,0.58,-2.09,0.80,3489,43,0.516,0.163,5.50,0.42,-1.86,0.72,3474,5,0.335,0.038,5.65,0.04,-1.52,0.07,3495,45,0.361,0.100,5.32,0.23,-1.55,0.17
137,12.374,6958,2.889,4.58,-1.05,4.02900,2.42900,6.55843,0.01341,6836,59,2.857,0.039,4.47,0.27,-1.22,0.27,6979,315,2.892,0.135,4.65,0.63,-1.01,0.66,6818,33,2.836,0.013,4.55,0.13,-0.97,0.07,6862,19,2.851,0.005,4.48,0.06,-1.08,0.10
138,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3772,0,3.805,0.062,4.97,0.27,-0.62,0.30,3718,55,3.799,0.100,4.70,0.17,-0.65,0.13,3796,24,3.867,0.039,5.27,0.05,-0.46,0.05,3789,22,3.857,0.034,5.20,0.02,-0.47,0.05
139,13.036,6636,4.105,4.37,-1.11,4.05300,3.29700,7.29122,0.01251,6556,59,4.082,0.062,4.50,0.27,-1.14,0.27,6502,333,4.046,0.153,4.23,1.26,-1.21,0.98,6564,41,4.072,0.017,4.28,0.07,-1.13,0.03,6574,27,4.075,0.011,4.26,0.06,-1.17,0.05
140,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4447,814,6.960,0.347,4.76,0.22,-0.95,0.58,4475,1698,6.903,1.780,2.73,53.99,-2.50,10.27,4441,40,6.964,0.092,3.82,1.04,-1.37,0.71,4854,38,7.285,0.081,4.92,0.15,-1.73,0.45
141,9.224,6261,6.379,4.44,-1.94,4.77100,4.76200,115.29222,0.00730,6205,59,6.283,0.122,4.54,0.27,-1.23,0.27,5896,375,6.219,0.179,3.51,1.20,-1.97,1.63,6255,27,6.345,0.016,3.86,0.17,-3.07,0.35,6216,18,6.354,0.007,3.49,0.04,-2.27,0.01
142,15.023,6933,1.040,4.27,-1.22,3.58800,0.92900,0.79214,0.02030,6863,108,1.021,0.077,4.33,0.22,-1.25,0.40,6968,451,1.070,0.202,4.14,0.46,-1.22,0.75,6866,11,1.016,0.005,4.12,0.07,-1.27,0.13,6886,25,1.022,0.009,4.21,0.04,-1.20,0.10
143,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5752,66,0.623,0.039,4.54,0.27,-0.57,0.30,5628,147,0.590,0.111,4.18,0.97,-0.51,0.09,5764,27,0.668,0.015,4.36,0.15,-0.38,0.02,5778,16,0.674,0.011,4.24,0.06,-0.37,0.01
144,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5562,66,0.456,0.039,4.51,0.27,-0.13,0.30,5509,91,0.448,0.073,4.34,0.65,-0.08,0.08,5584,23,0.492,0.016,4.42,0.05,-0.02,0.02,5530,16,0.458,0.009,4.29,0.04,-0.06,0.01
145,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3596,0,0.647,0.039,5.15,0.42,-1.90,0.27,3596,10,0.742,0.019,5.50,0.10,-2.29,0.22,3587,4,0.594,0.043,5.61,0.02,-1.72,0.08,3621,14,0.742,0.068,5.54,0.04,-1.64,0.00
146,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3916,0,4.329,0.062,4.92,0.27,0.08,0.43,3944,57,4.493,0.045,4.88,0.46,0.04,0.10,3976,28,4.510,0.057,5.17,0.33,0.16,0.09,3995,12,4.491,0.029,4.89,0.07,0.19,0.01
147,17.684,6610,0.039,4.14,-1.04,3.49100,0.03500,0.14743,0.16322,6728,238,0.058,0.135,4.44,0.25,-1.42,0.60,6800,775,0.123,0.418,4.36,1.52,-1.02,1.34,6740,37,0.087,0.023,4.32,0.18,-1.27,0.24,6952,32,0.181,0.019,4.39,0.12,-1.77,0.27
148,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4836,244,0.965,0.039,4.78,0.27,-1.81,0.27,4975,137,1.014,0.134,5.50,1.15,-1.84,0.37,4819,23,0.932,0.024,4.45,0.12,-1.94,0.07,4851,37,0.948,0.034,4.80,0.17,-1.95,0.06
149,7.094,5328,3.122,3.73,-0.80,3.35600,2.45700,55.43704,0.00730,5444,66,3.211,0.062,4.58,0.27,-0.92,0.30,5290,174,3.097,0.137,3.54,1.95,-0.78,0.25,5437,34,3.192,0.022,3.75,0.16,-0.70,0.05,5472,12,3.212,0.008,3.80,0.22,-0.68,0.02
150,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5837,66,0.357,0.039,4.49,0.27,-0.59,0.30,5818,200,0.353,0.135,4.46,0.82,-0.59,0.12,5828,24,0.359,0.014,4.42,0.08,-0.57,0.03,5870,8,0.381,0.005,4.51,0.03,-0.50,0.00
151,9.462,3989,7.380,4.84,-0.57,8.66700,4.84700,646.24917,0.00730,4138,244,7.606,0.122,4.89,0.27,-0.88,0.30,4263,263,7.695,0.299,5.50,0.75,-0.20,0.31,4094,26,7.500,0.036,4.99,0.10,-0.51,0.04,4025,24,7.422,0.035,4.66,0.01,-0.66,0.06
152,9.108,5726,0.079,3.81,-0.86,3.34900,0.06900,7.28115,0.00730,5655,66,0.086,0.039,4.41,0.27,-0.77,0.30,5851,27,0.150,0.022,4.11,0.29,-0.70,0.24,5605,17,0.009,0.009,3.43,0.11,-0.98,0.02,5619,20,0.016,0.014,3.53,0.09,-0.96,0.02
153,13.484,5422,0.415,4.83,-1.30,6.28200,0.35600,4.27366,0.01630,5367,66,0.383,0.039,4.74,0.27,-1.36,0.27,5350,11,0.355,0.074,4.58,2.43,-1.44,0.69,5340,21,0.349,0.016,4.77,0.08,-1.49,0.06,5379,18,0.374,0.013,4.98,0.14,-1.44,0.02
154,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5590,66,4.466,0.062,4.58,0.27,-0.44,0.30,5268,351,4.381,0.258,4.00,1.69,-0.24,0.47,5680,10,4.651,0.006,4.52,0.05,0.26,0.01,5662,28,4.640,0.017,4.60,0.06,0.20,0.00
155,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5225,66,0.238,0.039,4.49,0.27,0.07,0.43,5174,71,0.225,0.059,4.43,0.23,0.02,0.08,5227,23,0.264,0.017,4.53,0.08,0.07,0.01,5241,22,0.274,0.015,4.52,0.07,0.09,0.02
156,10.615,5527,3.440,4.72,-2.16,6.24800,2.70100,46.43014,0.00730,5560,66,3.487,0.062,4.64,0.27,-1.53,0.27,5631,96,3.506,0.033,5.16,2.08,-1.82,0.62,5537,29,3.457,0.019,4.73,0.10,-1.86,0.06,5535,18,3.457,0.013,4.71,0.14,-1.85,0.06
157,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,4916,377,7.409,0.172,4.60,0.25,-0.39,0.46,5191,2886,7.708,1.971,4.69,4.06,0.33,3.26,4958,18,7.499,0.041,2.86,1.19,-0.46,0.29,5025,16,7.583,0.028,4.34,0.15,-0.08,0.16
158,18.374,3698,3.858,5.30,-1.86,11.38100,2.65900,13.58939,0.20154,3692,660,3.965,0.244,5.00,0.58,-1.33,0.60,3783,248,3.895,0.489,5.50,1.90,-1.03,1.78,3701,28,4.013,0.079,5.68,0.22,-2.64,0.33,3741,30,3.938,0.073,4.86,0.17,-1.27,0.16
159,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3967,0,0.714,0.039,5.01,0.42,-1.97,0.27,4016,20,0.775,0.034,5.18,0.79,-2.12,0.79,3972,13,0.735,0.028,4.40,0.29,-1.91,0.26,3951,21,0.691,0.033,4.71,0.08,-1.97,0.30
160,8.858,3815,1.619,5.46,-1.43,10.95700,1.18500,453.73262,0.00730,3827,0,1.578,0.039,5.13,0.42,-1.51,0.27,3819,34,1.641,0.081,5.26,0.34,-1.26,0.37,3881,31,1.713,0.050,5.80,0.33,-1.20,0.22,3817,21,1.628,0.028,5.29,0.01,-1.19,0.18
161,14.974,9899,0.955,4.14,-1.31,1.40900,0.92000,0.29580,0.01323,9173,34,0.833,0.039,4.37,0.27,-1.09,0.27,9991,325,0.957,0.083,4.20,0.15,-2.40,1.25,9173,22,0.823,0.007,3.93,0.01,-2.33,0.34,9252,21,0.844,0.004,3.95,0.01,-2.10,0.23
162,13.515,3375,2.800,4.75,0.21,9.76000,1.77800,40.23463,0.01584,3326,0,2.725,0.039,4.92,0.27,0.30,0.43,3449,1,3.127,0.078,5.50,0.31,0.50,0.11,3388,28,2.921,0.077,4.45,0.03,0.18,0.02,3234,80,2.418,0.302,4.79,0.22,-0.26,0.80
163,8.449,6232,7.524,4.39,-0.15,4.07300,5.45900,164.66451,0.00730,6108,59,7.245,0.122,4.56,0.27,-0.81,0.30,6413,507,7.624,0.253,3.80,1.07,-0.19,0.76,6290,28,7.564,0.015,3.59,0.06,-0.41,0.05,6278,26,7.558,0.014,3.58,0.06,-0.41,0.03
164,10.818,4987,1.087,4.80,-1.18,6.87200,0.89200,24.50191,0.00743,5014,66,1.101,0.039,4.75,0.27,-1.20,0.27,4993,66,1.089,0.064,4.88,0.48,-1.16,0.15,5027,28,1.121,0.025,4.86,0.06,-1.10,0.05,5047,4,1.139,0.003,4.92,0.10,-1.09,0.03
165,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,5080,263,0.218,0.135,4.63,0.25,-0.94,0.46,4811,499,0.000,0.574,1.61,3.34,-1.08,1.19,5139,15,0.314,0.030,4.84,0.52,-1.32,0.20,5421,40,0.545,0.032,4.88,0.27,-0.82,0.16
166,12.090,6949,0.408,4.69,-1.17,4.24700,0.37200,3.20479,0.00974,6902,59,0.412,0.039,4.55,0.27,-1.30,0.27,6971,197,0.418,0.091,4.72,0.22,-1.05,0.28,6895,25,0.380,0.012,4.74,0.05,-1.10,0.04,6905,21,0.391,0.011,4.65,0.00,-1.19,0.01
167,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5120,263,4.069,0.244,4.69,0.25,-0.73,0.46,5341,1845,4.176,1.307,1.52,9.83,-0.24,2.43,5058,17,3.987,0.026,4.28,0.63,-0.33,0.20,5315,23,4.160,0.026,4.43,0.22,-0.18,0.20
168,19.270,6458,0.042,4.61,-1.62,4.85800,0.03900,0.13341,0.24854,6540,323,0.182,0.257,4.53,0.22,-1.67,0.56,6931,1910,0.305,0.707,4.37,5.82,-0.88,3.71,6501,39,0.131,0.059,3.81,0.54,-1.56,0.45,6116,38,0.031,0.032,1.87,0.77,-1.36,0.34
169,13.086,6536,4.845,4.36,-0.59,3.96900,3.79900,8.63774,0.01574,6481,59,4.756,0.062,4.52,0.27,-1.00,0.30,6460,557,4.813,0.266,4.24,1.68,-0.51,0.89,6530,8,4.849,0.004,4.44,0.05,-0.45,0.02,6539,8,4.854,0.004,4.35,0.07,-0.47,0.03
170,14.266,6750,6.582,4.40,-1.26,4.06200,4.96200,8.94540,0.02000,6511,59,6.357,0.122,4.51,0.27,-1.06,0.27,6044,994,6.268,0.444,2.97,2.43,-1.45,1.97,6618,16,6.526,0.010,4.23,0.07,-1.89,0.24,6510,32,6.462,0.032,3.76,0.25,-1.96,0.28
171,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4055,244,0.126,0.039,4.85,0.27,-2.19,0.77,3977,23,0.000,0.063,3.90,0.38,-2.27,0.24,4008,19,-0.001,0.027,4.07,0.18,-2.37,0.08,4003,21,-0.022,0.050,4.66,0.01,-2.27,0.01
172,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3687,799,1.244,0.257,5.01,0.69,-0.11,0.58,3646,235,1.030,0.485,5.07,2.88,0.24,1.19,3554,34,0.859,0.110,5.10,0.39,0.01,0.10,3437,25,1.082,0.092,4.79,0.12,-0.41,0.05
173,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3766,0,3.798,0.062,4.98,0.27,-0.59,0.30,3718,54,3.804,0.099,4.77,0.17,-0.65,0.13,3776,15,3.835,0.023,5.22,0.03,-0.50,0.04,3773,12,3.828,0.019,5.19,0.01,-0.50,0.03
174,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4005,244,0.477,0.039,4.94,0.27,-2.06,0.77,3995,37,0.416,0.091,4.58,0.43,-2.39,0.56,3986,24,0.416,0.032,4.37,0.22,-2.12,0.13,3983,33,0.399,0.057,4.67,0.03,-2.27,0.01
175,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4747,244,0.006,0.039,4.71,0.27,0.18,0.43,4690,132,0.000,0.121,4.63,0.17,0.17,0.20,4776,15,0.065,0.028,4.88,0.12,0.27,0.03,4785,19,0.091,0.042,4.74,0.17,0.20,0.00
176,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3802,0,0.626,0.039,5.09,0.42,-1.94,0.27,3800,21,0.602,0.060,4.85,0.25,-2.29,0.61,3772,54,0.568,0.122,4.39,0.44,-1.92,0.33,3794,9,0.626,0.013,4.70,0.06,-2.12,0.12
177,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4528,244,6.338,0.122,4.78,0.27,-1.13,0.27,4745,76,6.495,0.064,5.50,0.54,-1.36,0.36,4483,24,6.237,0.026,5.23,0.04,-1.51,0.01,4541,11,6.301,0.011,5.19,0.00,-1.52,0.04
178,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3797,0,3.816,0.062,4.96,0.27,-0.58,0.30,3585,23,3.607,0.069,4.39,0.13,-1.08,0.10,3839,25,3.923,0.025,5.44,0.20,-0.39,0.04,3874,18,3.936,0.026,5.19,0.01,-0.26,0.03
179,11.828,5767,4.046,4.00,0.23,3.45300,3.13900,8.96603,0.01172,5691,66,3.901,0.062,4.54,0.27,-0.35,0.30,5789,495,4.085,0.304,3.85,1.89,0.28,0.43,5801,27,4.096,0.017,4.09,0.12,0.28,0.02,5803,16,4.100,0.010,4.36,0.12,0.20,0.00
180,14.261,3583,5.462,5.29,-1.76,11.12400,3.60700,124.10806,0.01603,3609,0,5.545,0.062,5.07,0.42,-1.36,0.27,3617,60,5.440,0.151,5.29,0.26,-1.02,0.21,3580,20,5.449,0.021,5.57,0.22,-1.81,0.35,3606,24,5.489,0.034,5.34,0.07,-1.43,0.22
181,9.246,7742,9.488,4.59,-1.03,3.35900,6.85300,156.02709,0.00730,6418,59,8.537,0.122,4.63,0.27,-0.98,0.30,8568,1016,9.746,0.171,5.29,0.16,-0.91,2.50,6937,27,9.373,0.012,4.03,0.06,0.99,0.01,6953,15,9.325,0.007,3.92,0.04,0.20,0.00
182,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3777,0,0.444,0.077,5.08,0.58,0.07,0.33,3683,138,0.296,0.212,4.56,0.63,-0.26,0.28,3761,14,0.392,0.020,4.91,0.09,-0.07,0.03,3758,7,0.380,0.014,4.98,0.07,-0.06,0.01
183,18.452,3809,6.468,5.07,-0.72,10.44500,4.25500,17.76642,0.20193,3733,660,6.627,0.172,4.97,0.25,-0.80,0.46,4188,1227,6.867,1.396,5.50,3.48,0.39,1.19,3682,32,6.481,0.084,5.52,0.63,-3.10,1.23,3702,34,6.710,0.075,5.15,0.04,-2.25,0.04
184,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,4885,377,0.169,0.135,4.65,0.25,-0.78,0.46,5156,1002,0.381,0.860,2.91,6.85,-0.58,1.61,4844,19,0.062,0.031,4.64,0.27,-1.56,0.13,4906,22,0.130,0.030,4.62,0.28,-1.10,0.37
185,10.333,5706,1.205,4.44,0.14,4.67800,1.01100,11.78148,0.00730,5690,66,1.188,0.039,4.42,0.27,-0.04,0.30,5451,6,1.090,0.016,4.12,0.56,-0.06,0.05,5736,32,1.263,0.018,4.39,0.04,0.15,0.02,5755,25,1.274,0.014,4.42,0.04,0.17,0.01
186,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4573,244,1.603,0.039,4.84,0.27,-0.70,0.30,4585,191,1.663,0.199,5.00,0.53,-0.59,0.40,4612,28,1.681,0.029,5.10,0.02,-0.52,0.05,4604,23,1.673,0.024,5.11,0.02,-0.54,0.04
187,17.222,6614,4.380,4.57,-2.03,4.68200,3.48400,1.54454,0.13917,6885,238,4.559,0.244,4.47,0.25,-0.94,0.46,7637,1395,4.756,0.655,4.95,1.83,-2.50,16.70,6862,26,4.509,0.030,4.60,0.20,-1.54,0.50,6994,39,4.567,0.021,4.51,0.10,-1.86,0.29
188,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3765,799,2.055,0.257,4.92,0.22,0.27,0.97,3522,235,2.031,0.444,4.61,1.26,-0.32,0.67,3839,50,2.248,0.111,5.62,0.24,0.53,0.08,3303,143,1.521,0.481,4.95,0.39,-1.28,0.59
189,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6030,59,7.733,0.122,4.58,0.27,-1.24,0.27,6128,275,7.913,0.180,4.32,1.77,-1.81,2.90,6109,21,7.894,0.012,4.06,0.09,-2.30,0.18,6094,15,7.888,0.007,3.98,0.06,-2.24,0.04
190,11.720,6667,5.982,4.46,-2.06,4.50100,4.56400,29.44422,0.00911,6546,59,5.886,0.062,4.51,0.27,-1.15,0.27,6070,494,5.719,0.239,3.42,1.13,-2.50,1.80,6567,22,5.910,0.014,4.09,0.10,-2.92,0.35,6588,30,5.940,0.013,3.90,0.02,-2.28,0.00
191,11.344,7319,0.469,4.00,-1.50,2.65000,0.43300,2.22741,0.01078,7277,42,0.461,0.039,4.18,0.27,-1.26,0.27,7354,200,0.475,0.082,4.07,0.20,-1.65,0.62,7282,20,0.455,0.005,3.95,0.01,-1.49,0.26,7267,26,0.453,0.010,3.95,0.02,-1.21,0.02
192,13.396,6950,7.632,4.59,-1.63,4.35000,5.63500,20.78739,0.01484,6372,59,7.220,0.122,4.56,0.27,-1.14,0.27,6703,582,7.540,0.333,4.33,1.93,-1.61,5.88,6503,10,7.441,0.005,3.89,0.03,-2.30,0.10,6450,15,7.421,0.008,3.74,0.03,-2.23,0.04
193,13.135,6638,0.077,4.35,-1.05,4.00700,0.07100,1.54312,0.01537,6676,59,0.072,0.039,4.43,0.27,-1.19,0.27,6550,23,0.038,0.021,4.15,0.22,-1.08,0.28,6709,41,0.110,0.019,4.47,0.09,-1.00,0.06,6673,22,0.094,0.010,4.41,0.04,-1.04,0.03
194,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3494,0,4.968,0.062,5.08,0.42,-0.01,0.30,3503,56,5.054,0.143,5.12,0.37,-0.42,0.16,3519,16,5.065,0.021,5.17,0.07,-0.35,0.05,3552,18,5.078,0.016,5.18,0.01,-0.29,0.02
195,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5023,66,5.691,0.062,4.68,0.27,-1.34,0.27,5035,158,5.693,0.118,5.30,1.00,-2.05,0.46,5007,21,5.674,0.015,5.16,0.10,-2.04,0.01,5008,18,5.676,0.013,5.13,0.04,-2.05,0.01
196,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3897,799,3.681,0.217,5.26,0.69,-2.28,1.06,3948,20,4.279,0.329,5.50,7.42,-1.02,4.14,4127,49,4.330,0.115,5.66,0.31,0.17,0.10,3190,95,3.337,0.323,4.49,0.78,-4.48,4.03
197,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3640,0,1.128,0.039,5.12,0.42,-1.78,0.27,3592,40,1.193,0.116,5.50,0.33,-2.23,0.75,3702,75,1.320,0.216,5.90,0.17,-1.35,0.10,3730,13,1.432,0.018,5.73,0.00,-1.35,0.11
198,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3574,0,1.043,0.039,5.17,0.42,-2.08,0.77,3596,42,1.211,0.119,5.50,0.32,-2.28,0.77,3600,4,1.146,0.025,5.56,0.02,-1.74,0.12,3613,5,1.187,0.029,5.55,0.02,-1.62,0.02
199,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5887,66,2.954,0.039,4.58,0.27,-1.09,0.27,5890,234,2.960,0.138,4.65,1.54,-0.71,0.23,5892,13,2.963,0.008,4.64,0.06,-0.70,0.01,5875,14,2.952,0.009,4.58,0.06,-0.71,0.01
200,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4986,257,8.968,0.226,4.65,0.22,-0.33,0.32,3863,124,7.963,0.293,1.53,1.75,-1.19,1.09,5231,27,9.499,0.021,5.97,0.02,0.85,0.03,5221,6,9.445,0.006,4.63,0.02,0.20,0.00
201,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3377,799,0.443,0.257,4.96,0.22,0.34,0.97,3279,113,0.381,0.485,3.32,0.95,-0.76,0.24,3372,46,0.440,0.132,4.24,0.22,-0.32,0.06,3331,21,0.620,0.058,4.69,0.03,-0.40,0.04
202,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5642,66,0.495,0.039,4.50,0.27,-0.05,0.30,5511,89,0.449,0.072,4.40,0.63,-0.09,0.08,5653,20,0.536,0.010,4.57,0.06,0.03,0.01,5682,16,0.551,0.011,4.60,0.04,0.06,0.01
203,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3988,0,3.931,0.121,4.93,0.22,-0.63,0.32,3883,260,3.790,0.426,4.27,1.19,-0.65,0.58,3967,11,3.889,0.024,4.68,0.15,-0.48,0.03,3851,21,3.798,0.025,4.69,0.04,-0.82,0.07
204,15.521,3794,3.127,5.17,-1.18,10.89000,2.20500,32.71900,0.04422,3859,0,3.159,0.121,5.02,0.58,-1.22,0.40,3794,121,3.110,0.233,4.97,0.44,-0.79,0.39,3903,24,3.271,0.041,5.82,0.08,-0.94,0.08,3949,2,3.332,0.013,5.19,0.01,-0.58,0.02
205,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4401,244,0.251,0.039,4.90,0.27,-0.92,0.30,4414,69,0.290,0.065,4.93,0.41,-0.75,0.13,4413,22,0.286,0.025,4.95,0.02,-0.74,0.03,4395,8,0.268,0.009,4.91,0.02,-0.77,0.01
206,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5646,241,0.918,0.077,4.63,0.22,-1.27,0.40,5616,403,0.930,0.268,4.29,3.38,-1.10,0.36,5669,29,0.964,0.020,4.45,0.24,-1.07,0.09,5730,27,1.001,0.017,4.39,0.15,-0.98,0.04
207,17.314,3388,4.367,5.43,-1.98,11.77500,2.88600,29.47135,0.14195,3172,660,3.996,0.244,5.28,0.58,-2.45,1.02,3314,57,4.312,0.281,5.10,0.40,-2.23,0.57,3211,11,4.138,0.070,4.41,0.05,-2.33,0.09,3291,70,4.189,0.224,4.98,0.20,-2.06,0.13
208,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4099,244,6.084,0.122,4.90,0.27,-1.10,0.27,3971,72,5.769,0.121,5.19,1.73,-1.52,1.55,4019,17,5.851,0.028,5.54,0.13,-1.71,0.06,4001,33,5.828,0.059,5.12,0.07,-1.39,0.05
209,10.873,5278,2.349,4.44,-0.05,5.27600,1.86900,17.96387,0.00911,5208,66,2.344,0.039,4.53,0.27,-0.25,0.30,5006,180,2.213,0.147,4.06,0.39,-0.27,0.23,5227,13,2.375,0.009,4.37,0.02,-0.07,0.01,5216,20,2.366,0.015,4.38,0.02,-0.08,0.02
210,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5294,66,1.065,0.039,4.74,0.27,-1.40,0.27,5251,11,1.038,0.064,4.68,1.97,-1.38,0.64,5276,11,1.056,0.007,4.71,0.16,-1.34,0.03,5272,22,1.049,0.017,4.84,0.08,-1.39,0.05
211,13.399,6235,1.174,4.45,0.21,4.04100,1.01100,2.14092,0.02003,6275,59,1.126,0.039,4.28,0.27,-0.06,0.30,5355,213,0.677,0.168,2.35,0.56,-0.80,0.27,6366,10,1.262,0.005,4.06,0.03,0.27,0.02,6364,25,1.271,0.014,4.00,0.07,0.20,0.00
212,11.845,3226,0.380,5.17,-0.28,11.37500,0.25600,90.61498,0.01119,3238,0,0.514,0.039,5.08,0.42,-0.06,0.30,3151,1,0.343,0.053,4.93,0.14,-0.42,0.06,3199,36,0.360,0.100,5.30,0.18,-0.24,0.11,3316,1,0.723,0.037,5.18,0.01,-0.08,0.03
213,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3687,660,2.665,0.135,5.08,0.58,-1.26,0.60,3435,68,2.015,0.348,2.69,1.11,-2.13,0.82,3744,5,2.832,0.043,2.47,0.18,-1.83,0.06,3490,26,2.471,0.047,4.66,0.01,-2.27,0.01
214,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6122,59,1.912,0.039,4.60,0.27,-1.66,0.27,6180,365,1.955,0.199,4.47,1.34,-1.66,1.07,6140,24,1.934,0.012,4.56,0.11,-1.66,0.04,6120,17,1.925,0.009,4.51,0.09,-1.68,0.05
215,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,5077,263,2.378,0.135,4.78,0.25,-1.79,0.60,4832,793,2.246,0.618,3.87,6.77,-2.20,1.95,5106,18,2.437,0.025,5.39,0.24,-1.90,0.14,5097,36,2.452,0.033,5.04,0.12,-1.77,0.12
216,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3056,0,9.205,0.122,5.37,0.42,-1.61,0.27,3026,15,8.982,0.013,3.77,0.22,-2.26,0.18,3192,44,9.675,0.132,4.33,0.24,-3.00,0.10,3142,35,9.563,0.121,4.82,0.17,-2.17,0.47
217,13.434,6112,5.235,4.59,-1.66,5.20600,4.00400,14.29552,0.01555,6099,59,5.248,0.062,4.55,0.27,-1.22,0.27,6147,34,5.251,0.081,4.39,2.15,-1.78,2.46,6088,18,5.225,0.009,4.29,0.09,-1.63,0.07,6104,26,5.232,0.012,4.36,0.13,-1.64,0.07
218,9.316,7205,2.499,4.62,-2.08,4.24500,2.14100,25.94179,0.00730,7011,42,2.490,0.039,4.51,0.27,-1.36,0.27,7238,85,2.512,0.022,4.64,0.52,-1.93,1.40,6969,11,2.417,0.005,4.05,0.02,-2.27,0.06,6979,20,2.421,0.008,4.08,0.01,-2.11,0.15
219,8.912,6701,0.450,4.37,-2.23,4.20800,0.40700,13.82293,0.00730,6685,59,0.451,0.039,4.47,0.27,-1.74,0.27,6863,131,0.523,0.067,4.37,0.17,-2.50,0.49,6679,13,0.436,0.006,4.39,0.02,-2.32,0.04,6660,26,0.428,0.011,4.39,0.04,-2.20,0.08
220,10.040,5534,1.960,3.33,-1.18,1.96600,1.61300,5.10270,0.00755,5515,66,1.988,0.039,4.55,0.27,-1.21,0.27,5650,12,2.030,0.014,3.66,0.56,-1.00,0.11,5467,17,1.899,0.027,3.82,0.58,-1.42,0.17,5480,24,1.923,0.016,3.27,0.11,-1.27,0.08
221,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4564,244,6.602,0.122,4.74,0.27,-0.33,0.30,4668,299,6.749,0.271,5.49,0.37,0.22,0.42,4585,25,6.638,0.025,4.80,0.03,-0.17,0.05,4562,13,6.618,0.012,4.76,0.03,-0.22,0.04
222,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3977,0,0.725,0.039,5.01,0.42,-1.96,0.27,3995,17,0.732,0.037,5.28,0.42,-2.41,0.45,3976,16,0.737,0.025,4.50,0.24,-1.94,0.25,3979,17,0.732,0.027,4.72,0.09,-1.93,0.23
223,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3600,799,0.871,0.257,5.20,0.69,-0.45,0.58,3391,162,0.589,0.487,5.26,0.67,-2.50,1.74,3505,51,0.562,0.149,5.34,0.32,-1.36,0.28,3497,49,1.205,0.128,4.99,0.20,-1.37,0.87
224,19.661,3595,5.561,5.06,-1.00,11.14600,3.65500,10.66596,0.26438,3985,799,5.712,0.217,5.02,0.69,-1.12,0.56,4047,1390,6.020,1.765,5.50,3.31,0.15,0.86,4135,44,6.100,0.108,5.48,0.35,0.14,0.07,3888,32,5.915,0.080,5.45,0.25,-0.53,0.03
225,10.060,6531,4.709,4.48,-0.07,3.91600,3.70200,32.47880,0.00749,6624,59,4.704,0.062,4.44,0.27,-0.65,0.30,6425,413,4.704,0.201,3.08,0.68,-0.03,0.38,6693,14,4.832,0.006,3.57,0.03,0.12,0.01,6756,22,4.862,0.012,3.69,0.04,0.14,0.01
226,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5886,66,2.940,0.039,4.60,0.27,-1.11,0.27,5867,240,2.946,0.143,4.63,1.52,-0.73,0.24,5882,26,2.956,0.015,4.61,0.14,-0.72,0.03,5883,24,2.957,0.014,4.65,0.08,-0.73,0.05
227,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,5024,263,0.192,0.135,4.78,0.25,-1.50,0.60,5265,802,0.281,0.369,-0.30,3.33,-0.81,0.72,5024,29,0.189,0.044,5.11,0.36,-1.74,0.17,5073,18,0.248,0.024,5.01,0.14,-1.40,0.13
228,12.840,6270,1.645,4.22,0.14,3.48400,1.39900,2.56212,0.01590,6269,59,1.625,0.039,4.19,0.27,-0.11,0.30,6236,369,1.681,0.191,3.04,0.83,0.22,0.29,6314,7,1.712,0.004,3.21,0.02,0.31,0.01,6338,18,1.722,0.011,3.69,0.11,0.20,0.00
229,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4756,244,0.013,0.039,4.70,0.27,0.23,0.43,4789,67,0.084,0.053,4.89,0.17,0.27,0.14,4788,29,0.080,0.029,4.86,0.13,0.28,0.02,4819,20,0.143,0.028,5.04,0.23,0.12,0.04
230,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4850,244,0.958,0.039,4.77,0.27,-1.72,0.27,4780,169,0.937,0.155,4.30,1.44,-1.96,0.36,4856,18,0.962,0.016,4.73,0.12,-1.92,0.05,4834,31,0.938,0.035,4.69,0.04,-1.95,0.06
231,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,5163,427,4.553,0.217,4.76,0.22,-1.00,0.58,4959,2115,4.562,1.617,-0.50,11.54,-1.19,6.23,5253,50,4.726,0.086,4.32,1.24,-1.17,0.83,5504,36,4.803,0.048,4.96,0.15,-1.94,0.18
232,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3651,0,6.296,0.226,4.87,0.22,0.18,0.33,3553,67,6.489,0.032,4.95,0.83,0.02,0.31,3649,1,6.290,0.056,4.77,0.04,0.23,0.03,3649,1,6.371,0.012,4.72,0.03,0.18,0.01
233,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5900,66,0.047,0.039,4.41,0.27,-0.19,0.30,6150,10,0.135,0.016,4.65,0.43,-0.07,0.06,5869,25,-0.010,0.016,3.86,0.07,-0.35,0.03,5920,27,0.018,0.014,3.98,0.08,-0.30,0.03
234,16.766,6010,8.596,4.17,-0.71,3.96000,6.06500,4.48539,0.11081,5581,241,8.188,0.226,4.65,0.22,-1.06,0.40,5552,42,8.431,0.196,5.30,9.11,-0.33,1.68,5743,18,8.494,0.028,5.17,0.48,-0.71,0.23,5667,13,8.463,0.022,4.46,0.17,-0.49,0.22
235,17.588,6619,4.372,3.65,-1.28,1.92500,3.49100,0.36779,0.16133,6916,238,4.505,0.244,4.40,0.25,-0.77,0.46,6742,1331,4.475,0.771,3.89,2.61,-0.27,3.81,6907,33,4.516,0.038,3.94,0.18,-1.12,0.58,6806,29,4.490,0.035,3.86,0.19,-0.87,0.49
236,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3750,0,0.164,0.039,5.03,0.42,0.11,0.43,3687,62,0.201,0.116,4.95,0.40,0.15,0.14,3849,13,0.401,0.015,5.44,0.04,0.58,0.08,3760,36,0.125,0.102,4.66,0.02,0.20,0.00
237,7.430,5935,0.301,4.80,-2.27,5.71500,0.26500,51.30976,0.00730,6059,59,0.311,0.039,4.66,0.27,-1.97,0.27,5920,133,0.298,0.052,4.67,1.04,-2.11,0.38,6079,18,0.367,0.010,5.31,0.10,-2.28,0.04,6095,18,0.381,0.013,5.19,0.00,-2.21,0.04
238,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5201,66,0.233,0.039,4.48,0.27,0.09,0.43,5184,71,0.233,0.058,4.49,0.22,0.04,0.08,5202,29,0.244,0.018,4.49,0.03,0.05,0.05,5208,15,0.251,0.011,4.48,0.01,0.06,0.02
239,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5060,427,9.153,0.347,4.80,0.22,-1.37,0.56,3963,397,8.136,0.856,5.50,6.55,-2.50,4.72,5101,40,9.252,0.055,4.94,0.67,-1.94,0.41,5342,31,9.399,0.045,4.95,0.15,-1.86,0.32
240,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3973,0,0.718,0.039,5.01,0.42,-1.96,0.27,4016,22,0.762,0.033,5.10,0.92,-1.99,0.84,3982,5,0.750,0.001,4.30,0.13,-1.78,0.05,3992,4,0.751,0.001,4.69,0.06,-1.94,0.09
241,19.564,4511,1.474,4.91,-0.81,8.10400,1.15500,0.86896,0.26696,4645,814,1.582,0.257,4.89,0.22,-0.83,0.58,6434,3611,3.082,1.637,5.50,18.89,0.50,2.19,4651,41,1.631,0.088,5.37,0.42,-0.35,0.35,5965,33,2.669,0.048,4.42,0.15,0.13,0.07
242,13.474,6817,2.671,4.25,-1.27,3.66200,2.25400,3.07893,0.01773,6792,59,2.677,0.039,4.45,0.27,-1.17,0.27,7015,429,2.739,0.181,4.66,0.90,-1.22,1.09,6767,28,2.653,0.012,4.34,0.05,-1.20,0.06,6748,35,2.647,0.015,4.32,0.05,-1.20,0.04
243,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,3973,660,8.935,0.172,4.89,0.25,-1.30,0.60,3480,153,7.976,0.414,4.34,1.38,-2.50,3.60,3807,25,8.471,0.067,4.43,0.51,-2.12,0.29,3987,26,8.721,0.055,4.91,0.15,-1.70,0.31
244,8.526,4342,5.717,4.99,-1.43,8.74800,3.98600,694.38447,0.00730,4426,244,5.886,0.062,4.80,0.27,-1.11,0.27,4365,154,5.741,0.181,4.98,0.56,-1.37,0.40,4380,22,5.754,0.020,5.05,0.10,-1.45,0.03,4346,26,5.718,0.024,4.95,0.12,-1.47,0.03
245,15.651,5494,0.142,4.59,-0.64,5.64900,0.12300,1.05730,0.05161,5568,241,0.196,0.077,4.59,0.22,-0.53,0.32,5525,180,0.176,0.150,4.68,1.79,-0.50,0.22,5569,25,0.194,0.015,4.56,0.13,-0.52,0.04,5462,26,0.121,0.016,4.24,0.09,-0.60,0.04
246,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5219,66,2.352,0.039,4.67,0.27,-1.12,0.27,5106,129,2.270,0.109,4.67,1.03,-1.02,0.29,5215,23,2.356,0.018,4.55,0.05,-0.82,0.04,5193,35,2.343,0.023,4.49,0.11,-0.84,0.03
247,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,5535,263,7.653,0.172,4.61,0.25,-0.55,0.46,5914,2082,8.247,1.313,5.32,16.44,0.50,2.49,5740,29,8.034,0.042,4.69,0.64,0.24,0.26,5692,15,8.002,0.025,4.38,0.16,0.05,0.12
248,18.293,7707,2.253,3.88,-1.47,1.82900,1.98400,0.12706,0.19843,8428,392,2.635,0.135,4.27,0.25,-1.39,0.60,9245,6237,2.764,1.206,4.67,0.80,-2.50,7.20,8303,36,2.499,0.031,4.07,0.13,-1.48,0.59,8455,51,2.537,0.024,4.24,0.10,-1.90,0.29
249,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3555,0,3.947,0.062,5.06,0.42,-1.54,0.27,3601,17,3.958,0.057,5.21,0.38,-2.01,0.61,3528,26,3.859,0.079,5.06,0.49,-2.56,0.48,3566,65,3.975,0.197,4.93,0.26,-2.24,0.07
250,19.169,4696,6.181,4.85,-1.15,7.45900,4.36600,3.39782,0.24688,5270,427,6.339,0.347,4.61,0.22,-1.05,0.56,4087,1901,5.440,2.422,3.21,3.96,-0.19,1.75,5497,50,6.794,0.087,3.82,1.02,-0.20,0.83,6245,40,7.132,0.057,4.84,0.25,-1.94,0.19
251,16.373,5856,1.899,3.65,-1.47,2.84400,1.58900,0.40907,0.09128,5878,241,1.880,0.077,4.57,0.22,-1.50,0.40,5607,565,1.752,0.365,3.27,2.72,-1.71,1.68,5880,13,1.907,0.014,3.86,0.20,-1.52,0.12,6004,22,1.978,0.015,4.01,0.12,-1.29,0.09
252,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4569,244,6.604,0.122,4.74,0.27,-0.31,0.30,4785,322,6.794,0.273,5.11,0.39,0.49,0.40,4581,12,6.634,0.012,4.80,0.02,-0.15,0.02,4567,28,6.620,0.029,4.71,0.15,-0.17,0.04
253,11.964,5352,6.905,4.75,-2.14,6.58500,4.93200,81.35795,0.00926,5467,66,6.932,0.122,4.65,0.27,-1.29,0.27,5520,294,7.003,0.200,5.50,2.39,-2.50,1.87,5476,30,6.956,0.029,4.43,0.46,-3.23,0.52,5525,14,7.009,0.014,4.39,0.47,-2.25,0.11
254,9.840,6045,0.209,4.15,-0.14,3.70600,0.18500,6.45654,0.00730,5962,66,0.214,0.039,4.31,0.27,-0.09,0.30,6049,8,0.251,0.013,3.92,0.25,-0.09,0.05,5948,16,0.197,0.008,3.73,0.06,-0.17,0.02,5971,25,0.208,0.014,3.79,0.08,-0.15,0.02
255,13.134,7613,3.873,3.90,-1.72,1.99200,3.23100,2.61698,0.01254,7687,42,3.927,0.062,4.24,0.27,-0.67,0.30,7567,352,3.860,0.142,3.86,0.49,-1.53,1.80,7675,20,3.901,0.007,3.98,0.03,-1.31,0.07,7739,28,3.910,0.008,4.05,0.04,-2.26,0.02
256,7.151,3902,1.448,5.31,-1.52,10.93100,1.07500,935.40567,0.00730,3852,0,1.366,0.039,5.13,0.42,-1.66,0.27,3920,18,1.499,0.037,5.21,0.70,-1.34,0.66,3866,15,1.411,0.018,5.28,0.58,-1.66,0.54,3820,29,1.344,0.054,4.82,0.15,-1.41,0.41
257,11.338,7011,8.379,4.50,-1.75,4.17600,6.09200,61.09420,0.01139,6249,59,7.838,0.122,4.59,0.27,-1.10,0.27,6375,581,8.166,0.299,3.90,1.64,-0.76,1.44,6428,9,8.172,0.006,3.88,0.03,-1.02,0.06,6417,23,8.163,0.012,3.82,0.04,-1.14,0.06
258,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3631,0,1.056,0.039,5.10,0.42,-2.03,0.77,3593,42,1.199,0.119,5.50,0.31,-2.29,0.77,3695,85,1.254,0.273,5.91,0.15,-1.28,0.15,3848,2,1.560,0.024,5.73,0.00,-0.86,0.07
259,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4587,244,5.149,0.062,4.79,0.27,-1.23,0.27,4835,672,5.308,0.501,0.37,1.69,-1.52,1.20,4545,24,5.038,0.021,5.29,0.14,-1.69,0.05,4605,13,5.111,0.016,5.19,0.01,-1.60,0.04
260,9.531,5782,2.032,4.01,-0.08,3.57600,1.67200,13.91233,0.00730,5717,66,2.036,0.039,4.42,0.27,-0.34,0.30,5635,266,2.000,0.181,3.59,1.74,-0.14,0.30,5722,18,2.046,0.011,3.76,0.12,-0.07,0.01,5737,30,2.053,0.017,3.78,0.11,-0.06,0.02
261,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3962,0,2.531,0.077,5.03,0.58,-1.67,0.40,4021,125,2.506,0.225,5.50,2.39,-2.22,2.58,3906,13,2.349,0.028,4.75,0.19,-2.03,0.20,3889,23,2.330,0.038,4.79,0.14,-1.95,0.14
262,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4181,244,6.008,0.122,4.87,0.27,-1.03,0.27,4070,117,5.749,0.194,4.94,1.04,-1.11,0.74,4069,13,5.748,0.014,4.96,0.15,-1.30,0.05,4088,10,5.770,0.017,5.14,0.04,-1.37,0.03
263,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4414,244,0.517,0.039,4.89,0.27,-0.16,0.30,4402,168,0.547,0.199,4.66,0.56,-0.11,0.32,4449,36,0.591,0.044,4.77,0.13,-0.06,0.02,4454,9,0.589,0.023,4.80,0.13,-0.03,0.05
264,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5004,66,5.684,0.062,4.69,0.27,-1.33,0.27,4950,9,5.632,0.041,4.93,0.92,-2.12,0.53,4991,27,5.662,0.024,5.14,0.10,-2.06,0.06,4964,17,5.639,0.016,5.05,0.05,-2.09,0.04
265,8.626,6940,0.725,4.58,-0.81,4.09400,0.65300,16.75714,0.00730,6894,59,0.726,0.039,4.47,0.27,-1.23,0.27,6949,30,0.741,0.009,4.36,0.08,-0.85,0.44,6874,49,0.704,0.020,4.34,0.02,-0.84,0.03,6878,42,0.704,0.017,4.36,0.05,-0.83,0.07
266,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5681,241,0.914,0.077,4.70,0.22,-1.54,0.40,5788,487,1.023,0.293,5.27,3.82,-0.96,0.38,5749,18,1.008,0.010,4.87,0.18,-1.03,0.05,5657,25,0.952,0.017,4.80,0.26,-1.13,0.09
267,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5896,66,0.045,0.039,4.47,0.27,-0.26,0.30,6051,12,0.096,0.019,4.36,0.42,-0.17,0.09,5851,24,-0.017,0.018,3.84,0.11,-0.37,0.03,5884,15,0.001,0.006,3.94,0.09,-0.34,0.02
268,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3914,0,0.534,0.077,5.04,0.58,0.27,0.33,3651,5,0.285,0.097,4.58,0.50,-0.34,0.09,3938,23,0.606,0.030,5.50,0.10,0.31,0.08,3956,36,0.630,0.090,4.84,0.09,0.20,0.00
269,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5255,66,2.368,0.039,4.67,0.27,-1.04,0.27,5173,126,2.325,0.106,4.86,1.06,-0.89,0.29,5282,33,2.408,0.025,4.72,0.07,-0.74,0.04,5255,19,2.386,0.013,4.67,0.07,-0.78,0.03
270,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5292,66,1.046,0.039,4.75,0.27,-1.41,0.27,5250,11,1.036,0.066,4.68,1.97,-1.41,0.64,5316,38,1.085,0.026,4.92,0.30,-1.31,0.06,5305,18,1.077,0.013,4.97,0.18,-1.37,0.02
271,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4068,244,7.820,0.122,4.90,0.27,-0.50,0.30,4009,265,7.798,0.333,4.83,0.82,-0.20,0.32,4081,11,7.886,0.014,5.14,0.04,-0.05,0.01,4116,20,7.924,0.021,5.16,0.03,-0.01,0.02
272,7.655,3555,0.298,5.18,-1.03,11.11000,0.21900,543.00021,0.00730,3618,0,0.433,0.039,5.10,0.42,-0.98,0.30,3572,13,0.318,0.029,5.38,0.10,-1.08,0.09,3585,38,0.347,0.071,5.39,0.14,-1.04,0.18,3573,9,0.315,0.015,5.36,0.08,-1.08,0.07
273,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4763,244,0.014,0.039,4.70,0.27,0.22,0.43,4750,3,0.049,0.027,4.84,0.25,0.23,0.08,4800,15,0.094,0.012,4.94,0.01,0.28,0.02,4829,19,0.150,0.021,4.65,0.00,0.20,0.00
274,16.952,6598,1.265,4.21,-1.29,3.78000,1.10900,0.38672,0.12597,6443,108,1.198,0.077,4.55,0.22,-1.53,0.40,6666,659,1.301,0.334,4.46,1.36,-0.87,0.92,6447,19,1.198,0.015,3.94,0.14,-1.11,0.11,6450,46,1.198,0.024,4.05,0.21,-1.05,0.10
275,18.862,3818,0.387,5.27,-0.93,11.05700,0.29200,3.14340,0.22711,3954,660,0.544,0.135,5.10,0.58,-0.84,0.46,4679,1075,1.580,1.325,5.50,7.78,-2.50,5.45,3965,25,0.554,0.066,5.45,0.30,-0.46,0.08,4147,43,0.899,0.081,5.09,0.10,-0.53,0.03
276,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4483,377,0.948,0.135,4.89,0.25,-1.65,0.60,4258,194,0.736,0.226,4.20,2.47,-2.23,1.29,4469,26,0.902,0.051,5.14,0.29,-2.01,0.20,4512,30,0.977,0.051,5.04,0.12,-1.88,0.17
277,18.086,5061,6.263,3.77,-0.10,3.63700,4.47200,1.01065,0.17913,5163,263,6.386,0.172,4.59,0.25,-0.40,0.46,5080,2699,6.281,1.921,4.71,2.35,0.10,2.58,5183,45,6.419,0.040,3.59,0.83,-0.12,0.12,5414,22,6.526,0.022,3.69,0.28,-0.47,0.19
278,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5898,66,0.051,0.039,4.45,0.27,-0.22,0.30,6052,12,0.094,0.019,4.33,0.42,-0.17,0.09,5872,9,0.000,0.000,3.86,0.06,-0.36,0.02,5893,23,0.002,0.014,4.02,0.05,-0.32,0.02
279,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3806,0,5.229,0.062,4.98,0.27,-0.48,0.30,3600,38,5.030,0.089,4.43,0.17,-0.83,0.10,3827,29,5.286,0.042,5.26,0.06,-0.33,0.04,3850,15,5.300,0.013,5.19,0.00,-0.26,0.04
280,6.879,5861,2.921,3.79,-1.35,3.11300,2.36700,52.50492,0.00730,5832,66,2.952,0.039,4.57,0.27,-1.31,0.27,5951,15,2.966,0.017,4.03,0.58,-1.22,0.21,5780,21,2.872,0.013,3.64,0.07,-1.51,0.04,5793,30,2.874,0.029,3.86,0.34,-1.56,0.16
281,15.883,4614,2.002,4.79,-2.09,7.59700,1.55700,4.51024,0.06484,4684,257,2.113,0.077,4.78,0.22,-1.73,0.40,4618,502,2.016,0.463,4.81,3.10,-2.06,1.07,4638,33,2.017,0.031,4.92,0.23,-2.16,0.08,4544,25,1.923,0.029,4.67,0.02,-2.19,0.05
282,17.244,5704,1.871,4.50,-1.01,5.30800,1.55200,0.83792,0.14051,5880,263,1.975,0.135,4.64,0.25,-1.64,0.60,5723,808,1.841,0.469,5.25,9.78,-1.56,2.03,5860,27,1.956,0.028,5.12,0.59,-1.05,0.23,6066,8,2.087,0.011,4.37,0.17,-0.43,0.09
283,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3898,0,4.323,0.062,4.93,0.27,0.06,0.43,4208,152,4.692,0.181,5.50,0.55,0.50,0.11,3958,14,4.482,0.032,4.91,0.29,0.10,0.07,3962,13,4.479,0.022,4.79,0.05,0.11,0.05
284,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,3985,0,5.717,0.062,4.92,0.27,0.03,0.43,3875,237,5.647,0.351,4.84,0.57,-0.23,0.25,4023,28,5.832,0.033,4.42,0.04,0.01,0.02,4034,10,5.856,0.009,4.66,0.01,0.01,0.01
285,7.227,5974,7.065,4.34,-0.13,4.27100,5.13300,272.52102,0.00730,5889,66,6.848,0.122,4.57,0.27,-0.72,0.30,6001,482,7.102,0.284,3.97,1.60,-0.23,0.84,6026,9,7.105,0.006,3.91,0.04,-0.37,0.02,5960,48,7.064,0.028,3.74,0.10,-0.50,0.08
286,11.343,4466,4.773,4.92,-2.14,7.96800,3.42100,102.18802,0.00730,4567,244,4.961,0.062,4.79,0.27,-1.37,0.27,4650,13,4.935,0.045,5.50,0.69,-1.98,0.45,4513,22,4.807,0.023,5.15,0.12,-2.20,0.03,4512,12,4.808,0.015,5.14,0.04,-2.19,0.02
287,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,4427,814,8.790,0.347,4.85,0.22,-1.38,0.56,3684,221,7.759,0.563,3.12,4.41,-1.35,1.36,4393,39,8.711,0.063,5.42,0.44,-1.95,0.42,4879,36,9.136,0.052,4.95,0.15,-1.95,0.25
288,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3793,0,4.997,0.062,4.94,0.27,0.20,0.43,3044,31,3.932,0.128,0.75,0.20,-2.04,0.08,3913,39,5.352,0.072,4.93,0.05,0.31,0.05,3848,2,5.169,0.052,4.72,0.08,0.20,0.00
289,10.055,6266,3.586,4.37,-0.08,3.98900,2.88000,23.04624,0.00730,6290,59,3.608,0.062,4.42,0.27,-0.56,0.30,6168,281,3.587,0.150,3.02,0.54,-0.05,0.30,6305,28,3.658,0.014,3.32,0.06,0.08,0.02,6340,17,3.677,0.009,3.38,0.04,0.12,0.02
290,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4491,244,6.317,0.122,4.78,0.27,-1.16,0.27,4708,75,6.464,0.064,5.50,0.54,-1.39,0.36,4436,33,6.195,0.030,5.06,0.11,-1.53,0.01,4389,20,6.143,0.023,4.97,0.03,-1.54,0.01
291,18.610,5089,0.477,4.85,-1.19,6.87700,0.40100,0.54150,0.21263,5059,263,0.445,0.135,4.81,0.25,-1.33,0.60,4755,571,0.158,0.615,2.79,6.47,-2.50,1.81,5034,37,0.401,0.057,5.18,0.47,-1.82,0.26,5146,18,0.520,0.034,4.92,0.15,-1.47,0.25
292,14.779,6395,0.165,4.42,-0.66,4.26900,0.14900,0.84684,0.02083,6270,59,0.117,0.039,4.42,0.27,-0.89,0.30,6304,463,0.129,0.260,4.26,0.61,-0.70,0.29,6271,5,0.107,0.004,4.24,0.04,-0.73,0.02,6252,34,0.099,0.018,4.21,0.05,-0.74,0.03
293,13.512,4635,0.868,3.13,0.09,2.56100,0.69000,0.88675,0.01909,4673,244,1.038,0.039,4.38,0.27,0.41,0.43,4448,73,0.753,0.064,2.77,0.39,-0.02,0.24,4615,26,0.926,0.027,3.33,0.13,0.19,0.03,4604,24,0.922,0.054,3.27,0.14,0.13,0.28
294,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5909,66,0.051,0.039,4.45,0.27,-0.25,0.30,6050,12,0.086,0.019,4.32,0.42,-0.17,0.09,5875,18,-0.001,0.007,3.88,0.14,-0.35,0.04,5850,14,-0.020,0.010,3.83,0.11,-0.38,0.02
295,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3443,0,0.199,0.039,5.11,0.42,-2.15,0.77,3408,8,0.219,0.032,5.05,0.05,-2.02,0.10,3421,38,0.135,0.117,5.41,0.21,-1.86,0.15,3481,43,0.262,0.124,5.32,0.23,-1.64,0.05
296,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6566,59,1.359,0.039,4.55,0.27,-1.56,0.27,6551,16,1.374,0.014,4.20,0.19,-1.41,0.39,6586,19,1.382,0.009,4.30,0.03,-1.40,0.03,6545,22,1.363,0.010,4.26,0.02,-1.42,0.03
297,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4357,377,0.516,0.135,4.91,0.25,-1.47,0.60,4446,1009,0.531,1.219,5.50,7.14,-2.50,2.91,4457,24,0.785,0.060,5.39,0.30,-1.21,0.20,4198,44,0.468,0.073,4.91,0.15,-1.92,0.23
298,13.320,5712,0.346,4.57,-0.41,5.21700,0.30100,2.75169,0.01713,5744,66,0.341,0.039,4.59,0.27,-0.53,0.30,5448,14,0.198,0.031,3.74,0.94,-0.66,0.13,5768,19,0.392,0.011,4.88,0.12,-0.36,0.02,5724,11,0.368,0.008,4.64,0.01,-0.38,0.01
299,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4889,244,0.456,0.039,4.76,0.27,-0.60,0.30,4813,107,0.406,0.112,4.76,0.33,-0.75,0.21,4910,26,0.491,0.024,4.97,0.02,-0.62,0.05,4906,38,0.486,0.033,5.06,0.08,-0.64,0.06
300,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3922,0,1.269,0.039,5.08,0.42,-0.89,0.30,3895,110,1.289,0.199,4.93,0.37,-0.50,0.17,3956,8,1.373,0.010,5.05,0.10,-0.42,0.01,4022,24,1.464,0.032,5.18,0.01,-0.35,0.04
301,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4759,244,0.017,0.039,4.71,0.27,0.22,0.43,4796,67,0.090,0.053,4.91,0.17,0.27,0.14,4786,23,0.084,0.015,4.94,0.02,0.25,0.04,4814,8,0.135,0.010,4.77,0.22,0.17,0.04
302,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3687,0,0.715,0.039,5.07,0.42,-0.65,0.30,3719,30,0.762,0.048,5.50,0.16,-0.53,0.08,3714,23,0.750,0.037,5.94,0.06,-0.59,0.07,3692,27,0.713,0.045,5.73,0.01,-0.65,0.10
303,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6093,59,1.899,0.039,4.59,0.27,-1.70,0.27,6124,318,1.912,0.174,4.77,1.72,-1.71,0.79,6105,15,1.915,0.008,4.53,0.08,-1.68,0.05,6064,24,1.891,0.013,4.47,0.10,-1.78,0.05
304,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5716,66,0.612,0.039,4.54,0.27,-0.56,0.30,5532,138,0.534,0.107,4.09,1.07,-0.62,0.09,5745,26,0.656,0.014,4.18,0.03,-0.39,0.02,5770,20,0.672,0.011,4.28,0.08,-0.37,0.01
305,7.561,3460,9.671,5.13,-0.56,11.33300,5.82900,8321.46901,0.00730,3386,0,9.606,0.122,5.14,0.42,-0.57,0.30,3419,19,9.720,0.082,4.94,0.28,-0.73,0.07,3449,0,9.824,0.020,4.85,0.03,-0.69,0.02,3398,87,9.690,0.274,5.16,0.06,-0.78,0.50
306,14.965,5477,8.664,5.08,-2.11,6.59600,5.99100,33.43490,0.01852,5404,66,8.472,0.122,4.72,0.27,-1.35,0.27,5052,531,8.395,0.447,4.07,5.81,-2.50,3.66,5528,22,8.703,0.023,5.90,0.08,-2.19,0.18,5399,19,8.621,0.012,5.15,0.03,-2.24,0.04
307,18.610,5089,0.477,4.85,-1.19,6.87700,0.40100,0.54150,0.21263,4926,377,0.333,0.135,4.81,0.25,-1.13,0.60,4767,629,0.270,0.491,3.74,6.14,-1.60,1.60,4910,37,0.349,0.050,4.53,0.56,-1.44,0.21,4877,42,0.281,0.057,5.00,0.14,-1.59,0.21
308,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5771,66,0.632,0.039,4.55,0.27,-0.56,0.30,5617,152,0.583,0.115,4.11,0.96,-0.52,0.10,5806,15,0.693,0.010,4.32,0.06,-0.35,0.01,5792,22,0.685,0.015,4.38,0.17,-0.38,0.05
309,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5199,427,2.276,0.257,4.71,0.22,-0.77,0.58,4753,1530,1.651,1.792,5.50,11.13,-2.50,7.67,5277,36,2.455,0.072,4.39,1.58,-1.49,0.61,5296,36,2.518,0.074,4.75,0.31,-1.22,0.77
310,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5633,66,0.490,0.039,4.49,0.27,-0.04,0.30,5496,96,0.435,0.078,4.23,0.72,-0.11,0.08,5666,14,0.541,0.005,4.59,0.03,0.05,0.01,5657,21,0.534,0.011,4.58,0.05,0.04,0.02
311,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3471,799,0.450,0.257,5.27,0.69,-1.45,0.56,3298,130,0.000,0.630,3.96,0.65,-1.20,0.22,3417,48,0.274,0.145,4.70,0.21,-1.18,0.10,4652,325,1.902,0.735,5.09,0.13,-0.91,1.12
312,16.373,5856,1.899,3.65,-1.47,2.84400,1.58900,0.40907,0.09128,5984,241,1.956,0.077,4.56,0.22,-1.53,0.40,5903,669,1.926,0.394,3.94,2.58,-1.42,1.29,6002,20,1.975,0.014,4.17,0.21,-1.28,0.09,5988,23,1.972,0.015,3.97,0.12,-1.31,0.09
313,16.031,6655,1.534,4.64,-0.89,4.49000,1.33400,0.90908,0.07420,6491,108,1.439,0.077,4.54,0.22,-1.43,0.40,6522,520,1.492,0.214,4.12,2.08,-0.73,0.47,6512,20,1.479,0.010,4.20,0.08,-0.89,0.04,6627,15,1.531,0.010,4.59,0.06,-0.71,0.06
314,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5747,66,0.620,0.039,4.53,0.27,-0.53,0.30,5700,186,0.633,0.131,4.04,0.85,-0.40,0.13,5801,32,0.691,0.019,4.31,0.04,-0.35,0.02,5795,22,0.686,0.015,4.25,0.07,-0.35,0.01
315,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4800,244,0.945,0.039,4.82,0.27,-1.85,0.27,4835,165,0.920,0.152,4.55,1.35,-2.06,0.39,4783,27,0.899,0.020,4.20,0.26,-2.01,0.03,4859,13,0.961,0.012,4.77,0.07,-1.90,0.04
316,13.922,5592,1.024,4.69,-2.17,5.82700,0.86900,3.58592,0.01363,5637,66,1.023,0.039,4.70,0.27,-1.90,0.27,5550,27,1.009,0.083,4.16,2.35,-2.00,0.82,5670,21,1.081,0.018,4.74,0.17,-1.92,0.10,5646,37,1.065,0.027,4.68,0.15,-1.96,0.11
317,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4623,244,0.527,0.039,4.81,0.27,-1.65,0.27,4612,121,0.504,0.127,4.77,0.67,-1.77,0.19,4625,19,0.511,0.019,4.80,0.09,-1.75,0.02,4638,12,0.521,0.008,4.88,0.10,-1.74,0.02
318,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4830,244,6.195,0.122,4.66,0.27,-0.10,0.30,4342,349,5.791,0.400,3.50,0.53,-0.30,0.40,4905,22,6.350,0.017,4.54,0.01,-0.08,0.01,4911,12,6.354,0.010,4.52,0.01,-0.07,0.01
319,19.644,4121,4.099,5.20,-0.69,10.26900,2.90200,5.07692,0.27080,4344,814,4.168,0.217,4.96,0.22,-1.00,0.58,3846,304,3.267,0.649,-0.50,1.87,-0.88,0.97,4450,75,4.427,0.172,2.94,1.98,-0.41,0.97,4810,10,4.419,0.033,5.07,0.12,-2.24,0.05
320,13.499,5736,4.695,4.54,-1.43,5.51800,3.59600,13.26783,0.01569,5750,66,4.705,0.062,4.62,0.27,-1.27,0.27,5583,403,4.586,0.267,4.39,3.70,-1.79,1.90,5749,11,4.699,0.008,4.67,0.17,-1.40,0.06,5793,26,4.723,0.015,4.83,0.23,-1.36,0.05
321,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3767,0,3.805,0.062,4.97,0.27,-0.61,0.30,3707,50,3.780,0.096,4.68,0.17,-0.68,0.13,3759,5,3.808,0.005,5.20,0.01,-0.54,0.02,3808,20,3.885,0.031,5.20,0.02,-0.43,0.04
322,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4862,257,8.938,0.226,4.65,0.22,-0.35,0.32,4302,821,8.605,0.933,3.27,1.36,-0.13,0.92,5036,16,9.338,0.021,5.72,0.21,0.74,0.04,5150,11,9.391,0.016,4.64,0.05,0.17,0.14
323,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3437,0,0.190,0.039,5.10,0.42,-2.15,0.77,3418,5,0.270,0.011,4.99,0.05,-2.00,0.10,3419,36,0.142,0.113,5.40,0.22,-1.92,0.18,3401,2,0.119,0.027,5.18,0.02,-1.88,0.04
324,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3823,0,0.634,0.039,5.10,0.42,-1.93,0.27,3805,19,0.615,0.056,4.84,0.27,-2.21,0.60,3823,18,0.642,0.023,4.82,0.29,-1.89,0.20,3855,36,0.700,0.055,4.75,0.16,-1.69,0.22
325,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4820,244,0.930,0.039,4.79,0.27,-1.79,0.27,4896,155,1.004,0.141,5.00,1.20,-1.80,0.34,4815,14,0.928,0.013,4.48,0.10,-1.94,0.02,4862,22,0.966,0.020,4.80,0.11,-1.86,0.04
326,17.710,3397,6.495,5.22,-0.16,11.64100,3.96800,38.00144,0.16312,3668,660,6.790,0.172,5.03,0.58,-0.26,0.46,3412,159,6.507,0.071,5.13,1.59,0.03,0.81,3681,88,6.838,0.216,5.92,0.11,0.64,0.17,3553,4,6.624,0.022,5.09,0.05,0.20,0.00
327,11.376,5524,9.840,4.67,-0.82,5.74800,6.67800,162.18101,0.01490,5128,66,9.357,0.122,4.71,0.27,-1.08,0.27,3889,63,8.363,0.160,3.74,2.32,-2.50,1.27,5352,11,9.849,0.007,5.99,0.01,-0.05,0.05,5334,18,9.816,0.016,5.02,0.21,-0.39,0.20
328,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3558,0,1.029,0.039,5.17,0.42,-2.09,0.77,3602,37,1.211,0.115,5.50,0.38,-2.05,0.68,3601,4,1.146,0.049,5.59,0.04,-1.73,0.21,3685,66,1.301,0.215,5.71,0.04,-1.43,0.06
329,17.822,6826,5.641,3.94,-1.28,2.76000,4.37300,0.72812,0.16815,7010,313,5.661,0.244,4.45,0.25,-0.60,0.46,6705,2031,5.623,0.795,4.10,5.09,-0.52,3.51,7057,28,5.718,0.021,4.06,0.15,-1.67,0.45,6841,21,5.648,0.021,3.94,0.16,-1.47,0.47
330,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3439,0,0.187,0.039,5.11,0.42,-2.16,0.77,3418,5,0.270,0.011,4.99,0.05,-1.97,0.10,3424,37,0.140,0.106,5.41,0.21,-1.84,0.16,3400,1,0.087,0.020,5.19,0.00,-1.80,0.05
331,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4602,244,1.632,0.039,4.83,0.27,-0.66,0.30,4599,191,1.677,0.197,4.98,0.52,-0.57,0.41,4634,25,1.704,0.024,5.17,0.14,-0.51,0.02,4655,23,1.729,0.026,5.14,0.05,-0.46,0.04
332,16.446,5205,0.126,2.81,-0.72,0.20400,0.10800,0.05932,0.09162,5472,241,0.303,0.077,4.58,0.22,-0.50,0.32,5109,350,0.070,0.330,2.74,2.40,-0.81,0.51,5473,25,0.316,0.018,3.88,0.12,-0.33,0.05,5424,36,0.281,0.023,3.69,0.09,-0.38,0.05
333,19.484,3628,0.897,5.27,-2.16,10.24600,0.65800,1.92309,0.26078,3147,799,0.361,0.257,5.57,0.69,-3.08,0.00,3000,271,0.000,1.061,1.89,0.66,-2.50,0.37,3238,11,0.644,0.047,3.30,0.17,-3.10,0.09,3419,86,0.965,0.272,4.67,0.02,-2.27,0.02
334,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3533,0,3.936,0.062,5.06,0.42,-1.58,0.27,3505,15,3.813,0.058,4.60,0.25,-2.25,0.52,3499,12,3.847,0.056,4.70,0.10,-2.52,0.33,3541,57,3.924,0.177,4.79,0.23,-2.22,0.05
335,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5256,66,2.360,0.039,4.67,0.27,-1.02,0.27,5182,124,2.323,0.105,4.86,1.10,-0.92,0.29,5257,28,2.386,0.021,4.73,0.06,-0.79,0.04,5261,15,2.392,0.010,4.66,0.10,-0.76,0.02
336,13.994,5742,3.582,4.57,-0.88,5.37500,2.82800,6.95024,0.01479,5768,66,3.594,0.062,4.61,0.27,-1.12,0.27,5674,177,3.539,0.083,4.65,3.64,-1.07,0.70,5772,40,3.598,0.023,4.93,0.16,-0.89,0.06,5761,11,3.592,0.008,4.65,0.21,-0.87,0.05
337,9.713,7511,8.508,4.05,-2.07,2.58500,6.25500,66.89598,0.00730,6956,59,7.926,0.122,4.53,0.27,-0.89,0.30,7121,680,8.450,0.220,3.83,0.72,-0.11,0.74,7310,45,8.489,0.009,4.02,0.04,-0.57,0.20,7331,16,8.490,0.006,4.03,0.02,-0.70,0.04
338,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3582,0,0.640,0.039,5.15,0.42,-1.94,0.27,3595,10,0.741,0.019,5.50,0.10,-2.33,0.23,3602,10,0.704,0.046,5.59,0.01,-1.90,0.09,3625,10,0.744,0.039,5.56,0.03,-1.61,0.05
339,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3431,0,0.190,0.039,5.10,0.42,-2.16,0.77,3408,8,0.218,0.032,5.05,0.05,-2.03,0.10,3401,3,0.091,0.041,5.25,0.07,-1.82,0.09,3400,1,0.103,0.013,5.19,0.00,-1.85,0.02
340,17.136,8305,2.204,4.05,-1.56,1.93400,1.97400,0.22615,0.13319,8238,392,2.262,0.135,4.22,0.25,-0.74,0.46,8093,1659,2.173,0.513,3.75,1.11,-0.17,1.09,8157,47,2.155,0.016,3.91,0.08,-1.50,0.45,8149,45,2.161,0.016,3.90,0.07,-1.02,0.44
341,12.088,4997,1.398,4.96,-1.55,7.19900,1.13600,17.75824,0.01573,5027,66,1.419,0.039,4.76,0.27,-1.46,0.27,5024,109,1.426,0.092,5.24,0.71,-1.36,0.20,5028,15,1.429,0.013,5.25,0.05,-1.41,0.05,5037,34,1.444,0.032,4.93,0.44,-1.39,0.03
342,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5533,66,5.748,0.062,4.55,0.27,-0.34,0.30,4427,166,4.988,0.161,1.79,1.40,-1.79,0.44,5649,26,5.954,0.013,4.56,0.06,-0.21,0.03,5639,19,5.948,0.008,4.48,0.07,-0.21,0.04
343,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4649,244,0.545,0.039,4.80,0.27,-1.62,0.27,4650,8,0.528,0.047,4.98,0.55,-1.72,0.19,4614,24,0.501,0.023,4.74,0.11,-1.76,0.02,4614,16,0.501,0.016,4.75,0.07,-1.76,0.02
344,8.027,5640,1.244,4.47,-0.46,5.17200,1.04800,43.51109,0.00730,5644,66,1.230,0.039,4.55,0.27,-0.68,0.30,5438,126,1.125,0.100,3.83,1.07,-0.66,0.12,5676,17,1.268,0.010,4.16,0.07,-0.41,0.02,5696,28,1.281,0.019,4.23,0.12,-0.40,0.02
345,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3985,0,2.583,0.077,5.01,0.58,-1.50,0.40,3998,126,2.443,0.277,5.50,2.99,-2.02,3.29,3890,10,2.333,0.025,4.35,0.33,-1.69,0.28,3963,17,2.423,0.028,4.70,0.06,-1.40,0.06
346,14.761,5353,5.852,4.59,-1.09,5.77000,4.29100,11.47625,0.01859,5488,66,5.879,0.062,4.63,0.27,-1.06,0.27,5503,652,5.944,0.400,4.32,5.23,-1.11,1.27,5504,33,5.933,0.021,4.34,0.25,-1.16,0.08,5415,7,5.887,0.008,4.28,0.11,-1.12,0.06
347,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3631,799,0.757,0.257,5.06,0.69,0.14,0.97,4434,1565,2.944,1.596,3.50,18.47,-2.50,6.36,3610,24,0.686,0.067,5.44,0.25,0.37,0.08,3625,66,0.457,0.193,4.66,0.01,0.20,0.00
348,16.832,7531,0.730,4.27,-1.35,3.11400,0.67100,0.24581,0.11951,7367,67,0.740,0.077,4.34,0.22,-1.32,0.40,7551,626,0.739,0.201,4.02,1.00,-2.50,2.21,7312,34,0.653,0.015,3.93,0.08,-1.42,0.34,7345,24,0.648,0.015,4.00,0.09,-1.95,0.21
349,14.358,4759,0.454,5.06,-2.18,7.77000,0.37300,5.71479,0.01605,4685,244,0.421,0.039,4.81,0.27,-2.06,0.77,4786,154,0.469,0.170,5.26,1.21,-2.21,0.45,4676,25,0.374,0.018,4.50,0.25,-2.38,0.03,4639,21,0.328,0.029,4.84,0.19,-2.27,0.00
350,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3733,0,0.139,0.039,5.03,0.42,-0.08,0.30,3787,26,0.309,0.035,5.28,0.37,0.42,0.09,3795,25,0.327,0.032,5.34,0.07,0.44,0.05,3732,6,0.097,0.030,4.66,0.01,0.20,0.00
351,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4575,244,4.965,0.062,4.76,0.27,-0.16,0.30,4487,254,4.904,0.255,4.58,0.44,-0.15,0.37,4599,16,5.023,0.015,4.87,0.01,-0.01,0.02,4586,37,5.009,0.037,4.81,0.12,-0.01,0.04
352,12.331,7028,0.850,4.29,-1.44,3.63800,0.76600,2.59777,0.01197,6954,59,0.832,0.039,4.36,0.27,-1.34,0.27,7094,240,0.871,0.100,4.41,0.20,-1.34,0.43,6932,13,0.808,0.006,4.25,0.02,-1.37,0.03,6948,35,0.814,0.013,4.25,0.05,-1.46,0.05
353,7.845,5568,0.104,4.51,-0.18,5.18500,0.09000,30.61963,0.00730,5592,66,0.117,0.039,4.59,0.27,-0.18,0.30,5410,78,0.043,0.070,4.16,0.68,-0.31,0.07,5630,34,0.185,0.022,4.71,0.07,-0.09,0.03,5653,5,0.197,0.004,4.63,0.02,-0.07,0.02
354,17.703,5157,5.777,4.74,-1.17,6.54200,4.20800,4.06818,0.16135,5391,263,5.829,0.244,4.59,0.25,-0.67,0.46,4849,55,5.578,0.164,4.87,3.06,-1.04,2.03,5445,18,5.965,0.029,4.80,0.56,-0.85,0.28,5459,18,5.979,0.028,4.85,0.25,-0.78,0.25
355,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4583,244,1.610,0.039,4.85,0.27,-0.70,0.30,4626,183,1.701,0.185,5.02,0.51,-0.52,0.42,4616,14,1.685,0.014,5.12,0.01,-0.52,0.02,4557,23,1.626,0.021,5.01,0.15,-0.61,0.02
356,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,4020,244,5.818,0.062,4.88,0.27,-1.30,0.27,4150,4,5.746,0.041,5.50,1.05,-1.62,1.08,3869,16,5.392,0.019,4.39,0.30,-1.84,0.28,3869,16,5.383,0.025,4.70,0.08,-2.04,0.13
357,12.331,7028,0.850,4.29,-1.44,3.63800,0.76600,2.59777,0.01197,6991,59,0.849,0.039,4.38,0.27,-1.35,0.27,7093,239,0.874,0.100,4.36,0.20,-1.31,0.41,6985,37,0.828,0.014,4.30,0.04,-1.46,0.09,6969,27,0.822,0.010,4.27,0.03,-1.49,0.06
358,7.151,3902,1.448,5.31,-1.52,10.93100,1.07500,935.40567,0.00730,3849,0,1.377,0.039,5.12,0.42,-1.65,0.27,3850,1,1.426,0.035,5.01,0.69,-1.60,0.76,3828,31,1.353,0.059,4.88,0.20,-1.49,0.35,3846,29,1.382,0.053,4.99,0.23,-1.48,0.28
359,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4614,244,1.623,0.039,4.84,0.27,-0.68,0.30,4608,183,1.687,0.187,5.05,0.51,-0.54,0.41,4640,23,1.710,0.021,5.19,0.15,-0.50,0.01,4644,24,1.715,0.027,5.14,0.03,-0.48,0.04
360,7.307,3942,1.839,5.26,-1.27,10.89500,1.35700,974.54074,0.00730,3891,0,1.770,0.039,5.09,0.42,-1.50,0.27,3890,42,1.773,0.090,4.60,0.38,-1.06,0.29,3913,29,1.811,0.051,4.62,0.01,-0.95,0.12,3853,44,1.712,0.077,4.66,0.02,-1.19,0.23
361,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4484,244,0.034,0.039,4.90,0.27,-0.20,0.30,5153,35,0.746,0.020,5.50,0.25,0.50,0.10,4522,25,0.120,0.020,5.11,0.02,-0.11,0.07,4502,10,0.106,0.011,5.12,0.01,-0.16,0.02
362,16.797,5870,2.854,4.51,-1.49,5.27800,2.31400,1.44278,0.11576,6000,108,2.937,0.077,4.58,0.22,-1.55,0.40,6081,834,2.936,0.444,5.50,6.67,-1.70,2.74,5994,23,2.912,0.020,5.26,0.39,-1.51,0.23,6121,21,3.002,0.022,4.64,0.24,-1.29,0.28
363,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5008,66,2.871,0.039,4.60,0.27,-0.21,0.30,4997,294,2.891,0.234,4.53,0.39,-0.06,0.41,5013,13,2.905,0.011,4.62,0.01,-0.04,0.02,5019,14,2.909,0.011,4.61,0.02,-0.03,0.02
364,13.499,5736,4.695,4.54,-1.43,5.51800,3.59600,13.26783,0.01569,5846,66,4.752,0.062,4.58,0.27,-1.28,0.27,5789,453,4.726,0.278,4.61,3.64,-1.41,1.44,5853,16,4.764,0.010,4.83,0.14,-1.22,0.07,5814,16,4.745,0.010,4.53,0.09,-1.30,0.05
365,8.027,5640,1.244,4.47,-0.46,5.17200,1.04800,43.51109,0.00730,5614,66,1.230,0.039,4.60,0.27,-0.69,0.30,5521,122,1.177,0.093,4.10,1.02,-0.58,0.10,5620,21,1.236,0.011,4.10,0.06,-0.47,0.02,5603,13,1.226,0.010,4.12,0.07,-0.48,0.01
366,8.381,5182,1.892,4.82,-1.46,6.61600,1.53000,89.74288,0.00730,5153,66,1.889,0.039,4.73,0.27,-1.47,0.27,5193,89,1.896,0.070,4.81,1.11,-1.48,0.25,5124,23,1.846,0.017,4.42,0.13,-1.57,0.05,5174,18,1.882,0.014,4.66,0.15,-1.48,0.01
367,7.653,5441,1.553,4.87,-0.83,6.12000,1.28500,89.20722,0.00730,5440,66,1.539,0.039,4.68,0.27,-1.04,0.27,5375,46,1.502,0.025,4.74,1.49,-0.96,0.28,5434,22,1.546,0.017,4.81,0.23,-0.84,0.08,5504,29,1.591,0.023,5.15,0.05,-0.77,0.05
368,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4274,377,9.028,0.172,4.84,0.25,-1.12,0.60,3650,7,8.205,0.256,4.36,2.43,-1.28,1.30,4248,20,8.970,0.036,5.63,0.29,-1.89,0.45,4762,25,9.429,0.037,4.99,0.14,-2.03,0.17
369,10.394,4017,0.094,5.25,-1.68,10.73300,0.07300,120.89268,0.00730,3967,0,0.041,0.039,5.01,0.42,-1.88,0.27,3991,23,0.054,0.047,5.20,0.78,-1.76,0.66,3979,7,0.051,0.001,4.76,0.22,-1.51,0.09,3965,14,0.033,0.019,4.72,0.11,-1.50,0.04
370,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3627,0,1.075,0.039,5.15,0.42,-2.00,0.27,3616,37,1.250,0.116,5.50,0.39,-1.98,0.64,3711,64,1.346,0.147,5.89,0.18,-1.30,0.14,3824,10,1.544,0.019,5.73,0.00,-0.99,0.04
371,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6471,59,4.982,0.062,4.52,0.27,-1.26,0.27,6527,402,4.997,0.200,4.44,1.93,-1.73,3.03,6467,18,4.961,0.009,4.51,0.08,-2.15,0.15,6437,14,4.950,0.007,4.52,0.08,-2.02,0.13
372,19.774,6332,3.221,4.23,-0.93,3.97500,2.63000,0.23238,0.27087,5887,427,2.832,0.257,4.60,0.22,-1.38,0.56,5136,1615,2.427,1.076,2.48,12.16,-2.50,5.29,6000,37,3.019,0.060,3.99,0.92,-1.63,0.53,6013,38,2.983,0.046,4.47,0.34,-1.71,0.44
373,15.651,5494,0.142,4.59,-0.64,5.64900,0.12300,1.05730,0.05161,5499,241,0.128,0.077,4.70,0.22,-0.58,0.32,5493,191,0.139,0.161,4.55,1.84,-0.53,0.20,5522,22,0.161,0.016,4.66,0.17,-0.61,0.05,5590,17,0.204,0.013,4.80,0.19,-0.55,0.03
374,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,5306,263,7.600,0.172,4.62,0.25,-0.60,0.46,8118,4619,9.140,1.204,5.50,2.69,0.50,2.98,5472,42,7.890,0.051,4.77,0.74,-0.01,0.27,5313,21,7.776,0.030,4.39,0.16,-0.13,0.18
375,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3835,0,5.239,0.062,4.99,0.27,-0.51,0.30,3596,36,5.018,0.087,4.46,0.16,-0.84,0.10,3868,23,5.323,0.019,5.55,0.15,-0.25,0.04,3867,29,5.325,0.028,5.19,0.00,-0.24,0.07
376,16.314,3791,7.452,5.13,-2.26,9.80600,4.83900,46.36604,0.09092,4034,257,7.923,0.226,4.88,0.22,-1.04,0.40,3958,180,7.645,0.349,4.90,3.90,-1.15,2.76,3929,21,7.629,0.034,4.75,0.36,-1.32,0.32,3968,18,7.667,0.030,4.88,0.16,-1.33,0.15
377,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4742,244,0.000,0.039,4.70,0.27,0.20,0.43,4798,66,0.089,0.052,4.89,0.17,0.28,0.14,4789,36,0.078,0.037,4.87,0.11,0.29,0.04,4815,13,0.141,0.017,4.65,0.00,0.20,0.00
378,9.166,6352,2.180,4.35,-1.27,4.40000,1.83900,25.97766,0.00730,6274,59,2.174,0.039,4.54,0.27,-1.36,0.27,6350,32,2.185,0.016,4.17,0.29,-1.19,0.20,6239,24,2.131,0.011,4.02,0.04,-1.27,0.01,6264,14,2.143,0.006,4.05,0.02,-1.27,0.02
379,16.769,6874,0.323,4.52,-1.52,4.27400,0.29500,0.36308,0.11333,7089,67,0.388,0.077,4.55,0.22,-1.61,0.40,7014,783,0.360,0.343,5.01,0.84,-1.64,1.86,7099,30,0.407,0.013,4.91,0.11,-1.41,0.18,7010,20,0.378,0.011,4.62,0.03,-1.95,0.17
380,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4387,814,6.782,0.347,4.75,0.22,-0.34,0.58,7393,6971,8.771,2.605,5.33,11.48,0.50,7.86,4398,39,6.834,0.091,4.53,0.86,-0.98,0.76,5056,45,7.427,0.078,4.94,0.16,-1.76,0.42
381,18.610,5089,0.477,4.85,-1.19,6.87700,0.40100,0.54150,0.21263,5224,263,0.519,0.135,4.69,0.25,-1.00,0.60,5040,597,0.405,0.577,5.13,6.42,-1.95,2.04,5267,26,0.612,0.038,5.25,0.92,-1.11,0.24,5373,35,0.696,0.034,4.95,0.21,-0.70,0.14
382,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3855,0,0.539,0.077,5.07,0.58,-1.13,0.40,3929,155,0.793,0.306,5.45,0.96,-0.86,0.63,3937,24,0.757,0.024,5.98,0.02,-0.65,0.09,4112,3,0.982,0.008,5.19,0.01,-0.17,0.01
383,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4758,244,0.020,0.039,4.71,0.27,0.20,0.43,4801,109,0.093,0.092,4.89,0.17,0.27,0.17,4756,14,0.044,0.020,4.71,0.12,0.27,0.02,4833,25,0.150,0.018,4.89,0.25,0.15,0.05
384,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4015,244,0.489,0.039,4.94,0.27,-2.02,0.77,3988,36,0.402,0.091,4.57,0.42,-2.40,0.55,3983,17,0.407,0.019,4.42,0.21,-2.16,0.13,4020,31,0.454,0.050,4.73,0.08,-2.18,0.16
385,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4164,244,5.960,0.062,4.87,0.27,-0.88,0.30,4082,170,5.786,0.261,4.82,0.90,-0.82,0.53,4093,24,5.802,0.036,4.85,0.04,-0.85,0.05,4199,33,5.929,0.044,5.18,0.01,-0.81,0.07
386,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4810,244,6.184,0.122,4.66,0.27,-0.07,0.30,4367,248,5.819,0.294,3.45,0.55,-0.30,0.36,4878,35,6.328,0.029,4.50,0.10,-0.10,0.01,4887,27,6.333,0.025,4.49,0.11,-0.08,0.02
387,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3542,660,4.945,0.244,4.99,0.25,0.17,0.79,3630,292,5.410,0.331,5.50,2.39,0.50,1.14,3593,59,5.125,0.144,5.68,0.17,0.79,0.06,3454,5,4.694,0.021,4.66,0.01,0.20,0.00
388,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4574,377,0.943,0.135,4.78,0.25,-1.28,0.60,4482,574,0.783,0.371,5.45,7.02,-2.36,2.35,4620,35,1.045,0.067,5.27,0.51,-0.82,0.29,4640,19,1.086,0.037,4.87,0.33,-0.59,0.24
389,9.484,5467,8.719,4.47,-0.82,5.41300,6.03400,246.94487,0.00730,5410,66,8.512,0.122,4.67,0.27,-1.08,0.27,5012,230,8.429,0.201,4.11,4.24,-1.44,0.78,5575,47,8.818,0.072,5.95,0.12,-0.78,0.48,5508,32,8.721,0.028,5.19,0.00,-1.40,0.18
390,7.908,5574,0.318,4.13,0.08,4.05900,0.27300,19.25750,0.00730,5627,66,0.361,0.039,4.42,0.27,0.15,0.43,5458,68,0.279,0.046,3.61,0.66,0.04,0.14,5644,24,0.411,0.014,4.55,0.08,0.27,0.02,5636,34,0.417,0.023,4.54,0.09,0.20,0.00
391,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3903,799,7.634,0.347,4.73,0.22,-0.42,0.58,3505,522,7.368,0.914,3.24,4.77,-0.35,1.16,3939,76,7.737,0.177,4.60,0.30,0.95,0.06,3514,41,7.733,0.104,4.82,0.13,-0.19,0.06
392,13.426,3305,0.004,5.09,-2.26,11.08100,0.00300,34.00948,0.00933,3191,0,-0.228,0.000,5.12,0.42,-2.88,0.77,3000,27,0.000,0.093,2.94,0.09,-2.33,0.06,3199,13,-0.184,0.010,4.54,0.06,-2.42,0.10,3315,122,0.183,0.376,3.76,1.62,-1.89,0.72
393,19.169,4696,6.181,4.85,-1.15,7.45900,4.36600,3.39782,0.24688,5069,427,6.445,0.347,4.67,0.22,-1.28,0.56,4703,4474,5.743,2.852,-0.50,8.69,-1.48,2.06,5046,39,6.391,0.080,3.82,1.28,-1.63,0.65,4060,39,5.473,0.086,4.90,0.15,-1.89,0.30
394,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5531,66,5.751,0.062,4.54,0.27,-0.32,0.30,4517,214,5.078,0.196,1.63,1.44,-1.59,0.36,5631,20,5.945,0.011,4.42,0.08,-0.20,0.04,5600,20,5.928,0.013,4.35,0.04,-0.20,0.02
395,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3754,660,2.637,0.135,5.00,0.25,-1.40,0.60,3831,229,2.546,0.485,4.95,1.64,-1.13,1.78,3709,19,2.526,0.079,3.30,0.56,-1.74,0.13,3707,40,2.584,0.125,4.69,0.03,-2.24,0.05
396,19.149,5921,6.149,4.51,0.30,4.58200,4.55200,0.99312,0.23993,5395,427,5.655,0.217,4.58,0.22,-0.59,0.58,5599,3849,5.975,2.306,0.87,6.62,-0.03,3.06,5502,42,5.855,0.077,3.39,1.86,-0.49,0.58,5958,34,6.085,0.061,4.34,0.27,-0.64,0.59
397,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3900,0,1.276,0.039,5.06,0.42,-0.92,0.30,3881,110,1.278,0.202,4.74,0.37,-0.54,0.19,3933,13,1.365,0.020,4.81,0.02,-0.47,0.02,3876,31,1.284,0.042,4.72,0.06,-0.57,0.06
398,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3989,799,1.662,0.257,4.96,0.22,-0.37,0.58,3351,3,0.929,0.419,3.56,1.39,-0.73,0.34,3942,40,1.560,0.114,5.15,0.58,0.63,0.11,4273,43,2.087,0.108,5.17,0.03,0.20,0.00
399,8.206,5625,7.924,4.67,0.09,5.17700,5.58100,323.74271,0.00730,5491,66,7.661,0.122,4.59,0.27,-0.54,0.30,5648,12,7.980,0.066,4.82,2.60,0.15,0.35,5651,15,7.985,0.007,4.54,0.29,0.18,0.03,5674,34,7.997,0.019,4.48,0.10,0.18,0.02
400,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3682,0,0.890,0.039,5.15,0.42,-1.82,0.27,3675,27,0.973,0.062,5.50,0.13,-2.50,0.41,3741,14,1.075,0.022,5.72,0.02,-1.55,0.17,3760,39,1.133,0.064,5.69,0.03,-1.58,0.11
401,16.314,3791,7.452,5.13,-2.26,9.80600,4.83900,46.36604,0.09092,4030,257,7.908,0.226,4.86,0.22,-1.05,0.40,4209,559,7.971,0.730,5.30,2.85,-0.91,1.81,3919,24,7.609,0.042,4.76,0.50,-1.44,0.41,3881,24,7.571,0.037,4.78,0.12,-1.59,0.28
402,9.166,6352,2.180,4.35,-1.27,4.40000,1.83900,25.97766,0.00730,6287,59,2.169,0.039,4.54,0.27,-1.34,0.27,6317,212,2.168,0.111,4.12,0.45,-1.22,0.31,6277,30,2.148,0.015,4.08,0.06,-1.25,0.03,6289,21,2.148,0.024,4.28,0.32,-1.30,0.15
403,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4873,244,0.969,0.039,4.80,0.27,-1.86,0.27,4934,141,0.981,0.143,5.41,1.15,-2.04,0.40,4880,21,0.971,0.017,4.96,0.14,-1.93,0.02,4872,5,0.965,0.007,4.90,0.05,-1.93,0.02
404,12.745,4949,1.414,2.55,-0.94,0.26600,1.14600,0.54125,0.01516,5128,66,1.585,0.039,4.53,0.27,-0.82,0.30,5063,135,1.491,0.108,2.87,1.45,-0.81,0.11,5084,27,1.524,0.016,3.33,0.20,-0.82,0.06,5037,89,1.445,0.194,3.36,0.76,-0.76,0.36
405,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5442,263,4.133,0.244,4.66,0.25,-0.68,0.46,4695,1713,3.816,1.712,3.18,6.04,-0.68,3.94,5538,31,4.321,0.032,4.34,1.15,0.08,0.15,5465,12,4.276,0.023,4.61,0.28,-0.12,0.27
406,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5230,66,2.355,0.039,4.68,0.27,-1.12,0.27,5097,130,2.261,0.109,4.68,1.06,-1.05,0.29,5242,36,2.374,0.027,4.76,0.08,-0.82,0.04,5230,18,2.368,0.015,4.69,0.03,-0.85,0.03
407,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4652,244,0.548,0.039,4.80,0.27,-1.62,0.27,4662,115,0.541,0.119,5.06,0.65,-1.67,0.18,4645,10,0.526,0.005,4.94,0.10,-1.72,0.03,4626,23,0.511,0.021,4.82,0.12,-1.74,0.04
408,11.538,5448,0.144,3.21,-1.69,1.78600,0.12500,1.18741,0.00983,5543,66,0.223,0.039,4.44,0.27,-1.45,0.27,5748,12,0.321,0.013,4.54,1.00,-1.47,0.18,5532,21,0.199,0.011,3.46,0.24,-1.50,0.04,5548,20,0.215,0.012,3.40,0.02,-1.47,0.04
409,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3692,799,0.297,0.257,5.12,0.69,-1.40,0.56,3713,250,0.205,0.727,5.03,1.46,-1.25,1.97,3620,18,0.103,0.054,3.99,0.77,-1.66,0.34,3367,131,0.034,0.451,4.78,0.18,-1.82,0.76
410,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5073,66,4.833,0.062,4.71,0.27,-1.43,0.27,4787,453,4.638,0.418,4.09,4.37,-2.50,2.09,5066,27,4.821,0.024,5.68,0.15,-2.28,0.06,5155,22,4.909,0.020,5.18,0.01,-2.07,0.09
411,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4530,814,3.866,0.217,4.89,0.22,-1.42,0.56,3667,106,3.011,0.701,1.89,10.88,-2.27,2.59,4669,38,4.170,0.080,5.38,0.51,-1.98,0.40,4413,38,3.931,0.073,4.95,0.16,-1.77,0.38
412,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4597,244,0.523,0.039,4.80,0.27,-1.66,0.27,4626,119,0.508,0.125,4.80,0.66,-1.78,0.20,4588,38,0.476,0.038,4.63,0.17,-1.79,0.03,4572,23,0.454,0.027,4.66,0.01,-1.80,0.02
413,8.943,5082,0.171,4.95,-0.92,6.73000,0.14500,38.58336,0.00730,5119,66,0.165,0.039,4.82,0.27,-0.92,0.30,5024,73,0.132,0.077,4.79,0.46,-0.95,0.15,5148,3,0.226,0.005,4.96,0.08,-0.81,0.01,5143,18,0.224,0.011,4.96,0.11,-0.82,0.02
414,12.060,6002,0.606,4.58,-1.61,5.32800,0.53100,5.75175,0.01282,6008,59,0.602,0.039,4.60,0.27,-1.67,0.27,5983,197,0.605,0.119,4.40,0.63,-1.51,0.28,5994,11,0.610,0.006,4.42,0.04,-1.50,0.01,5991,24,0.608,0.014,4.39,0.08,-1.49,0.03
415,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5323,427,9.225,0.347,4.68,0.22,-1.06,0.56,5325,2932,9.397,2.193,3.90,31.78,-0.98,8.21,5497,34,9.573,0.067,4.09,1.16,-0.62,0.66,5930,36,9.738,0.037,4.89,0.15,-1.95,0.19
416,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3364,0,1.855,0.039,4.96,0.27,0.05,0.43,3237,21,1.706,0.093,4.98,0.15,0.16,0.06,3399,2,1.957,0.005,5.02,0.01,0.39,0.01,3363,30,1.929,0.074,4.68,0.02,0.20,0.00
417,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4601,244,5.470,0.062,4.77,0.27,-1.00,0.27,4373,231,5.210,0.271,4.41,0.90,-1.35,0.55,4600,28,5.437,0.027,5.21,0.05,-1.17,0.02,4598,15,5.439,0.015,5.16,0.03,-1.16,0.02
418,19.370,6235,3.357,4.38,-1.14,4.51900,2.72000,0.37463,0.25318,6693,323,3.436,0.217,4.57,0.22,-1.49,0.56,5354,2151,2.639,1.868,-0.50,11.17,-2.50,10.16,6793,39,3.597,0.063,4.86,0.57,-1.33,0.74,6823,40,3.567,0.042,4.44,0.15,-1.87,0.32
419,15.897,6417,1.923,4.26,-0.97,4.01900,1.63900,0.89578,0.06943,6360,108,1.909,0.077,4.36,0.22,-1.13,0.40,6428,650,1.941,0.324,4.09,1.54,-0.96,0.83,6353,46,1.906,0.023,3.90,0.13,-1.00,0.08,6463,34,1.944,0.017,4.24,0.11,-0.84,0.07
420,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5275,66,1.637,0.039,4.43,0.27,0.03,0.43,5102,212,1.568,0.165,4.09,0.58,0.06,0.32,5291,30,1.694,0.021,4.26,0.03,0.29,0.04,5267,11,1.682,0.009,4.30,0.07,0.20,0.00
421,10.943,6079,6.426,3.68,-1.08,2.71700,4.77400,20.39858,0.00910,6072,59,6.333,0.122,4.54,0.27,-1.04,0.27,5821,376,6.289,0.186,2.76,1.02,-1.41,0.70,6094,21,6.410,0.010,3.20,0.05,-1.70,0.06,6117,21,6.417,0.007,3.25,0.05,-1.74,0.05
422,17.054,5900,3.891,4.04,-0.05,3.47300,3.04900,0.78307,0.13230,5871,263,3.838,0.244,4.57,0.25,-0.68,0.46,6777,1306,4.357,0.538,5.09,5.07,0.50,1.34,5949,15,3.969,0.013,3.66,0.51,0.02,0.10,5993,37,3.998,0.023,4.16,0.24,-0.16,0.10
423,9.462,3989,7.380,4.84,-0.57,8.66700,4.84700,646.24917,0.00730,4185,244,7.619,0.122,4.89,0.27,-0.86,0.30,4201,226,7.622,0.271,5.37,0.83,-0.38,0.32,4178,12,7.594,0.014,5.44,0.04,-0.40,0.01,4187,36,7.605,0.043,5.19,0.00,-0.32,0.05
424,10.394,4017,0.094,5.25,-1.68,10.73300,0.07300,120.89268,0.00730,3988,0,0.058,0.039,4.99,0.27,-1.83,0.27,3991,23,0.052,0.047,5.18,0.79,-1.76,0.65,3964,39,0.017,0.075,4.93,0.40,-1.76,0.34,3949,36,-0.008,0.072,4.95,0.19,-1.87,0.32
425,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3594,0,0.652,0.039,5.15,0.42,-1.91,0.27,3595,12,0.760,0.020,5.50,0.11,-2.35,0.26,3601,11,0.686,0.068,5.60,0.01,-1.85,0.13,3636,7,0.825,0.048,5.47,0.06,-1.64,0.00
426,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3812,0,5.237,0.062,4.98,0.27,-0.51,0.30,3599,37,5.030,0.088,4.48,0.16,-0.84,0.10,3842,7,5.306,0.008,5.27,0.01,-0.30,0.02,3802,22,5.252,0.032,5.18,0.01,-0.36,0.03
427,11.204,5437,5.755,4.83,-0.71,6.04600,4.24300,65.61453,0.01508,5553,66,5.727,0.062,4.61,0.27,-0.89,0.30,5330,261,5.676,0.172,4.87,1.98,-1.00,0.49,5600,23,5.830,0.013,4.87,0.23,-0.90,0.03,5558,28,5.802,0.018,4.91,0.17,-0.94,0.05
428,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3616,0,8.283,0.122,4.96,0.27,-0.01,0.30,3566,58,8.141,0.073,5.36,0.45,0.25,0.22,3584,39,8.216,0.071,5.43,0.08,0.26,0.06,3563,5,8.108,0.026,5.09,0.07,0.20,0.00
429,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3743,660,2.594,0.135,5.08,0.58,-1.45,0.60,3835,160,2.581,0.438,4.48,4.56,-1.50,4.81,3680,48,2.408,0.146,3.86,0.33,-1.81,0.28,3835,41,2.542,0.088,4.97,0.14,-1.81,0.17
430,16.558,7074,3.410,4.38,-0.52,3.45400,2.83400,0.88308,0.10211,6977,108,3.405,0.121,4.43,0.22,-0.92,0.32,7003,1083,3.376,0.414,4.22,1.95,-0.86,1.49,6952,20,3.350,0.012,4.11,0.09,-0.76,0.12,6993,22,3.363,0.013,4.12,0.08,-0.98,0.16
431,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5766,66,0.639,0.039,4.56,0.27,-0.55,0.30,5530,143,0.536,0.112,4.02,1.05,-0.62,0.10,5816,35,0.698,0.022,4.36,0.11,-0.34,0.03,5799,29,0.689,0.019,4.29,0.09,-0.36,0.02
432,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4132,244,5.870,0.062,4.87,0.27,-0.11,0.30,4101,212,5.897,0.276,4.61,0.40,-0.12,0.16,4145,8,5.908,0.033,4.50,0.14,-0.03,0.04,4140,13,5.925,0.013,4.66,0.00,-0.08,0.02
433,8.912,6701,0.450,4.37,-2.23,4.20800,0.40700,13.82293,0.00730,6686,59,0.452,0.039,4.46,0.27,-1.70,0.27,6866,132,0.524,0.067,4.37,0.16,-2.50,0.49,6653,24,0.425,0.010,4.37,0.02,-2.33,0.09,6675,15,0.434,0.007,4.39,0.02,-2.27,0.01
434,16.769,6874,0.323,4.52,-1.52,4.27400,0.29500,0.36308,0.11333,6919,108,0.341,0.077,4.53,0.22,-1.56,0.40,6809,495,0.297,0.218,4.34,1.55,-1.72,1.68,6933,29,0.342,0.015,4.69,0.10,-1.41,0.19,6916,16,0.350,0.011,4.49,0.09,-1.54,0.22
435,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5546,66,5.756,0.062,4.54,0.27,-0.34,0.30,4241,89,4.785,0.120,2.33,2.00,-2.15,0.51,5641,22,5.952,0.011,4.52,0.10,-0.19,0.04,5640,23,5.951,0.012,4.51,0.08,-0.21,0.03
436,8.893,6217,0.676,3.79,-1.45,2.83100,0.59700,8.07235,0.00730,6234,59,0.674,0.039,4.26,0.27,-1.39,0.27,6212,184,0.680,0.104,3.65,0.27,-1.37,0.29,6270,25,0.708,0.012,3.75,0.04,-1.35,0.01,6232,32,0.688,0.015,3.71,0.05,-1.37,0.01
437,17.869,5565,2.379,3.95,-0.11,3.57300,1.91900,0.33466,0.17554,5363,263,2.305,0.135,4.59,0.25,-1.04,0.60,4975,1281,1.960,0.831,-0.49,6.77,-1.16,2.68,5372,35,2.305,0.027,4.36,0.58,-0.36,0.15,5279,29,2.243,0.025,4.39,0.27,-0.38,0.13
438,11.629,4517,1.679,5.10,-1.83,8.59800,1.30800,45.22723,0.01088,4513,244,1.688,0.039,4.83,0.27,-1.63,0.27,4575,136,1.705,0.151,5.50,0.88,-1.99,0.36,4500,36,1.653,0.037,4.90,0.21,-1.97,0.07,4495,9,1.645,0.010,4.90,0.06,-2.00,0.01
439,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5152,427,9.223,0.347,4.71,0.22,-0.92,0.58,4893,1764,9.219,1.360,4.48,15.57,-1.31,4.64,5243,36,9.402,0.065,3.57,1.97,-1.74,0.54,5038,22,9.287,0.043,4.95,0.15,-1.92,0.27
440,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3989,0,0.102,0.039,4.91,0.27,-2.11,0.77,3997,22,0.066,0.062,4.81,0.61,-2.21,0.62,3949,38,-0.003,0.081,4.48,0.11,-2.16,0.28,3976,16,0.045,0.023,4.66,0.01,-2.04,0.03
441,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4507,244,0.047,0.039,4.90,0.27,-0.21,0.30,4540,74,0.147,0.083,5.11,0.24,-0.08,0.16,4540,10,0.134,0.008,5.14,0.05,-0.07,0.05,4544,7,0.133,0.020,5.11,0.04,-0.04,0.08
442,14.499,6532,1.478,4.59,-1.09,4.61900,1.28200,1.90810,0.01623,6489,59,1.420,0.039,4.52,0.27,-1.43,0.27,6411,336,1.440,0.179,4.05,0.51,-1.07,0.36,6545,23,1.494,0.006,4.43,0.29,-1.00,0.04,6571,9,1.502,0.004,4.56,0.16,-1.09,0.06
443,13.184,4506,1.937,4.89,-2.20,8.01500,1.49600,18.42468,0.01260,4493,244,1.978,0.039,4.83,0.27,-1.78,0.27,4460,250,1.897,0.254,4.60,1.66,-2.30,0.48,4430,24,1.870,0.029,4.29,0.16,-2.33,0.09,4468,23,1.905,0.019,4.71,0.08,-2.20,0.06
444,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3446,0,0.196,0.039,5.10,0.42,-2.15,0.77,3408,8,0.217,0.032,5.06,0.05,-2.02,0.10,3467,40,0.255,0.095,5.63,0.23,-1.93,0.10,3463,64,0.268,0.194,5.42,0.23,-1.71,0.07
445,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3703,660,2.918,0.135,4.98,0.25,-0.63,0.46,4173,218,3.519,0.188,5.50,3.45,0.15,0.43,3718,33,2.961,0.072,4.97,0.27,-0.50,0.07,3617,18,2.934,0.055,4.86,0.13,-0.87,0.08
446,19.068,5467,6.027,4.78,-0.65,5.99900,4.42000,1.86294,0.23794,5268,427,6.054,0.347,4.68,0.22,-1.19,0.56,4379,1341,5.309,1.577,3.69,12.30,-2.00,5.57,5164,42,5.840,0.079,4.22,0.94,-1.13,0.72,5038,30,5.724,0.056,4.79,0.28,-0.71,0.40
447,7.941,6633,1.535,4.45,-1.51,4.33600,1.33500,35.15604,0.00730,6586,59,1.524,0.039,4.50,0.27,-1.50,0.27,6568,134,1.520,0.035,4.29,0.95,-1.37,0.49,6569,22,1.500,0.001,4.63,0.29,-1.52,0.19,6530,49,1.496,0.012,4.27,0.30,-1.50,0.21
448,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4884,244,0.451,0.039,4.77,0.27,-0.64,0.30,4809,108,0.404,0.112,4.78,0.33,-0.75,0.21,4911,27,0.493,0.026,4.98,0.04,-0.63,0.06,4882,22,0.467,0.021,5.00,0.03,-0.68,0.05
449,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3949,0,2.537,0.077,5.03,0.58,-1.45,0.40,3908,115,2.371,0.288,4.87,1.25,-2.44,2.46,3804,10,2.187,0.026,4.47,0.10,-2.32,0.08,3830,19,2.220,0.041,4.70,0.04,-2.15,0.16
450,10.219,6726,6.145,4.31,-1.31,3.87200,4.68200,46.45153,0.00917,6614,59,5.984,0.062,4.50,0.27,-1.07,0.27,6154,411,5.884,0.185,3.41,1.09,-1.78,1.49,6681,25,6.081,0.012,3.95,0.10,-2.79,0.28,6671,16,6.092,0.009,3.81,0.01,-2.27,0.01
451,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5629,427,2.616,0.257,4.47,0.22,-1.16,0.56,5622,2947,2.616,1.928,4.47,24.84,-2.50,18.38,5815,35,2.922,0.052,3.95,1.36,0.19,0.40,5323,38,2.650,0.067,4.55,0.30,-0.60,0.65
452,11.866,6149,0.043,4.68,-1.24,5.21700,0.03900,4.76431,0.01124,6121,59,0.037,0.039,4.61,0.27,-1.29,0.27,6137,164,0.040,0.093,4.73,0.76,-1.18,0.12,6140,19,0.040,0.009,4.69,0.03,-1.21,0.01,6136,22,0.039,0.010,4.63,0.02,-1.20,0.02
453,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3967,0,1.305,0.039,5.08,0.42,-0.96,0.30,3785,87,1.142,0.180,4.28,0.33,-0.72,0.19,4038,20,1.485,0.027,5.36,0.12,-0.33,0.03,4003,29,1.432,0.041,5.17,0.02,-0.36,0.04
454,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4159,244,6.001,0.122,4.87,0.27,-1.04,0.27,4071,127,5.752,0.206,4.98,0.98,-0.98,0.61,4080,30,5.773,0.033,4.94,0.29,-1.29,0.09,4085,30,5.777,0.040,5.00,0.21,-1.30,0.06
455,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3986,0,3.181,0.121,5.03,0.58,-1.01,0.40,4231,628,3.453,0.754,5.50,2.98,-0.61,1.05,3976,14,3.160,0.034,4.63,0.31,-0.85,0.15,3723,43,2.790,0.091,4.71,0.06,-2.03,0.19
456,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4330,244,0.458,0.039,4.91,0.27,-1.10,0.27,4296,153,0.465,0.201,4.89,0.41,-0.93,0.23,4369,28,0.538,0.027,5.23,0.17,-0.84,0.04,4379,19,0.557,0.024,5.19,0.00,-0.82,0.03
457,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3995,0,1.369,0.039,5.05,0.42,-0.88,0.30,3877,64,1.294,0.119,4.57,0.23,-0.61,0.13,4043,13,1.502,0.005,5.30,0.20,-0.37,0.03,4056,17,1.514,0.018,5.17,0.02,-0.31,0.06
458,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5083,66,2.624,0.039,4.58,0.27,-0.17,0.30,5069,262,2.656,0.204,4.52,0.47,0.00,0.38,5084,23,2.667,0.018,4.58,0.01,0.05,0.03,5136,22,2.707,0.017,4.62,0.03,0.11,0.02
459,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5883,66,4.368,0.062,4.54,0.27,-0.33,0.30,5414,326,4.255,0.234,3.91,2.01,-0.16,0.44,6042,30,4.632,0.017,4.13,0.06,0.61,0.03,6045,15,4.630,0.009,4.61,0.05,0.20,0.00
460,16.439,5620,5.968,4.85,-2.03,6.34500,4.40100,7.26775,0.09586,5715,241,5.998,0.121,4.62,0.22,-1.16,0.40,6132,1127,6.290,0.485,4.05,4.38,-1.50,4.78,5738,11,6.034,0.016,4.17,0.24,-1.99,0.25,5811,30,6.053,0.020,4.76,0.19,-1.93,0.19
461,16.222,4653,0.666,4.87,-0.31,7.31100,0.53700,2.11446,0.08480,4648,257,0.643,0.077,4.80,0.22,-0.42,0.32,4496,819,0.560,0.883,4.33,1.23,-0.48,1.16,4695,7,0.743,0.006,4.95,0.07,-0.20,0.03,4636,29,0.692,0.031,4.87,0.14,-0.30,0.04
462,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4313,244,2.796,0.039,4.86,0.27,-1.59,0.27,4299,131,2.654,0.162,4.13,1.06,-2.34,0.50,4250,1,2.629,0.014,3.85,0.13,-2.04,0.07,4187,11,2.499,0.002,4.78,0.10,-2.23,0.08
463,10.275,4532,1.263,4.73,-0.13,7.20000,0.98600,38.21202,0.00730,4537,244,1.258,0.039,4.87,0.27,-0.16,0.30,4641,109,1.452,0.103,5.42,0.30,0.08,0.19,4609,15,1.431,0.035,5.01,0.04,-0.05,0.04,4573,26,1.373,0.053,5.01,0.08,-0.04,0.04
464,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3823,0,5.014,0.062,4.93,0.27,0.26,0.43,3829,130,5.250,0.150,5.26,0.50,0.20,0.19,3948,2,5.347,0.036,4.93,0.06,0.40,0.03,3834,16,5.051,0.041,4.67,0.01,0.20,0.00
465,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6551,59,1.342,0.039,4.56,0.27,-1.60,0.27,6550,16,1.371,0.014,4.21,0.22,-1.45,0.39,6550,12,1.365,0.005,4.26,0.02,-1.42,0.05,6645,9,1.408,0.003,4.36,0.03,-1.39,0.06
466,11.665,5701,8.220,4.82,-1.39,6.04600,5.78400,107.89467,0.01191,5625,66,8.021,0.122,4.65,0.27,-1.22,0.27,5449,21,8.064,0.084,4.42,2.74,-1.85,1.47,5730,33,8.241,0.019,5.92,0.07,-1.48,0.06,5738,23,8.235,0.018,5.19,0.01,-1.54,0.16
467,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3923,0,3.350,0.062,4.98,0.27,-0.87,0.30,3769,38,3.144,0.082,4.47,0.21,-0.97,0.16,3900,26,3.319,0.042,4.69,0.04,-0.59,0.04,3932,18,3.367,0.027,4.72,0.02,-0.54,0.03
468,14.017,5215,1.912,4.84,-2.21,6.67700,1.54500,6.93745,0.01914,5295,66,1.927,0.039,4.74,0.27,-1.82,0.27,5304,220,1.977,0.165,5.40,3.02,-2.14,0.84,5345,12,2.014,0.015,5.11,0.24,-1.95,0.11,5185,59,1.895,0.055,4.57,0.26,-2.09,0.26
469,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4085,244,5.935,0.062,4.88,0.27,-0.85,0.30,4150,8,5.867,0.054,5.01,0.87,-0.69,0.38,3982,25,5.652,0.040,4.53,0.04,-0.93,0.07,4045,7,5.748,0.008,4.66,0.01,-0.79,0.03
470,14.965,5477,8.664,5.08,-2.11,6.59600,5.99100,33.43490,0.01852,5445,66,8.515,0.122,4.69,0.27,-1.33,0.27,5388,529,8.625,0.334,5.50,6.58,-2.02,1.86,5561,26,8.720,0.019,5.93,0.06,-2.19,0.16,5501,29,8.682,0.028,5.17,0.03,-2.13,0.16
471,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4571,244,5.132,0.062,4.77,0.27,-1.14,0.27,4368,340,4.863,0.395,4.53,1.97,-1.81,0.97,4535,22,5.032,0.019,5.21,0.13,-1.65,0.05,4441,7,4.940,0.009,4.80,0.07,-1.85,0.06
472,12.801,5917,3.070,4.65,-1.67,5.48500,2.47700,10.76961,0.01425,5865,66,3.082,0.062,4.63,0.27,-1.60,0.27,5904,311,3.070,0.169,4.53,1.92,-1.52,0.58,5850,37,3.035,0.020,4.43,0.13,-1.68,0.08,5793,30,2.999,0.020,4.44,0.14,-1.82,0.09
473,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4134,244,8.592,0.122,4.87,0.27,-0.81,0.30,3951,7,8.364,0.082,4.70,1.62,-0.84,0.52,4147,20,8.597,0.025,5.64,0.12,-0.58,0.04,4132,11,8.576,0.018,5.18,0.01,-0.47,0.02
474,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4497,244,0.545,0.039,4.89,0.27,-0.08,0.30,4623,80,0.757,0.055,5.34,0.60,0.13,0.38,4540,12,0.666,0.031,5.10,0.11,0.08,0.10,4499,30,0.643,0.044,4.96,0.12,-0.02,0.02
475,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5273,66,1.835,0.039,4.55,0.27,-0.41,0.30,5135,166,1.761,0.134,4.19,0.59,-0.38,0.28,5280,18,1.861,0.013,4.55,0.02,-0.22,0.03,5269,33,1.852,0.023,4.49,0.08,-0.22,0.04
476,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5355,241,2.624,0.077,4.56,0.22,-0.45,0.32,5157,190,2.506,0.145,4.56,1.82,-0.36,0.54,5389,11,2.675,0.009,4.86,0.11,0.03,0.02,5356,36,2.651,0.024,4.60,0.05,-0.02,0.05
477,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3342,0,0.264,0.039,5.12,0.42,-2.55,0.77,3287,6,0.314,0.014,4.96,0.07,-2.01,0.10,3342,43,0.262,0.147,5.59,0.14,-1.54,0.07,3388,83,0.402,0.232,5.32,0.23,-1.57,0.12
478,7.151,3902,1.448,5.31,-1.52,10.93100,1.07500,935.40567,0.00730,3861,0,1.368,0.039,5.13,0.42,-1.66,0.27,3914,20,1.473,0.035,5.06,0.47,-1.16,0.39,3869,18,1.404,0.026,5.55,0.59,-1.87,0.59,3904,27,1.468,0.038,4.94,0.34,-1.21,0.28
479,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4073,244,5.919,0.062,4.88,0.27,-0.80,0.30,3968,134,5.620,0.225,4.55,0.85,-0.88,0.48,3976,21,5.643,0.032,4.53,0.05,-0.98,0.08,3975,18,5.650,0.019,4.66,0.01,-1.00,0.04
480,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,5175,427,7.328,0.347,4.82,0.22,-1.99,0.56,7640,6548,8.250,1.855,4.70,6.24,-2.50,21.08,5372,54,7.719,0.105,4.28,1.34,-0.73,0.81,5272,49,7.609,0.082,4.90,0.20,-1.61,0.56
481,9.939,7883,0.432,4.29,-1.61,3.02300,0.40500,4.98655,0.00730,7807,42,0.421,0.039,4.27,0.27,-1.56,0.27,7832,191,0.413,0.075,4.31,0.17,-1.19,0.44,7804,23,0.407,0.008,4.26,0.02,-1.20,0.04,7785,29,0.399,0.011,4.24,0.03,-1.23,0.05
482,12.429,5764,8.838,3.44,0.18,1.39200,6.13800,10.47611,0.01406,5416,66,8.395,0.122,4.63,0.27,-0.58,0.30,4855,283,8.263,0.256,4.00,3.54,-1.27,0.85,5655,3,8.879,0.003,3.27,0.07,0.64,0.01,5644,30,8.841,0.033,4.43,0.46,0.02,0.30
483,7.762,5489,6.618,4.64,-1.33,5.81100,4.78900,369.48771,0.00730,5551,66,6.567,0.122,4.60,0.27,-1.12,0.27,5702,294,6.730,0.186,5.22,2.71,-1.56,1.19,5583,21,6.642,0.013,3.55,0.09,-2.29,0.11,5589,16,6.646,0.009,3.53,0.09,-2.24,0.03
484,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4453,244,0.519,0.039,4.84,0.27,-0.07,0.30,5169,342,1.303,0.256,5.50,0.64,0.50,0.39,4477,28,0.576,0.078,4.88,0.14,0.13,0.16,4492,41,0.608,0.072,4.90,0.11,0.08,0.07
485,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,2831,0,3.153,0.217,5.25,0.69,-2.38,1.06,3226,159,3.365,0.710,4.24,0.78,-2.40,0.90,2871,26,3.324,0.099,3.31,0.23,-3.68,0.06,2994,137,2.873,0.514,3.23,1.72,-3.34,3.38
486,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4007,244,0.484,0.039,4.94,0.27,-2.03,0.77,3992,35,0.411,0.089,4.57,0.48,-2.34,0.58,3966,35,0.377,0.049,4.49,0.09,-2.27,0.11,3940,17,0.330,0.031,4.66,0.00,-2.26,0.01
487,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3361,0,1.854,0.039,4.97,0.27,0.10,0.43,3525,28,2.456,0.075,4.28,0.35,0.03,0.15,3398,3,1.955,0.015,5.02,0.03,0.39,0.03,3366,10,1.844,0.077,4.66,0.00,0.20,0.00
488,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3573,799,1.097,0.257,5.01,0.69,0.26,0.97,4999,2206,3.642,2.441,5.50,15.87,-2.50,16.21,3491,32,0.873,0.094,4.63,0.41,-0.29,0.08,3680,60,1.068,0.159,4.18,1.33,0.08,0.07
489,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5748,241,0.986,0.077,4.69,0.22,-1.20,0.40,5887,480,1.093,0.289,5.10,2.89,-0.92,0.29,5776,16,1.018,0.012,4.82,0.24,-0.96,0.05,5775,15,1.031,0.011,4.27,0.09,-0.87,0.03
490,11.828,5767,4.046,4.00,0.23,3.45300,3.13900,8.96603,0.01172,5665,66,3.895,0.062,4.54,0.27,-0.36,0.30,5823,505,4.107,0.305,3.78,1.87,0.30,0.42,5742,26,4.060,0.016,3.91,0.14,0.25,0.02,5736,9,4.064,0.007,4.37,0.12,0.20,0.00
491,10.751,5607,1.937,4.72,-0.94,5.81600,1.59700,21.48820,0.00955,5595,66,1.926,0.039,4.66,0.27,-1.21,0.27,5589,121,1.925,0.078,4.77,1.50,-0.96,0.19,5599,20,1.932,0.013,4.79,0.15,-0.96,0.01,5601,17,1.934,0.012,4.81,0.13,-0.96,0.01
492,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3269,799,3.146,0.217,5.27,0.69,-2.04,1.06,3593,178,3.747,0.525,5.50,1.28,-0.93,0.83,3320,20,3.314,0.075,4.65,0.28,-1.61,0.15,3846,40,3.881,0.109,5.17,0.31,-0.27,0.15
493,7.131,6459,2.676,4.24,-1.54,3.97200,2.23100,65.22288,0.00730,6399,59,2.689,0.039,4.52,0.27,-1.36,0.27,6479,178,2.669,0.089,4.69,0.76,-1.62,0.71,6338,33,2.610,0.017,4.28,0.09,-1.91,0.12,6362,30,2.621,0.016,4.35,0.11,-1.84,0.11
494,7.296,3956,8.933,5.15,-0.78,10.38800,5.70700,5751.74998,0.00730,4037,244,9.087,0.122,4.91,0.27,-1.03,0.27,3991,35,9.014,0.046,5.50,1.29,-0.95,0.78,3982,27,8.963,0.036,5.73,0.10,-0.66,0.08,3978,25,8.952,0.034,5.19,0.00,-0.51,0.05
495,16.031,6655,1.534,4.64,-0.89,4.49000,1.33400,0.90908,0.07420,6487,108,1.409,0.077,4.49,0.22,-1.36,0.40,6499,459,1.475,0.182,4.16,1.86,-0.99,0.47,6535,25,1.492,0.010,4.21,0.08,-0.95,0.05,6495,25,1.476,0.014,4.21,0.06,-1.01,0.05
496,18.377,6210,6.469,4.28,-0.25,3.91700,4.80900,1.17436,0.19696,5888,263,6.187,0.172,4.59,0.25,-1.05,0.60,6310,2688,6.447,0.947,3.76,6.97,-1.91,18.19,5948,20,6.319,0.031,3.09,0.42,-0.77,0.38,6036,20,6.388,0.031,3.96,0.31,-0.56,0.30
497,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3659,0,1.418,0.039,4.89,0.27,0.07,0.43,3297,24,1.330,0.096,3.12,0.24,-0.73,0.06,3807,11,1.850,0.017,5.03,0.04,0.58,0.02,3629,11,1.386,0.039,4.66,0.01,0.20,0.00
498,10.939,4542,1.410,5.09,-2.06,8.18200,1.10800,46.79506,0.00730,4471,244,1.392,0.039,4.82,0.27,-1.83,0.27,4534,143,1.436,0.142,5.15,0.61,-1.80,0.17,4440,21,1.319,0.017,4.78,0.17,-2.06,0.06,4478,29,1.351,0.035,5.01,0.10,-2.05,0.09
499,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5155,66,1.684,0.039,4.78,0.27,-1.87,0.27,5162,227,1.670,0.158,4.53,2.66,-2.50,0.72,5146,11,1.683,0.012,4.50,0.07,-2.31,0.07,5117,16,1.656,0.014,4.66,0.00,-2.27,0.00
500,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5608,66,4.470,0.062,4.58,0.27,-0.42,0.30,5524,402,4.543,0.278,4.61,1.85,0.02,0.56,5708,27,4.668,0.016,4.57,0.08,0.29,0.03,5715,28,4.671,0.016,4.57,0.12,0.20,0.00
501,11.134,6576,0.339,4.38,0.25,3.51700,0.30400,3.44667,0.00880,6734,59,0.348,0.039,4.09,0.27,0.19,0.43,6389,168,0.238,0.089,3.79,0.21,0.08,0.06,6800,30,0.470,0.016,4.05,0.04,0.48,0.02,6892,20,0.541,0.012,3.93,0.05,0.20,0.00
502,16.780,5812,5.508,4.66,-1.21,5.54300,4.14100,3.80890,0.11518,5734,241,5.394,0.121,4.61,0.22,-0.91,0.32,5372,1089,5.157,0.806,4.58,7.15,-2.50,7.05,5763,22,5.455,0.026,4.21,0.37,-1.56,0.34,5580,43,5.364,0.031,4.66,0.27,-1.65,0.26
503,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4280,257,0.283,0.077,4.89,0.22,-2.02,0.80,4271,87,0.260,0.081,4.88,1.06,-1.96,0.47,4272,19,0.274,0.024,5.00,0.06,-2.04,0.11,4305,22,0.309,0.027,5.10,0.09,-2.08,0.07
504,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3772,0,3.799,0.062,4.97,0.27,-0.60,0.30,3734,60,3.828,0.105,4.75,0.18,-0.61,0.13,3795,20,3.865,0.032,5.26,0.04,-0.46,0.04,3820,14,3.900,0.022,5.19,0.00,-0.41,0.02
505,17.961,3401,2.008,5.33,-0.13,11.64900,1.32800,10.07395,0.17553,3287,660,1.854,0.135,5.00,0.58,0.07,0.79,3327,80,1.760,0.334,5.50,0.67,0.20,0.29,3279,12,1.859,0.042,5.03,0.11,-0.23,0.03,3209,148,1.755,0.502,5.06,0.27,-0.90,0.70
506,8.858,3815,1.619,5.46,-1.43,10.95700,1.18500,453.73262,0.00730,3799,0,1.546,0.039,5.14,0.42,-1.58,0.27,3828,38,1.662,0.086,5.20,0.25,-1.12,0.27,3807,28,1.613,0.038,5.24,0.08,-1.25,0.21,3813,23,1.621,0.036,5.30,0.02,-1.23,0.18
507,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3984,660,1.668,0.135,5.03,0.58,-0.85,0.46,4052,417,1.740,0.611,5.08,2.24,-0.32,0.45,3985,28,1.682,0.048,4.92,0.42,-0.49,0.05,3782,22,1.418,0.042,4.74,0.08,-1.02,0.22
508,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3888,0,1.342,0.039,5.08,0.42,-1.10,0.27,3769,69,1.222,0.167,4.79,0.39,-1.05,0.42,3935,29,1.456,0.037,5.14,0.10,-0.58,0.05,3869,27,1.370,0.042,4.97,0.13,-0.73,0.09
509,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4481,244,6.315,0.122,4.78,0.27,-1.14,0.27,4483,235,6.255,0.246,5.10,0.73,-1.49,0.46,4433,30,6.191,0.028,5.08,0.11,-1.52,0.02,4406,23,6.167,0.026,4.97,0.04,-1.53,0.01
510,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4778,244,0.024,0.039,4.70,0.27,0.23,0.43,4796,67,0.090,0.052,4.94,0.17,0.28,0.14,4822,31,0.115,0.032,5.02,0.12,0.29,0.02,4863,9,0.189,0.013,5.04,0.23,0.12,0.04
511,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5035,66,2.877,0.039,4.60,0.27,-0.21,0.30,5066,290,2.946,0.224,4.76,0.41,0.01,0.39,5082,11,2.958,0.009,4.85,0.01,0.02,0.01,5095,23,2.968,0.017,4.65,0.00,0.06,0.03
512,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3340,0,0.260,0.039,5.12,0.42,-2.55,0.77,3286,6,0.305,0.014,4.98,0.07,-1.99,0.10,3322,39,0.203,0.140,5.51,0.10,-1.53,0.06,3347,71,0.242,0.231,5.19,0.00,-1.65,0.01
513,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5190,263,7.416,0.172,4.55,0.25,-0.52,0.46,5152,74,7.803,0.496,0.11,9.24,-1.29,3.87,5316,45,7.681,0.054,3.08,1.04,-0.08,0.23,5442,27,7.697,0.054,4.88,0.20,-1.35,0.61
514,7.845,5568,0.104,4.51,-0.18,5.18500,0.09000,30.61963,0.00730,5577,66,0.125,0.039,4.58,0.27,-0.08,0.30,5564,92,0.139,0.076,4.44,0.68,-0.12,0.06,5587,22,0.158,0.016,4.60,0.06,-0.12,0.02,5589,38,0.161,0.024,4.58,0.08,-0.12,0.03
515,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3645,0,8.302,0.122,4.96,0.27,-0.03,0.30,3488,42,8.124,0.077,5.17,0.35,0.08,0.16,3604,2,8.159,0.005,5.69,0.02,0.42,0.01,3613,37,8.210,0.128,4.85,0.11,0.20,0.00
516,19.149,5921,6.149,4.51,0.30,4.58200,4.55200,0.99312,0.23993,5431,427,5.659,0.217,4.55,0.22,-0.75,0.58,5296,2488,5.907,1.727,3.52,10.64,-2.50,13.99,5546,37,5.868,0.070,4.32,1.01,-1.00,0.69,5643,48,5.866,0.078,4.49,0.33,-0.90,0.73
517,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,4139,814,1.677,0.257,4.84,0.22,0.33,0.97,3159,228,0.227,0.991,1.20,1.59,-1.46,0.39,4146,4,1.685,0.031,5.64,0.20,0.99,0.01,3967,45,1.489,0.130,4.73,0.07,0.20,0.00
518,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3973,0,1.302,0.039,5.06,0.42,-0.87,0.30,3748,3,1.073,0.072,4.58,0.34,-0.65,0.05,4046,16,1.492,0.013,5.44,0.20,-0.33,0.02,4103,12,1.564,0.018,5.19,0.00,-0.18,0.01
519,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3906,0,4.329,0.062,4.92,0.27,0.10,0.43,4017,121,4.600,0.152,5.50,0.55,0.47,0.14,3993,8,4.543,0.025,5.30,0.34,0.22,0.03,3984,11,4.498,0.002,4.84,0.05,0.18,0.01
520,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3485,0,4.952,0.062,5.09,0.42,-0.19,0.30,3500,54,5.053,0.142,5.17,0.37,-0.43,0.15,3515,14,5.058,0.019,5.18,0.06,-0.36,0.05,3548,11,5.071,0.014,5.18,0.01,-0.27,0.02
521,16.558,6857,0.554,4.28,-0.94,3.59500,0.50200,0.32196,0.10375,6798,108,0.492,0.077,4.42,0.22,-1.25,0.40,6765,594,0.499,0.307,4.26,1.12,-1.20,1.17,6847,12,0.550,0.008,4.27,0.11,-1.02,0.15,6786,28,0.528,0.015,4.21,0.08,-1.01,0.09
522,18.569,5781,6.592,4.51,-0.39,5.04000,4.82000,1.81217,0.21446,5880,263,6.525,0.172,4.58,0.25,-1.49,0.60,6798,3182,7.042,1.481,5.34,7.88,0.50,4.13,5966,34,6.659,0.052,4.20,0.81,-1.18,0.67,5884,39,6.580,0.048,4.44,0.25,-1.15,0.59
523,9.187,4708,0.744,4.90,-0.84,7.65800,0.60500,65.34314,0.00730,4769,244,0.750,0.039,4.79,0.27,-0.73,0.30,4699,79,0.731,0.064,4.97,0.43,-0.84,0.12,4788,22,0.807,0.023,5.30,0.01,-0.77,0.04,4840,29,0.862,0.027,5.19,0.00,-0.63,0.06
524,7.870,3750,0.990,5.22,-0.21,10.99100,0.71700,585.59856,0.00730,3773,0,1.096,0.039,4.98,0.27,-0.11,0.30,3792,59,1.115,0.106,5.50,0.26,-0.06,0.08,3766,17,1.071,0.023,5.44,0.09,-0.09,0.03,3788,25,1.099,0.044,5.19,0.00,-0.06,0.03
525,11.720,6667,5.982,4.46,-2.06,4.50100,4.56400,29.44422,0.00911,6509,59,5.877,0.062,4.52,0.27,-1.18,0.27,6144,451,5.771,0.211,3.53,1.20,-2.44,1.88,6531,34,5.905,0.018,3.94,0.11,-2.69,0.25,6485,28,5.896,0.012,3.81,0.04,-2.27,0.01
526,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3888,0,2.032,0.077,5.10,0.58,-1.10,0.40,3492,18,1.493,0.024,3.91,0.25,-1.28,0.14,3942,16,2.172,0.019,5.31,0.19,-0.41,0.02,3899,17,2.116,0.030,5.13,0.05,-0.48,0.03
527,13.859,6553,9.987,4.44,-1.75,4.42500,6.94700,31.81266,0.01556,5624,66,9.297,0.122,4.68,0.27,-1.27,0.27,3852,68,7.962,0.225,2.77,3.25,-2.50,2.11,5895,26,9.790,0.012,5.78,0.10,-0.57,0.05,5796,17,9.745,0.009,5.17,0.02,-0.55,0.04
528,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3333,0,0.257,0.039,5.11,0.42,-2.55,0.77,3404,11,0.572,0.045,5.50,0.08,-1.80,0.11,3324,38,0.242,0.141,5.45,0.17,-1.55,0.09,3333,48,0.226,0.160,5.19,0.00,-1.64,0.01
529,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4796,244,0.919,0.039,4.80,0.27,-1.84,0.27,4883,156,0.981,0.143,5.01,1.23,-1.86,0.35,4785,35,0.896,0.030,4.31,0.25,-2.06,0.08,4755,20,0.840,0.024,4.66,0.00,-2.13,0.07
530,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4499,244,6.331,0.122,4.77,0.27,-1.14,0.27,4749,15,6.482,0.035,5.50,0.70,-1.38,0.35,4450,9,6.206,0.006,5.13,0.07,-1.52,0.02,4428,32,6.186,0.030,5.06,0.10,-1.52,0.03
531,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4137,244,6.112,0.122,4.88,0.27,-1.06,0.27,4076,98,5.917,0.158,5.23,0.89,-0.99,0.56,4050,1,5.897,0.007,4.93,0.22,-1.19,0.16,4013,34,5.844,0.056,5.04,0.15,-1.34,0.13
532,13.426,3305,0.004,5.09,-2.26,11.08100,0.00300,34.00948,0.00933,3191,0,-0.235,0.000,5.12,0.42,-2.91,0.77,3000,27,0.000,0.093,2.93,0.09,-2.33,0.06,3223,30,-0.152,0.067,4.66,0.16,-2.33,0.09,3259,40,0.086,0.123,4.66,0.00,-2.28,0.00
533,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3565,0,3.960,0.062,5.05,0.42,-1.52,0.27,3602,17,3.961,0.057,5.21,0.38,-2.03,0.62,3563,10,3.949,0.022,5.53,0.08,-2.92,0.18,3567,54,3.990,0.126,4.92,0.27,-2.27,0.01
534,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4638,244,0.541,0.039,4.80,0.27,-1.62,0.27,4617,120,0.502,0.127,4.77,0.66,-1.75,0.19,4631,24,0.514,0.018,4.85,0.15,-1.74,0.03,4607,16,0.494,0.016,4.71,0.07,-1.77,0.01
535,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4349,244,2.804,0.039,4.86,0.27,-1.59,0.27,4375,185,2.744,0.210,4.82,1.13,-1.99,0.45,4278,52,2.634,0.079,4.45,0.20,-2.13,0.07,4293,30,2.640,0.042,4.66,0.00,-2.15,0.03
536,10.057,6431,1.369,4.52,-1.68,4.75600,1.18800,15.05220,0.00730,6451,59,1.366,0.039,4.57,0.27,-1.63,0.27,6371,155,1.357,0.083,4.06,0.24,-1.56,0.29,6462,14,1.397,0.006,4.24,0.02,-1.42,0.01,6449,21,1.391,0.009,4.23,0.02,-1.41,0.02
537,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3151,0,1.543,0.039,5.24,0.42,-3.50,0.00,3149,1,1.933,0.059,4.75,0.10,-2.47,0.06,3184,1,1.656,0.011,5.18,0.01,-1.78,0.01,3128,96,1.417,0.363,5.22,0.23,-3.27,2.78
538,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,4974,377,7.280,0.172,4.74,0.25,-0.72,0.46,4487,1159,7.171,1.205,2.92,33.29,-2.45,7.18,5086,23,7.499,0.050,4.24,1.56,-1.15,0.47,5171,29,7.541,0.044,4.91,0.15,-1.08,0.36
539,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4140,377,5.835,0.244,5.00,0.58,-1.48,0.60,3615,665,5.535,1.032,3.99,2.50,-0.28,1.05,4078,27,5.647,0.065,5.27,0.61,-1.34,0.58,3719,48,5.191,0.099,4.92,0.15,-1.94,0.18
540,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6410,59,4.955,0.062,4.54,0.27,-1.31,0.27,5696,733,4.564,0.455,3.71,3.16,-2.50,4.54,6413,13,4.930,0.006,4.58,0.07,-2.39,0.08,6379,23,4.920,0.009,4.40,0.10,-2.23,0.05
541,13.217,3924,3.653,5.16,-0.39,10.39200,2.55400,88.26733,0.01537,3914,0,3.622,0.062,5.00,0.42,-0.65,0.30,3700,64,3.436,0.139,4.40,0.24,-0.85,0.17,3953,4,3.709,0.007,5.33,0.14,-0.30,0.02,3957,8,3.712,0.007,5.19,0.01,-0.27,0.03
542,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3263,799,3.086,0.217,5.17,0.69,-2.92,1.06,3417,119,3.649,0.543,4.44,0.93,-1.27,0.45,3310,43,3.234,0.133,4.67,0.28,-1.60,0.17,3357,7,3.030,0.046,5.10,0.08,-1.68,0.04
543,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3891,0,4.319,0.062,4.93,0.27,0.07,0.43,4046,120,4.605,0.144,4.78,0.45,0.22,0.09,3941,8,4.490,0.005,4.75,0.08,0.02,0.02,3958,16,4.473,0.015,4.76,0.06,0.09,0.05
544,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3667,0,0.881,0.039,5.16,0.42,-1.81,0.27,3675,27,0.968,0.062,5.50,0.13,-2.50,0.41,3733,14,1.065,0.022,5.73,0.02,-1.64,0.17,3739,6,1.116,0.017,5.57,0.10,-1.61,0.06
545,19.068,5467,6.027,4.78,-0.65,5.99900,4.42000,1.86294,0.23794,5217,427,5.829,0.217,4.68,0.22,-0.69,0.58,4530,1602,5.234,1.701,3.69,11.18,-1.64,4.91,5265,45,5.913,0.069,5.33,0.54,-0.54,0.49,5449,32,6.018,0.062,4.78,0.29,-1.08,0.52
546,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5111,263,7.516,0.172,4.63,0.25,-0.30,0.46,4396,1398,6.910,1.607,3.03,4.71,-0.20,3.35,5108,25,7.527,0.047,3.95,0.98,-0.56,0.36,5046,368,7.207,0.755,4.93,0.25,-0.36,0.38
547,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3439,799,7.318,0.347,4.92,0.22,0.33,0.97,3591,694,7.696,1.185,1.64,2.78,-0.01,1.15,3408,44,7.223,0.149,4.23,0.60,-0.22,0.16,4349,1,7.704,0.028,5.15,0.07,0.19,0.00
548,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3552,0,6.239,0.226,4.89,0.22,0.28,0.33,3484,85,6.301,0.192,4.77,0.59,-0.01,0.22,3549,1,6.250,0.018,4.87,0.05,0.17,0.02,3547,3,6.302,0.042,4.78,0.09,0.12,0.05
549,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4894,244,0.462,0.039,4.76,0.27,-0.56,0.30,4869,99,0.453,0.101,5.02,0.34,-0.72,0.19,4931,12,0.512,0.011,4.94,0.03,-0.58,0.03,4924,25,0.504,0.022,5.03,0.10,-0.61,0.04
550,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,4035,244,5.713,0.062,4.91,0.27,-0.00,0.30,4029,360,5.846,0.470,4.52,0.65,0.01,0.24,4087,48,5.835,0.101,4.55,0.06,0.18,0.07,4073,41,5.785,0.124,4.75,0.06,0.17,0.02
551,10.275,4532,1.263,4.73,-0.13,7.20000,0.98600,38.21202,0.00730,4543,244,1.260,0.039,4.85,0.27,-0.14,0.30,4661,36,1.492,0.023,5.21,0.26,-0.08,0.11,4609,30,1.421,0.049,5.01,0.04,-0.03,0.08,4600,35,1.417,0.049,4.97,0.06,-0.04,0.03
552,7.903,3947,2.916,5.19,-0.66,10.46000,2.09000,849.96296,0.00730,3906,0,2.864,0.039,5.04,0.42,-1.08,0.27,3948,4,2.902,0.042,4.76,0.41,-0.53,0.05,3900,16,2.857,0.027,4.85,0.02,-0.69,0.04,3871,37,2.813,0.060,4.78,0.07,-0.79,0.10
553,13.484,5422,0.415,4.83,-1.30,6.28200,0.35600,4.27366,0.01630,5387,66,0.414,0.039,4.69,0.27,-1.28,0.27,5387,147,0.387,0.108,4.68,2.26,-1.39,0.36,5374,13,0.382,0.009,4.54,0.16,-1.35,0.01,5354,25,0.369,0.019,4.54,0.11,-1.40,0.07
554,17.877,8164,8.034,4.52,-1.08,3.08000,6.05200,1.78238,0.17368,6624,238,7.245,0.172,4.53,0.25,-0.25,0.46,9907,5674,8.433,0.817,5.50,2.62,-2.50,40.82,6911,21,7.704,0.029,3.06,0.12,0.45,0.18,6875,22,7.703,0.018,3.60,0.02,0.14,0.06
555,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5899,66,0.041,0.039,4.45,0.27,-0.26,0.30,6051,11,0.085,0.019,4.34,0.43,-0.15,0.09,5878,21,0.002,0.007,3.83,0.15,-0.35,0.04,5839,19,-0.022,0.018,3.74,0.11,-0.40,0.02
556,14.965,5477,8.664,5.08,-2.11,6.59600,5.99100,33.43490,0.01852,5344,66,8.493,0.122,4.70,0.27,-1.39,0.27,5120,518,8.420,0.419,4.76,5.82,-2.50,3.13,5409,15,8.617,0.011,5.82,0.12,-2.41,0.06,5382,19,8.605,0.011,5.15,0.04,-2.25,0.03
557,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3667,0,0.492,0.077,5.14,0.58,-1.29,0.40,3708,95,0.441,0.240,4.99,0.33,-0.98,0.38,3600,7,0.272,0.021,4.62,0.05,-1.24,0.06,3607,15,0.394,0.055,4.66,0.00,-1.58,0.07
558,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3554,0,3.124,0.062,5.10,0.42,-1.77,0.27,3585,23,3.209,0.071,5.46,0.37,-1.99,0.58,3570,49,3.162,0.107,5.30,0.24,-1.74,0.08,3604,2,3.219,0.024,5.40,0.01,-1.57,0.06
559,10.467,9212,2.859,4.14,-0.07,1.27000,2.56000,4.70544,0.00836,8649,175,3.291,0.062,3.00,0.63,-0.65,0.30,7789,232,2.549,0.085,2.36,0.23,-2.50,0.67,8165,33,2.672,0.050,2.27,0.10,-1.44,1.38,8244,61,2.727,0.043,2.78,0.26,-1.31,1.03
560,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3629,0,0.672,0.039,5.16,0.42,-1.90,0.27,3598,12,0.765,0.020,5.50,0.11,-2.31,0.27,3636,67,0.713,0.196,5.71,0.17,-1.56,0.07,3645,55,0.770,0.153,5.61,0.07,-1.56,0.07
561,15.521,3794,3.127,5.17,-1.18,10.89000,2.20500,32.71900,0.04422,3719,0,3.084,0.121,5.12,0.58,-1.50,0.40,3690,69,2.977,0.179,4.53,0.42,-1.20,0.48,3699,11,3.034,0.036,4.55,0.11,-1.31,0.15,3704,26,3.005,0.052,4.67,0.01,-1.22,0.16
562,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5082,66,2.627,0.039,4.58,0.27,-0.17,0.30,4975,274,2.595,0.224,4.33,0.45,-0.08,0.42,5112,27,2.688,0.021,4.59,0.02,0.09,0.04,5115,20,2.691,0.015,4.61,0.02,0.09,0.03
563,7.491,5393,6.811,4.80,-1.94,6.48100,4.88300,595.11377,0.00730,5508,66,6.817,0.122,4.62,0.27,-1.24,0.27,5739,310,7.016,0.189,5.48,2.76,-1.62,1.14,5528,32,6.877,0.022,4.20,0.42,-2.74,0.33,5569,35,6.911,0.022,4.28,0.23,-2.27,0.01
564,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3544,0,3.119,0.062,5.10,0.42,-1.79,0.27,3505,17,3.098,0.069,4.91,0.19,-1.85,0.32,3539,56,3.105,0.164,5.25,0.34,-1.90,0.14,3628,38,3.286,0.085,5.48,0.14,-1.60,0.03
565,15.649,6459,8.114,4.33,-1.58,4.23400,5.85400,7.72325,0.05448,6386,108,7.886,0.226,4.50,0.22,-0.98,0.32,6459,1152,8.122,0.693,4.13,4.46,-1.77,12.87,6549,24,8.146,0.019,4.36,0.14,-1.74,0.42,6613,32,8.164,0.017,4.47,0.10,-1.91,0.28
566,18.313,5292,4.040,4.94,-1.41,6.69500,3.09000,1.96970,0.19320,5361,263,4.037,0.244,4.66,0.25,-1.37,0.60,3983,186,2.849,0.397,3.17,3.82,-2.42,2.59,5367,30,4.052,0.032,5.28,0.45,-2.09,0.26,5385,14,4.054,0.024,4.99,0.14,-2.02,0.18
567,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3582,0,4.983,0.062,5.06,0.42,0.07,0.43,3492,50,5.000,0.139,5.05,0.36,-0.42,0.13,3640,12,5.160,0.012,5.83,0.07,-0.03,0.04,3549,7,5.065,0.011,5.19,0.01,-0.29,0.02
568,15.728,7119,1.912,4.45,-0.90,3.70200,1.66800,0.84801,0.05475,7210,67,1.934,0.077,4.43,0.22,-0.98,0.32,7234,602,1.945,0.238,4.93,0.94,-0.74,0.75,7236,27,1.954,0.011,4.72,0.07,-0.78,0.06,7230,33,1.960,0.015,4.63,0.02,-0.73,0.05
569,7.491,5393,6.811,4.80,-1.94,6.48100,4.88300,595.11377,0.00730,5503,66,6.809,0.122,4.63,0.27,-1.25,0.27,5527,277,6.874,0.189,5.50,2.23,-2.50,1.76,5506,48,6.854,0.033,4.56,0.41,-3.04,0.38,5579,14,6.917,0.007,4.20,0.13,-2.28,0.01
570,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3634,0,6.286,0.226,4.89,0.22,0.31,0.33,3543,67,6.471,0.018,3.20,0.86,-0.25,0.18,3649,1,6.346,0.021,4.75,0.07,0.20,0.02,3667,57,6.197,0.160,4.66,0.00,0.20,0.00
571,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4518,244,1.155,0.039,4.86,0.27,-0.92,0.30,4471,255,1.142,0.274,5.04,0.68,-0.89,0.31,4540,22,1.216,0.019,5.23,0.15,-0.84,0.02,4525,33,1.206,0.040,5.13,0.04,-0.84,0.05
572,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4805,814,2.092,0.257,4.75,0.22,-1.45,0.56,4826,1954,1.987,1.847,5.50,7.68,-0.61,5.53,4796,44,2.065,0.093,5.06,0.76,-1.15,0.66,5397,33,2.585,0.056,4.37,0.16,-0.03,0.20
573,16.742,5377,0.404,4.72,-0.83,6.11400,0.34500,0.87781,0.11204,5467,241,0.451,0.077,4.63,0.22,-0.66,0.32,5165,391,0.272,0.337,3.44,4.52,-0.81,0.23,5466,10,0.466,0.011,4.71,0.28,-0.62,0.06,5511,12,0.500,0.012,4.92,0.18,-0.59,0.05
574,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5012,66,2.787,0.039,4.73,0.27,-1.56,0.27,4972,182,2.719,0.138,4.55,1.78,-2.01,0.48,4987,18,2.737,0.013,4.71,0.16,-1.96,0.02,5017,24,2.759,0.020,4.98,0.12,-1.91,0.05
575,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3984,0,1.366,0.039,5.05,0.42,-0.88,0.30,3884,63,1.313,0.117,4.62,0.23,-0.64,0.13,4041,9,1.499,0.002,5.27,0.19,-0.37,0.02,4013,19,1.472,0.025,5.06,0.06,-0.41,0.02
576,17.414,5147,3.685,4.98,-2.27,6.94000,2.82000,2.94578,0.14958,5288,263,3.813,0.244,4.71,0.25,-1.63,0.60,5296,742,3.774,0.657,5.50,8.52,-1.91,4.61,5299,37,3.814,0.043,5.43,0.42,-1.86,0.33,5557,35,3.996,0.035,5.05,0.17,-1.63,0.38
577,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,4021,377,3.291,0.244,4.95,0.25,-0.63,0.46,3481,92,2.651,0.359,4.31,0.63,-1.12,0.34,4045,29,3.333,0.066,5.72,0.22,0.13,0.06,3922,28,3.226,0.063,5.04,0.11,-0.13,0.04
578,15.155,7779,7.921,4.41,-0.05,2.64200,5.95600,4.88203,0.02859,8271,170,8.070,0.226,4.24,0.22,-0.75,0.32,7654,723,7.932,0.174,2.63,0.52,0.02,2.48,8270,18,8.072,0.013,3.26,0.03,-2.93,0.34,8141,14,8.084,0.005,3.58,0.00,-2.01,0.30
579,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6518,59,5.014,0.062,4.50,0.27,-1.29,0.27,6510,426,4.976,0.219,4.58,1.96,-2.24,5.08,6498,5,4.970,0.004,4.57,0.05,-2.18,0.13,6447,25,4.951,0.012,4.45,0.07,-2.13,0.10
580,10.873,5278,2.349,4.44,-0.05,5.27600,1.86900,17.96387,0.00911,5174,66,2.329,0.039,4.52,0.27,-0.24,0.30,4998,179,2.206,0.147,4.04,0.39,-0.28,0.23,5162,31,2.328,0.022,4.28,0.09,-0.12,0.02,5171,13,2.333,0.010,4.37,0.01,-0.13,0.02
581,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4581,244,1.628,0.039,4.84,0.27,-0.66,0.30,4625,182,1.702,0.184,5.04,0.51,-0.52,0.41,4609,15,1.679,0.015,5.10,0.02,-0.53,0.03,4577,18,1.645,0.019,5.06,0.02,-0.58,0.03
582,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4079,244,0.149,0.039,4.87,0.27,-2.17,0.77,4089,41,0.091,0.088,4.65,0.47,-2.33,0.41,4057,7,0.065,0.007,4.27,0.11,-2.16,0.04,4010,26,0.006,0.027,4.66,0.00,-2.27,0.01
583,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3575,0,5.506,0.062,5.06,0.42,-1.35,0.27,3620,47,5.402,0.119,5.14,0.20,-1.08,0.18,3542,15,5.390,0.033,5.57,0.52,-2.41,0.48,3528,36,5.449,0.076,5.10,0.05,-2.28,0.00
584,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3755,660,2.978,0.135,5.05,0.58,-1.03,0.60,3811,178,3.350,0.428,5.50,5.46,-1.73,5.68,3802,29,3.128,0.072,5.70,0.19,-0.39,0.05,3796,25,3.061,0.067,5.08,0.10,-0.31,0.03
585,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4382,377,0.617,0.135,4.91,0.25,-1.66,0.60,3674,287,0.000,0.508,5.50,1.98,0.23,0.75,4442,51,0.756,0.080,5.59,0.27,-1.22,0.21,4565,24,0.935,0.050,5.05,0.13,-0.74,0.16
586,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,4651,814,9.014,0.347,4.78,0.22,-0.97,0.58,5327,1547,9.376,0.972,2.43,13.11,-1.60,8.96,4624,30,8.937,0.071,4.71,0.88,-1.48,0.70,4621,33,8.939,0.066,4.97,0.15,-1.81,0.38
587,18.452,3809,6.468,5.07,-0.72,10.44500,4.25500,17.76642,0.20193,3652,660,6.434,0.172,4.93,0.25,-0.85,0.46,3851,16,6.417,0.190,4.81,2.09,-0.51,0.30,3617,33,6.319,0.101,4.63,0.23,-1.06,0.06,3788,52,6.392,0.128,5.06,0.30,-0.76,0.15
588,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3976,0,3.915,0.121,4.93,0.22,-0.54,0.32,3875,245,3.795,0.411,4.30,1.17,-0.68,0.60,4011,14,3.956,0.030,4.67,0.15,-0.39,0.02,3938,12,3.851,0.023,4.68,0.03,-0.49,0.01
589,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4891,244,0.463,0.039,4.77,0.27,-0.58,0.30,4851,7,0.436,0.019,4.92,0.59,-0.71,0.12,4893,9,0.476,0.009,5.01,0.01,-0.66,0.02,4883,28,0.468,0.023,4.95,0.10,-0.66,0.03
590,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4396,244,0.235,0.039,4.91,0.27,-0.92,0.30,4422,73,0.291,0.067,4.96,0.41,-0.68,0.14,4416,25,0.287,0.028,4.98,0.06,-0.74,0.03,4392,17,0.261,0.020,4.95,0.02,-0.76,0.03
591,10.873,5278,2.349,4.44,-0.05,5.27600,1.86900,17.96387,0.00911,5231,66,2.357,0.039,4.52,0.27,-0.23,0.30,5049,11,2.243,0.014,4.04,0.54,-0.22,0.08,5234,4,2.380,0.003,4.37,0.01,-0.06,0.01,5312,21,2.434,0.015,4.54,0.02,-0.03,0.02
592,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,4078,257,2.150,0.077,5.07,0.58,-0.92,0.32,3892,169,2.100,0.293,5.05,0.61,-0.46,0.26,4187,23,2.452,0.035,5.95,0.06,-0.08,0.03,4017,19,2.260,0.033,5.18,0.01,-0.26,0.02
593,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3550,660,4.959,0.244,4.85,0.25,0.33,0.79,3326,132,4.837,0.471,4.76,1.02,0.26,0.35,3585,61,5.092,0.164,5.18,0.25,0.64,0.08,3287,10,4.670,0.042,4.73,0.06,0.17,0.02
594,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4159,244,5.962,0.062,4.88,0.27,-0.80,0.30,4056,150,5.746,0.241,4.83,0.93,-0.86,0.55,4091,26,5.801,0.035,4.82,0.07,-0.85,0.08,4150,12,5.883,0.009,4.94,0.14,-0.80,0.07
595,12.088,5955,0.958,4.57,-1.19,5.23500,0.82800,6.23448,0.01398,5943,66,0.920,0.039,4.59,0.27,-1.42,0.27,5870,213,0.899,0.132,4.73,0.94,-1.29,0.20,5968,20,0.962,0.012,4.77,0.07,-1.19,0.05,5937,44,0.942,0.026,4.83,0.23,-1.27,0.08
596,9.459,9259,0.538,4.48,-1.22,2.62600,0.51900,5.46009,0.00730,9136,34,0.445,0.039,4.69,0.27,-1.90,0.27,8836,207,0.397,0.064,4.45,0.06,-2.50,0.42,9170,23,0.514,0.006,4.48,0.01,-1.54,0.46,9248,29,0.538,0.012,4.47,0.01,-0.94,0.62
597,8.782,7560,9.933,3.95,-0.32,1.74300,7.10100,102.94375,0.00730,7128,42,9.344,0.122,4.53,0.27,-1.17,0.27,7433,553,9.903,0.124,3.16,0.38,-0.87,1.88,7589,26,9.950,0.011,3.44,0.02,-1.97,0.39,7576,50,9.953,0.010,3.43,0.04,-1.57,0.26
598,19.270,6458,0.042,4.61,-1.62,4.85800,0.03900,0.13341,0.24854,6826,323,0.222,0.257,4.48,0.22,-1.36,0.56,7615,2012,0.610,0.752,3.92,2.11,-2.50,4.54,6815,34,0.195,0.050,4.79,0.48,-1.52,0.49,5971,142,-0.118,0.218,2.21,1.45,-1.75,0.36
599,18.906,6883,3.845,4.44,-0.68,3.82000,3.13400,0.40719,0.23146,6528,238,3.680,0.244,4.55,0.25,-1.25,0.60,6047,4166,3.398,1.976,2.59,9.43,-2.29,15.91,6528,43,3.661,0.052,3.72,0.59,-1.16,0.73,6354,43,3.583,0.056,4.31,0.26,-0.82,0.65
600,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4566,244,6.606,0.122,4.74,0.27,-0.35,0.30,4803,329,6.808,0.276,4.97,0.36,0.40,0.41,4596,45,6.650,0.046,4.87,0.16,-0.18,0.06,4556,24,6.609,0.024,4.70,0.14,-0.22,0.04
601,13.320,5712,0.346,4.57,-0.41,5.21700,0.30100,2.75169,0.01713,5661,66,0.325,0.039,4.55,0.27,-0.40,0.30,5652,10,0.317,0.025,4.66,1.27,-0.46,0.22,5666,14,0.330,0.008,4.56,0.12,-0.43,0.02,5664,8,0.328,0.003,4.59,0.03,-0.43,0.01
602,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4176,244,2.538,0.039,4.94,0.27,-1.65,0.27,4211,108,2.519,0.076,4.98,1.96,-2.06,1.30,4134,36,2.419,0.040,4.84,0.23,-1.99,0.05,4122,20,2.416,0.030,4.75,0.07,-2.23,0.03
603,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4622,244,0.530,0.039,4.80,0.27,-1.62,0.27,4608,121,0.501,0.127,4.70,0.67,-1.78,0.19,4596,17,0.482,0.016,4.67,0.08,-1.78,0.01,4632,19,0.518,0.015,4.83,0.13,-1.73,0.03
604,13.188,6226,0.403,4.49,-1.33,4.80400,0.35800,2.48313,0.01644,6160,59,0.394,0.039,4.51,0.27,-1.42,0.27,6250,27,0.409,0.020,4.70,0.60,-1.28,0.25,6108,30,0.336,0.016,4.56,0.11,-1.46,0.05,6168,25,0.368,0.013,4.59,0.06,-1.41,0.03
605,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4622,244,0.534,0.039,4.80,0.27,-1.66,0.27,4630,119,0.515,0.125,4.83,0.66,-1.76,0.19,4577,9,0.466,0.010,4.57,0.04,-1.79,0.01,4599,29,0.487,0.031,4.70,0.05,-1.77,0.02
606,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4561,244,6.600,0.122,4.74,0.27,-0.33,0.30,4859,347,6.884,0.285,4.84,0.44,0.50,0.43,4567,11,6.621,0.011,4.78,0.02,-0.19,0.02,4536,33,6.589,0.035,4.54,0.15,-0.22,0.05
607,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3742,0,0.157,0.039,5.01,0.42,-0.01,0.30,3782,28,0.289,0.036,5.40,0.36,0.44,0.09,3785,19,0.313,0.021,5.31,0.11,0.42,0.05,3751,21,0.093,0.074,4.66,0.01,0.20,0.00
608,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3601,0,0.659,0.039,5.15,0.42,-1.90,0.27,3594,12,0.753,0.020,5.50,0.11,-2.35,0.26,3596,10,0.668,0.049,5.59,0.01,-1.85,0.05,3602,23,0.651,0.124,5.58,0.07,-1.63,0.02
609,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4400,377,0.811,0.135,4.83,0.25,-1.47,0.60,3428,103,0.000,0.357,2.10,0.72,0.26,0.13,4362,45,0.726,0.098,4.98,0.44,-1.58,0.29,3978,23,0.186,0.046,4.75,0.10,-2.15,0.10
610,19.169,4696,6.181,4.85,-1.15,7.45900,4.36600,3.39782,0.24688,4380,814,6.026,0.347,4.76,0.22,-0.73,0.58,5716,2571,6.851,1.359,0.70,4.81,-2.50,10.19,4259,35,5.734,0.083,4.31,0.77,-1.09,0.55,4447,42,5.910,0.085,4.95,0.15,-1.45,0.52
611,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3651,0,0.465,0.077,5.16,0.58,-1.53,0.40,3687,82,0.394,0.223,5.06,0.35,-1.09,0.46,3589,4,0.286,0.017,4.54,0.06,-1.39,0.05,3598,15,0.370,0.076,4.66,0.01,-1.56,0.04
612,19.448,6089,2.957,4.03,-0.98,3.52300,2.41300,0.19843,0.25639,6235,323,3.045,0.217,4.43,0.22,-1.25,0.56,7092,867,3.489,0.496,4.70,4.06,0.07,2.55,6260,33,3.072,0.053,4.65,0.65,-1.13,0.67,5403,24,2.505,0.042,4.93,0.15,-2.08,0.16
613,19.737,3821,0.102,5.23,-1.37,11.03300,0.07800,1.88278,0.27648,4055,814,0.008,0.257,4.88,0.22,-1.44,0.56,3764,253,0.000,0.982,-0.50,1.53,-0.59,0.84,4322,65,0.660,0.139,5.10,0.64,0.07,0.24,3926,30,0.140,0.075,5.04,0.19,-0.79,0.18
614,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,4022,244,5.732,0.062,4.92,0.27,-0.00,0.30,4060,325,5.960,0.437,5.13,0.76,-0.06,0.26,4069,35,5.844,0.083,4.54,0.07,0.11,0.06,4149,1,5.890,0.020,5.15,0.03,0.20,0.00
615,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3798,660,3.132,0.244,4.93,0.25,-0.64,0.46,3950,16,3.231,0.206,5.50,2.28,-0.07,0.43,3793,42,3.123,0.077,5.18,0.34,-0.43,0.07,3858,34,3.104,0.075,5.01,0.14,-0.17,0.05
616,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4236,814,6.909,0.347,4.84,0.22,-0.33,0.58,4591,1763,6.573,1.783,-0.50,18.05,-2.04,9.14,4146,53,6.649,0.108,3.23,1.40,-1.17,0.63,6283,47,8.162,0.065,4.63,0.32,-1.94,0.19
617,17.098,4285,0.533,5.14,-2.18,8.83500,0.42100,2.70147,0.13233,4243,377,0.477,0.135,4.95,0.25,-2.15,1.02,4458,355,0.764,0.228,5.50,3.45,-1.74,0.94,4234,19,0.463,0.035,5.27,0.17,-2.25,0.17,3941,20,0.077,0.044,4.66,0.01,-2.27,0.02
618,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5258,66,0.259,0.039,4.49,0.27,0.11,0.43,5279,37,0.297,0.025,4.66,0.24,0.13,0.08,5272,28,0.289,0.013,4.59,0.07,0.11,0.04,5269,13,0.290,0.011,4.58,0.10,0.10,0.02
619,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4564,244,6.601,0.122,4.74,0.27,-0.33,0.30,4773,341,6.838,0.294,5.30,0.38,0.21,0.48,4570,15,6.626,0.014,4.76,0.04,-0.19,0.04,4574,23,6.627,0.024,4.71,0.14,-0.17,0.03
620,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4512,244,6.340,0.122,4.77,0.27,-1.10,0.27,4698,260,6.454,0.229,5.50,0.68,-1.38,0.37,4475,15,6.229,0.015,5.22,0.03,-1.50,0.01,4460,11,6.215,0.012,5.17,0.03,-1.52,0.02
621,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5168,427,9.130,0.347,4.73,0.22,-1.02,0.56,7826,3730,10.000,0.772,5.50,5.88,-2.50,42.07,5269,40,9.376,0.060,4.57,1.36,-1.38,0.55,5453,27,9.480,0.047,4.92,0.16,-1.70,0.46
622,15.728,7119,1.912,4.45,-0.90,3.70200,1.66800,0.84801,0.05475,6859,108,1.822,0.077,4.42,0.22,-1.07,0.40,6966,603,1.850,0.258,4.31,1.02,-0.77,0.88,6850,27,1.804,0.010,4.16,0.09,-0.77,0.08,6880,47,1.818,0.020,4.13,0.07,-0.82,0.08
623,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5309,241,2.588,0.077,4.60,0.22,-0.53,0.32,5168,178,2.526,0.134,4.68,1.69,-0.31,0.53,5333,11,2.641,0.007,4.78,0.14,-0.09,0.02,5335,17,2.639,0.010,4.61,0.04,-0.03,0.02
624,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4743,244,0.003,0.039,4.71,0.27,0.18,0.43,4692,129,0.000,0.118,4.66,0.17,0.18,0.20,4779,26,0.071,0.027,4.86,0.13,0.27,0.03,4734,14,0.034,0.014,4.72,0.13,0.20,0.00
625,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4088,244,6.293,0.122,4.91,0.27,-0.53,0.30,3950,4,6.138,0.031,4.73,0.39,-0.40,0.06,4087,38,6.296,0.072,4.61,0.05,-0.21,0.04,4099,31,6.325,0.054,4.66,0.01,-0.19,0.03
626,7.227,5974,7.065,4.34,-0.13,4.27100,5.13300,272.52102,0.00730,5876,66,6.842,0.122,4.58,0.27,-0.72,0.30,6052,21,7.132,0.042,3.99,0.96,-0.15,0.60,6038,38,7.111,0.021,3.84,0.06,-0.41,0.04,6027,16,7.107,0.011,3.86,0.06,-0.38,0.03
627,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3553,0,3.943,0.062,5.05,0.42,-1.55,0.27,3600,17,3.957,0.057,5.22,0.38,-2.04,0.63,3521,28,3.848,0.075,4.83,0.41,-2.34,0.34,3528,7,3.949,0.042,4.66,0.01,-2.28,0.00
628,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6047,59,7.734,0.122,4.58,0.27,-1.24,0.27,5998,288,7.848,0.192,4.34,1.94,-1.48,2.13,6145,21,7.910,0.009,4.10,0.03,-2.36,0.11,6155,28,7.921,0.014,4.18,0.06,-1.99,0.14
629,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3678,0,0.712,0.039,5.08,0.42,-0.66,0.30,3716,30,0.780,0.047,5.50,0.16,-0.54,0.08,3650,0,0.651,0.004,5.68,0.01,-0.81,0.01,3667,31,0.682,0.041,5.55,0.17,-0.64,0.10
630,11.720,6667,5.982,4.46,-2.06,4.50100,4.56400,29.44422,0.00911,6536,59,5.889,0.062,4.51,0.27,-1.15,0.27,6130,462,5.767,0.218,3.50,1.18,-2.46,1.85,6566,12,5.919,0.015,3.97,0.14,-2.67,0.29,6550,28,5.924,0.012,3.86,0.02,-2.28,0.00
631,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5339,263,4.047,0.244,4.69,0.25,-0.79,0.46,4229,533,3.266,0.695,2.91,4.32,-1.99,2.75,5463,12,4.288,0.023,4.43,0.85,-0.15,0.20,5456,25,4.263,0.031,4.57,0.28,-0.33,0.29
632,9.484,5467,8.719,4.47,-0.82,5.41300,6.03400,246.94487,0.00730,5383,66,8.500,0.122,4.66,0.27,-1.09,0.27,4951,16,8.376,0.085,3.65,5.13,-1.40,0.82,5499,47,8.742,0.034,6.00,0.00,-1.15,0.09,5512,32,8.721,0.022,5.19,0.00,-1.45,0.07
633,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3761,0,3.800,0.062,4.97,0.27,-0.60,0.30,3723,56,3.811,0.101,4.74,0.17,-0.64,0.13,3774,12,3.830,0.021,5.21,0.02,-0.50,0.03,3803,38,3.884,0.039,5.11,0.15,-0.44,0.08
634,13.298,6524,1.445,4.28,-1.08,3.99600,1.25600,2.45923,0.01488,6493,59,1.405,0.039,4.45,0.27,-1.29,0.27,6431,264,1.418,0.140,3.92,0.37,-1.03,0.27,6517,19,1.452,0.009,4.07,0.03,-0.95,0.02,6480,3,1.432,0.002,4.03,0.01,-0.95,0.01
635,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4493,244,6.314,0.122,4.77,0.27,-1.16,0.27,4450,12,6.209,0.040,5.14,0.49,-1.41,0.50,4422,27,6.182,0.030,5.01,0.05,-1.53,0.01,4458,9,6.211,0.009,5.18,0.01,-1.50,0.01
636,8.381,5182,1.892,4.82,-1.46,6.61600,1.53000,89.74288,0.00730,5178,66,1.898,0.039,4.73,0.27,-1.45,0.27,5182,93,1.888,0.072,4.68,1.18,-1.49,0.25,5166,14,1.876,0.011,4.65,0.02,-1.51,0.05,5163,22,1.873,0.017,4.75,0.11,-1.54,0.06
637,18.569,5781,6.592,4.51,-0.39,5.04000,4.82000,1.81217,0.21446,5442,263,6.237,0.172,4.64,0.25,-0.58,0.46,4884,4246,5.918,3.089,4.87,2.47,0.44,3.54,5544,51,6.427,0.097,4.81,0.79,-0.66,0.87,5658,45,6.504,0.055,4.43,0.22,-0.56,0.49
638,8.489,5832,1.443,3.96,-1.04,3.39400,1.22200,16.80351,0.00730,5803,66,1.433,0.039,4.54,0.27,-1.25,0.27,5900,112,1.490,0.056,3.99,0.79,-0.88,0.08,5789,16,1.428,0.010,3.48,0.04,-0.96,0.01,5768,14,1.413,0.011,3.47,0.14,-0.98,0.02
639,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3958,0,1.333,0.039,5.10,0.42,-1.21,0.27,3994,49,1.512,0.076,5.50,0.86,-0.52,0.22,4053,15,1.592,0.016,5.80,0.05,-0.46,0.04,4019,18,1.558,0.031,5.19,0.00,-0.42,0.02
640,7.561,3460,9.671,5.13,-0.56,11.33300,5.82900,8321.46901,0.00730,3409,0,9.617,0.122,5.13,0.42,-0.56,0.30,3416,19,9.713,0.082,4.92,0.28,-0.73,0.07,3491,43,9.862,0.071,5.14,0.30,-0.57,0.10,3449,1,9.775,0.041,5.16,0.03,-0.50,0.00
641,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3074,0,9.208,0.122,5.36,0.42,-1.55,0.27,3096,24,9.010,0.009,4.06,0.30,-2.41,0.34,3172,39,9.546,0.156,4.21,0.22,-2.85,0.15,3154,158,9.515,0.437,4.67,0.64,-1.86,0.78
642,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3850,0,0.552,0.077,5.20,0.58,-1.11,0.40,3849,4,0.681,0.086,5.50,1.35,-2.36,1.81,3909,42,0.712,0.055,5.97,0.04,-0.66,0.09,3786,30,0.535,0.060,5.68,0.04,-0.97,0.13
643,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3973,0,1.350,0.039,5.06,0.42,-0.90,0.30,3880,65,1.296,0.119,4.60,0.23,-0.60,0.12,4024,11,1.490,0.014,5.09,0.04,-0.40,0.01,3998,32,1.454,0.048,5.01,0.09,-0.42,0.02
644,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5028,66,5.694,0.062,4.68,0.27,-1.32,0.27,4950,9,5.633,0.040,4.93,0.87,-2.12,0.49,5018,7,5.683,0.005,5.25,0.03,-2.02,0.01,5004,8,5.675,0.006,5.17,0.02,-2.02,0.01
645,14.898,8429,0.178,4.38,-2.26,2.79400,0.17000,0.41039,0.02117,8543,175,0.208,0.039,4.46,0.27,-1.13,0.27,8800,433,0.253,0.129,5.03,0.11,-2.50,1.44,8517,49,0.204,0.014,4.46,0.06,-2.36,0.22,8728,47,0.263,0.026,4.56,0.04,-2.06,0.33
646,7.227,5974,7.065,4.34,-0.13,4.27100,5.13300,272.52102,0.00730,5877,66,6.839,0.122,4.58,0.27,-0.73,0.30,6050,22,7.129,0.043,3.92,0.96,-0.19,0.64,6023,20,7.103,0.011,3.87,0.06,-0.40,0.03,6053,33,7.118,0.018,3.87,0.04,-0.42,0.03
647,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4435,377,6.094,0.172,4.76,0.25,-0.61,0.46,4444,2829,6.159,2.736,5.02,3.46,-0.19,2.46,4451,43,6.139,0.081,5.40,0.39,-1.47,0.65,4408,43,6.050,0.085,4.98,0.15,-0.91,0.95
648,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,4066,257,2.611,0.077,4.99,0.22,-1.44,0.40,3980,134,2.431,0.253,4.90,2.96,-1.43,2.33,4027,27,2.501,0.041,5.27,0.38,-1.71,0.33,4153,14,2.690,0.017,5.04,0.10,-1.15,0.11
649,16.369,6147,8.694,4.53,-1.99,5.11800,6.13800,9.49292,0.09083,5635,241,8.328,0.226,4.66,0.22,-1.28,0.40,4959,708,8.028,0.629,2.27,10.59,-2.50,5.80,5748,24,8.515,0.023,4.59,0.41,-1.95,0.32,5744,32,8.514,0.026,4.76,0.24,-1.71,0.28
650,7.074,3747,2.200,5.18,-2.09,9.98500,1.58300,792.13645,0.00730,3685,0,2.177,0.039,5.12,0.42,-1.69,0.27,3711,31,2.128,0.073,4.54,0.12,-1.00,0.12,3652,2,2.067,0.018,5.03,0.04,-3.13,0.10,3714,6,2.271,0.042,4.68,0.03,-2.28,0.00
651,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4144,244,5.968,0.062,4.88,0.27,-0.86,0.30,4150,9,5.875,0.053,4.91,0.86,-0.66,0.34,4108,22,5.825,0.031,4.80,0.03,-0.79,0.05,4040,17,5.739,0.022,4.69,0.04,-0.89,0.07
652,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3682,0,0.709,0.039,5.08,0.42,-0.67,0.30,3709,29,0.741,0.045,5.50,0.14,-0.54,0.07,3655,25,0.660,0.030,5.57,0.26,-0.68,0.01,3672,29,0.679,0.045,5.71,0.02,-0.72,0.11
653,7.655,3555,0.298,5.18,-1.03,11.11000,0.21900,543.00021,0.00730,3590,0,0.413,0.039,5.11,0.42,-0.98,0.30,3573,12,0.299,0.028,5.39,0.09,-1.05,0.08,3576,9,0.395,0.051,5.16,0.12,-1.15,0.05,3577,3,0.423,0.033,5.10,0.07,-1.19,0.02
654,10.805,3261,1.094,5.43,-0.11,11.52400,0.71600,193.73139,0.00787,3324,0,1.134,0.039,5.23,0.42,-0.25,0.30,3249,0,1.320,0.040,5.47,0.11,0.01,0.04,3326,36,1.140,0.072,6.00,0.00,0.52,0.05,3360,8,1.239,0.013,4.94,0.07,0.20,0.00
655,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6478,59,4.991,0.062,4.52,0.27,-1.32,0.27,6426,488,4.934,0.225,4.94,2.33,-2.50,3.54,6449,16,4.946,0.009,4.61,0.11,-2.39,0.08,6417,16,4.935,0.007,4.57,0.07,-2.24,0.03
656,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3856,799,0.332,0.257,5.15,0.69,-1.40,0.56,3673,230,0.000,0.758,4.92,1.20,-1.12,1.56,3813,44,0.208,0.121,5.20,0.46,-0.74,0.23,3813,39,0.148,0.094,5.23,0.29,-0.59,0.09
657,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3990,0,0.098,0.039,4.92,0.27,-2.09,0.77,3997,22,0.067,0.063,4.81,0.61,-2.22,0.61,3966,29,0.035,0.057,4.44,0.22,-2.05,0.23,3947,26,-0.002,0.055,4.66,0.00,-2.14,0.13
658,19.356,3771,2.579,5.06,-1.82,10.50200,1.84300,3.96096,0.25137,4010,814,2.820,0.257,5.23,0.69,-1.71,0.56,3705,691,2.382,0.997,2.91,2.97,-0.11,0.78,4018,42,2.842,0.086,5.35,0.41,-0.88,0.40,4004,35,2.881,0.081,4.96,0.15,-0.96,0.33
659,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,3752,660,8.621,0.172,4.97,0.25,-0.93,0.46,4380,2376,9.088,2.292,5.19,2.65,0.03,2.08,3662,50,8.360,0.139,4.64,0.93,-2.17,0.33,3844,29,8.429,0.060,4.97,0.16,-1.37,0.38
660,11.462,5336,2.555,3.89,-0.92,3.38300,2.04400,6.20869,0.01402,5449,66,2.627,0.039,4.60,0.27,-1.09,0.27,5451,17,2.619,0.025,4.45,2.23,-0.93,0.45,5458,26,2.627,0.017,4.49,0.09,-0.92,0.05,5448,32,2.621,0.021,4.38,0.18,-0.92,0.07
661,13.479,7335,5.044,4.68,-1.65,3.94300,4.01800,7.87771,0.01504,7089,42,4.884,0.062,4.47,0.27,-1.05,0.27,7188,653,4.999,0.229,4.58,1.09,-1.22,1.57,7158,32,4.986,0.011,4.52,0.05,-1.36,0.07,7173,41,4.991,0.014,4.54,0.06,-1.35,0.07
662,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,5297,263,0.488,0.135,4.70,0.25,-1.10,0.60,5319,467,0.482,0.415,5.50,5.35,-1.03,1.26,5262,22,0.419,0.026,5.53,0.31,-1.18,0.14,5129,12,0.311,0.021,5.05,0.12,-1.49,0.13
663,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,5971,66,0.408,0.039,4.51,0.27,-1.21,0.27,5984,161,0.394,0.099,4.47,0.55,-1.08,0.14,5944,21,0.369,0.012,4.47,0.05,-1.16,0.05,5944,14,0.370,0.008,4.47,0.08,-1.17,0.05
664,17.650,5512,1.819,4.50,-1.18,5.57800,1.49900,0.76807,0.16046,5645,263,1.976,0.135,4.59,0.25,-1.29,0.60,5617,972,1.950,0.660,3.94,8.84,-0.68,1.20,5607,30,1.881,0.025,4.68,0.52,-1.04,0.16,5644,23,1.911,0.019,4.51,0.26,-0.90,0.13
665,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3051,0,9.191,0.122,5.37,0.42,-1.55,0.27,3039,18,9.014,0.012,3.75,0.27,-2.26,0.27,3128,94,9.485,0.298,3.98,0.52,-3.00,0.10,3128,98,9.417,0.316,4.32,1.15,-1.91,0.82
666,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5774,241,0.957,0.077,4.63,0.22,-1.22,0.40,5628,395,0.930,0.237,4.66,4.52,-1.29,0.50,5835,17,1.059,0.011,4.85,0.24,-0.91,0.07,5871,21,1.085,0.015,4.72,0.20,-0.80,0.07
667,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3971,0,0.710,0.039,5.02,0.42,-1.99,0.27,3996,17,0.737,0.038,4.99,0.61,-2.21,0.62,3981,5,0.750,0.000,4.29,0.13,-1.77,0.04,3965,10,0.709,0.016,4.72,0.10,-1.82,0.26
668,8.405,5357,1.255,4.20,0.29,4.35900,1.03200,24.96893,0.00730,5256,66,1.216,0.039,4.31,0.27,0.21,0.43,5286,107,1.238,0.079,4.13,0.35,0.23,0.11,5247,18,1.207,0.013,3.96,0.06,0.18,0.01,5246,23,1.207,0.015,3.95,0.04,0.18,0.01
669,18.473,5748,0.106,4.74,-1.61,5.80300,0.09300,0.30521,0.20758,6130,238,0.266,0.135,4.54,0.25,-1.53,0.60,5927,1292,0.329,0.503,4.58,11.55,-1.51,1.63,6186,38,0.359,0.037,5.07,0.53,-1.29,0.29,6369,15,0.478,0.020,4.41,0.15,-0.84,0.22
670,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5536,66,5.747,0.062,4.55,0.27,-0.35,0.30,4440,159,4.979,0.155,1.85,1.42,-1.71,0.44,5651,21,5.956,0.010,4.50,0.11,-0.20,0.03,5658,31,5.960,0.015,4.50,0.09,-0.20,0.03
671,17.467,4312,7.382,5.09,-0.77,9.23500,4.96000,22.16154,0.15310,4236,377,7.445,0.172,4.79,0.25,-0.86,0.46,4898,1020,7.932,0.844,5.50,4.35,-0.92,2.51,4093,26,7.099,0.049,2.68,0.51,-1.68,0.36,4237,22,7.279,0.034,4.78,0.11,-1.05,0.24
672,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4701,377,6.322,0.172,4.76,0.25,-0.52,0.46,4131,540,5.782,0.751,1.21,5.12,-2.49,3.13,4827,51,6.566,0.079,5.56,0.32,-0.12,0.64,4442,42,6.216,0.081,4.97,0.18,-0.83,0.76
673,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4096,244,7.845,0.122,4.89,0.27,-0.52,0.30,3849,6,7.606,0.071,4.11,0.77,-0.54,0.12,4139,10,7.954,0.010,5.30,0.04,-0.01,0.01,4080,23,7.890,0.025,5.12,0.08,-0.08,0.06
674,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3844,0,2.061,0.077,5.04,0.58,-0.86,0.32,3749,5,1.941,0.113,4.27,0.57,-0.74,0.09,3835,16,2.048,0.024,4.66,0.12,-0.58,0.03,3911,30,2.138,0.051,4.99,0.07,-0.45,0.04
675,17.961,3401,2.008,5.33,-0.13,11.64900,1.32800,10.07395,0.17553,3362,660,1.950,0.135,5.05,0.58,-0.12,0.46,3368,81,2.083,0.300,5.37,1.03,-0.05,0.41,3388,12,2.055,0.042,5.55,0.14,0.07,0.06,3235,166,1.673,0.530,4.33,1.53,-1.07,0.84
676,14.631,5632,0.207,3.79,-1.24,3.19000,0.18100,0.55976,0.02166,5618,66,0.232,0.039,4.48,0.27,-1.27,0.27,5550,25,0.165,0.037,3.37,0.49,-1.26,0.24,5592,37,0.183,0.030,3.69,0.31,-1.22,0.10,5566,25,0.165,0.027,3.70,0.54,-1.28,0.11
677,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6056,59,7.734,0.122,4.59,0.27,-1.26,0.27,6403,346,8.090,0.206,4.88,1.74,-0.26,0.75,6165,14,7.923,0.008,4.16,0.05,-2.28,0.16,6174,26,7.934,0.013,4.30,0.03,-1.84,0.06
678,14.761,5353,5.852,4.59,-1.09,5.77000,4.29100,11.47625,0.01859,5466,66,5.874,0.062,4.61,0.27,-1.09,0.27,5371,582,5.828,0.368,5.12,4.77,-1.30,1.10,5513,30,5.934,0.018,4.50,0.24,-1.16,0.07,5564,28,5.961,0.019,4.53,0.25,-1.14,0.08
679,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3593,0,8.461,0.122,4.88,0.27,0.06,0.43,3576,55,8.329,0.069,5.10,0.38,0.25,0.19,3515,27,8.223,0.059,5.14,0.09,0.22,0.03,3530,31,8.256,0.062,5.04,0.07,0.19,0.01
680,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3996,799,0.433,0.257,5.07,0.69,-1.10,0.56,3575,199,0.000,0.667,3.92,1.28,-0.99,0.69,4091,56,0.684,0.142,5.29,0.54,-0.59,0.36,3676,32,0.088,0.089,4.79,0.12,-2.06,0.21
681,14.761,5353,5.852,4.59,-1.09,5.77000,4.29100,11.47625,0.01859,5510,66,5.895,0.062,4.61,0.27,-1.06,0.27,5577,640,5.971,0.384,4.44,5.11,-1.01,1.25,5544,8,5.956,0.008,4.67,0.30,-1.15,0.08,5426,25,5.883,0.016,4.33,0.17,-1.25,0.06
682,19.270,6458,0.042,4.61,-1.62,4.85800,0.03900,0.13341,0.24854,6416,323,-0.035,0.000,4.59,0.22,-1.52,0.56,6269,2010,0.000,1.133,3.50,1.66,-2.50,6.10,6467,23,0.061,0.039,4.41,0.50,-1.88,0.37,6444,35,0.085,0.046,3.89,0.47,-2.15,0.25
683,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4324,244,2.793,0.039,4.87,0.27,-1.61,0.27,4322,144,2.676,0.174,4.32,1.13,-2.33,0.52,4266,26,2.641,0.028,4.00,0.23,-2.06,0.07,4252,44,2.585,0.054,4.66,0.01,-2.17,0.04
684,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3640,0,6.275,0.226,4.89,0.22,0.28,0.33,3000,67,3.403,0.288,-0.50,0.42,-2.50,0.17,3649,1,6.305,0.016,4.77,0.06,0.22,0.02,3565,116,6.018,0.358,4.66,0.01,0.20,0.00
685,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4076,244,0.141,0.039,4.88,0.27,-2.22,0.77,3978,23,0.000,0.064,3.93,0.38,-2.30,0.25,4040,26,0.040,0.031,4.24,0.16,-2.29,0.12,4011,11,0.002,0.002,4.66,0.00,-2.27,0.01
686,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4505,244,4.943,0.062,4.78,0.27,-0.20,0.30,4561,290,4.985,0.280,4.84,0.44,-0.07,0.43,4503,31,4.924,0.027,4.58,0.04,-0.10,0.05,4482,36,4.900,0.038,4.53,0.12,-0.14,0.05
687,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3632,799,0.891,0.257,5.20,0.69,-0.93,0.58,3550,5,0.543,0.291,5.50,2.36,-1.58,2.08,3526,55,0.558,0.161,5.73,0.18,-1.28,0.17,3393,53,0.968,0.173,4.69,0.04,-2.25,0.03
688,12.642,4363,0.072,4.91,-0.06,7.98800,0.05700,12.03927,0.01681,4336,244,0.075,0.039,4.97,0.27,-0.07,0.30,4281,66,0.070,0.104,5.03,0.32,-0.07,0.11,4379,26,0.185,0.029,5.36,0.22,0.02,0.02,4362,53,0.162,0.064,5.04,0.09,0.06,0.07
689,9.484,5467,8.719,4.47,-0.82,5.41300,6.03400,246.94487,0.00730,5394,66,8.511,0.122,4.66,0.27,-1.05,0.27,5052,218,8.454,0.172,4.80,2.90,-1.38,0.58,5504,6,8.743,0.004,6.00,0.00,-1.13,0.02,5534,25,8.763,0.039,5.19,0.01,-1.03,0.31
690,12.505,7853,1.180,4.53,-2.23,3.54900,1.07500,2.65338,0.01362,7830,42,1.179,0.039,4.41,0.27,-1.15,0.27,7811,273,1.169,0.103,4.46,0.21,-2.47,0.88,7848,21,1.184,0.008,4.48,0.02,-2.05,0.08,7769,35,1.155,0.013,4.42,0.03,-2.22,0.09
691,12.060,6002,0.606,4.58,-1.61,5.32800,0.53100,5.75175,0.01282,6002,59,0.601,0.039,4.59,0.27,-1.64,0.27,5976,199,0.597,0.121,4.39,0.63,-1.53,0.29,6008,31,0.618,0.019,4.40,0.10,-1.48,0.04,5998,33,0.609,0.019,4.53,0.05,-1.50,0.06
692,18.703,5271,0.513,4.91,-0.67,6.33100,0.43400,0.40964,0.21911,5055,263,0.366,0.135,4.77,0.25,-0.82,0.46,4946,1927,0.324,1.448,0.74,5.00,-1.02,2.45,5036,35,0.340,0.039,5.21,0.54,-0.98,0.21,5587,36,0.722,0.029,4.58,0.30,-0.29,0.17
693,8.123,6359,1.114,4.08,-1.19,3.54200,0.97400,18.99328,0.00730,6336,59,1.104,0.039,4.38,0.27,-1.31,0.27,6352,35,1.116,0.017,4.01,0.28,-1.17,0.18,6324,15,1.103,0.008,3.97,0.02,-1.16,0.01,6323,12,1.103,0.006,3.97,0.02,-1.16,0.01
694,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3955,0,3.224,0.121,4.97,0.22,-1.11,0.40,3970,405,3.134,0.623,4.26,1.51,-0.57,0.73,3886,27,3.042,0.049,4.16,0.35,-1.16,0.24,3733,14,2.888,0.050,4.67,0.02,-2.23,0.05
695,8.732,4626,1.441,4.78,-1.66,7.52700,1.14200,97.14043,0.00730,4646,244,1.481,0.039,4.79,0.27,-1.51,0.27,4721,72,1.509,0.030,5.47,0.73,-1.69,0.22,4613,13,1.429,0.012,5.01,0.05,-1.59,0.01,4627,22,1.443,0.020,5.05,0.09,-1.57,0.03
696,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,5037,263,2.410,0.135,4.75,0.25,-1.67,0.60,4684,303,2.100,0.344,2.21,9.20,-1.99,1.96,5039,30,2.414,0.032,4.88,0.27,-1.62,0.15,5053,24,2.451,0.027,4.87,0.14,-1.36,0.15
697,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3432,0,0.193,0.039,5.10,0.42,-2.15,0.77,3408,8,0.221,0.032,5.05,0.05,-2.03,0.10,3437,39,0.196,0.135,5.54,0.25,-2.06,0.30,3436,54,0.163,0.185,5.30,0.20,-1.67,0.05
698,18.862,3818,0.387,5.27,-0.93,11.05700,0.29200,3.14340,0.22711,3928,660,0.630,0.135,4.98,0.25,-1.24,0.60,3819,352,0.260,0.735,4.71,1.09,-0.63,0.65,3843,35,0.402,0.075,5.25,0.35,-0.72,0.11,3903,30,0.481,0.076,5.26,0.26,-0.56,0.06
699,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,6005,59,0.416,0.039,4.51,0.27,-1.17,0.27,5970,163,0.384,0.101,4.49,0.55,-1.11,0.15,6000,11,0.401,0.007,4.59,0.03,-1.09,0.01,6002,8,0.403,0.005,4.58,0.03,-1.09,0.01
700,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,3883,660,5.629,0.244,4.91,0.25,-1.54,0.60,4601,1776,6.441,1.662,5.50,5.95,-1.63,3.82,3727,46,5.182,0.128,3.34,0.93,-1.98,0.36,3909,26,5.460,0.072,4.89,0.15,-2.02,0.18
701,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5025,66,2.876,0.039,4.60,0.27,-0.18,0.30,5020,291,2.911,0.227,4.59,0.38,-0.03,0.40,5037,13,2.924,0.010,4.67,0.10,-0.01,0.01,5055,22,2.938,0.017,4.63,0.02,0.01,0.02
702,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3977,0,2.518,0.077,5.02,0.58,-1.52,0.40,3962,116,2.425,0.235,4.62,2.27,-1.56,1.90,3899,21,2.335,0.037,4.71,0.30,-2.02,0.26,4001,42,2.465,0.060,4.84,0.15,-1.59,0.16
703,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3853,0,0.188,0.039,5.06,0.42,-0.20,0.30,3936,40,0.296,0.064,5.49,0.41,-0.04,0.05,3853,23,0.179,0.026,5.16,0.13,-0.15,0.06,3793,31,0.096,0.052,4.96,0.08,-0.26,0.05
704,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5100,66,2.628,0.039,4.58,0.27,-0.15,0.30,5091,253,2.669,0.195,4.53,0.45,0.06,0.36,5142,22,2.710,0.017,4.68,0.11,0.12,0.02,5156,35,2.721,0.027,4.60,0.04,0.13,0.04
705,15.092,7704,1.009,3.88,-1.71,1.99600,0.92600,0.36796,0.02336,7631,67,0.974,0.077,4.09,0.22,-1.07,0.40,7794,498,1.012,0.185,3.97,0.45,-2.44,1.32,7624,21,0.983,0.009,3.77,0.03,-1.43,0.10,7720,18,1.009,0.008,3.89,0.04,-1.95,0.37
706,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5023,66,5.691,0.062,4.68,0.27,-1.31,0.27,5027,161,5.693,0.119,5.26,1.01,-2.02,0.45,5007,12,5.676,0.009,5.20,0.06,-2.03,0.01,5045,19,5.703,0.015,5.19,0.01,-2.04,0.02
707,11.312,3725,1.634,5.17,-0.63,10.94700,1.18000,145.47890,0.00860,3810,0,1.680,0.039,5.05,0.42,-0.76,0.30,3708,38,1.626,0.081,4.66,0.13,-0.68,0.09,3851,10,1.789,0.006,5.89,0.10,-0.41,0.02,3855,11,1.791,0.014,5.19,0.01,-0.32,0.03
708,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,6010,59,0.421,0.039,4.50,0.27,-1.18,0.27,5990,158,0.396,0.097,4.54,0.58,-1.09,0.13,5991,33,0.396,0.018,4.61,0.09,-1.12,0.05,6001,17,0.403,0.010,4.56,0.08,-1.10,0.01
709,13.515,3375,2.800,4.75,0.21,9.76000,1.77800,40.23463,0.01584,3310,0,2.714,0.039,4.91,0.27,0.33,0.43,3301,33,2.796,0.128,4.65,0.25,0.15,0.10,3377,38,2.894,0.083,4.47,0.04,0.18,0.01,3342,107,2.833,0.327,4.92,0.31,-0.40,0.77
710,8.405,5357,1.255,4.20,0.29,4.35900,1.03200,24.96893,0.00730,5274,66,1.214,0.039,4.31,0.27,0.19,0.43,5164,109,1.151,0.084,4.12,0.31,0.11,0.12,5313,18,1.254,0.013,4.09,0.02,0.22,0.02,5250,23,1.209,0.015,4.00,0.07,0.18,0.01
711,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4859,244,0.438,0.039,4.77,0.27,-0.63,0.30,4850,7,0.436,0.023,4.94,0.55,-0.72,0.11,4865,16,0.452,0.013,4.95,0.13,-0.70,0.03,4880,29,0.463,0.028,5.02,0.05,-0.68,0.06
712,19.644,4121,4.099,5.20,-0.69,10.26900,2.90200,5.07692,0.27080,3905,799,3.978,0.217,4.95,0.22,-1.66,0.56,4342,1951,4.266,2.044,5.50,6.33,-0.74,3.30,3779,53,3.639,0.141,3.31,1.08,-1.83,0.36,3371,44,3.534,0.142,4.68,0.03,-2.26,0.02
713,19.564,7292,3.832,4.63,-2.32,4.16200,3.15800,0.35580,0.26455,6148,323,3.223,0.217,4.75,0.22,-2.32,1.06,6577,3015,3.764,1.306,4.08,12.50,-1.46,13.57,6268,39,3.426,0.045,2.37,0.45,-1.91,0.43,6160,95,3.310,0.156,4.65,0.45,-4.01,4.15
714,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,3996,0,5.810,0.062,4.89,0.27,-1.28,0.27,4193,109,5.802,0.149,5.35,0.73,-1.37,0.58,3826,23,5.347,0.040,4.35,0.28,-2.18,0.35,3850,1,5.375,0.004,4.65,0.00,-1.84,0.02
715,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3794,0,0.618,0.039,5.11,0.42,-1.97,0.27,3800,17,0.604,0.054,4.85,0.29,-2.16,0.59,3808,10,0.636,0.029,4.53,0.55,-1.89,0.26,3798,5,0.617,0.008,4.74,0.09,-2.09,0.03
716,13.991,4487,6.011,5.06,-1.84,8.61100,4.20000,58.07644,0.01764,4622,244,6.184,0.122,4.78,0.27,-1.27,0.27,4568,443,6.102,0.432,5.00,1.56,-1.69,0.79,4600,20,6.123,0.020,5.24,0.05,-1.68,0.03,4586,13,6.111,0.014,5.16,0.02,-1.74,0.02
717,8.642,5742,4.539,4.88,-1.63,6.05500,3.48900,151.49559,0.00730,5763,66,4.550,0.062,4.60,0.27,-1.33,0.27,5648,17,4.497,0.036,4.59,1.76,-1.54,0.46,5769,34,4.551,0.020,5.28,0.18,-1.74,0.06,5793,12,4.568,0.008,5.18,0.01,-1.65,0.04
718,8.515,4934,0.486,3.35,0.28,2.44400,0.39800,7.33838,0.00730,4938,244,0.625,0.039,4.10,0.27,0.59,0.43,4986,110,0.564,0.088,3.57,0.27,0.38,0.13,4869,20,0.465,0.018,3.29,0.10,0.28,0.02,4877,18,0.484,0.019,3.12,0.10,0.20,0.00
719,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4006,244,0.486,0.039,4.95,0.27,-2.06,0.77,3987,34,0.403,0.088,4.56,0.49,-2.34,0.58,3964,13,0.390,0.014,4.15,0.18,-2.03,0.07,4036,17,0.485,0.026,4.72,0.04,-2.17,0.18
720,13.478,5896,0.021,4.44,-0.03,4.55200,0.01800,1.65348,0.01607,5972,66,0.059,0.039,4.44,0.27,0.02,0.43,5777,238,0.006,0.153,3.16,0.60,-0.03,0.24,6039,8,0.157,0.004,4.63,0.07,0.17,0.01,6039,34,0.153,0.019,4.57,0.05,0.18,0.02
721,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4134,244,5.945,0.062,4.88,0.27,-0.82,0.30,3971,133,5.628,0.225,4.60,0.88,-0.89,0.50,4061,13,5.756,0.015,4.76,0.14,-0.87,0.05,4071,17,5.772,0.019,4.82,0.10,-0.88,0.04
722,7.908,5574,0.318,4.13,0.08,4.05900,0.27300,19.25750,0.00730,5626,66,0.352,0.039,4.42,0.27,0.13,0.43,5450,5,0.298,0.016,4.14,0.54,0.01,0.03,5650,15,0.415,0.008,4.55,0.07,0.27,0.01,5681,32,0.449,0.024,4.53,0.13,0.20,0.00
723,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4286,377,0.223,0.135,4.90,0.25,-1.75,0.60,4150,13,0.069,0.352,4.27,3.69,-1.29,1.23,4235,33,0.110,0.066,5.36,0.33,-1.68,0.29,4156,18,0.035,0.032,4.82,0.13,-1.71,0.22
724,17.142,4585,8.669,4.74,-2.08,7.59200,5.78100,17.62788,0.13433,4684,377,8.721,0.172,4.78,0.25,-1.25,0.60,4779,857,8.873,0.719,5.50,4.89,-1.54,1.84,4697,31,8.775,0.038,5.81,0.16,-2.18,0.19,4768,21,8.845,0.029,5.04,0.13,-2.10,0.13
725,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4266,814,1.474,0.257,4.86,0.22,-1.19,0.56,4258,1456,1.366,1.734,5.50,8.17,-1.20,3.53,4260,43,1.463,0.103,5.45,0.41,-1.32,0.49,4404,51,1.701,0.093,5.00,0.15,-1.27,0.60
726,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5826,66,4.358,0.062,4.54,0.27,-0.34,0.30,5448,17,4.265,0.026,4.03,1.69,-0.18,0.19,5937,25,4.573,0.014,4.09,0.09,0.49,0.03,5965,15,4.583,0.008,4.55,0.11,0.20,0.00
727,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5035,66,9.487,0.122,4.65,0.27,-0.64,0.30,4077,78,8.753,0.138,3.71,1.30,-1.78,0.97,5233,21,9.892,0.014,5.10,0.05,0.23,0.02,5206,12,9.869,0.007,4.65,0.00,0.16,0.01
728,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5327,66,1.656,0.039,4.42,0.27,0.12,0.43,5197,209,1.639,0.158,4.08,0.68,0.13,0.29,5394,16,1.764,0.011,4.48,0.02,0.38,0.02,5388,28,1.775,0.023,4.45,0.10,0.20,0.00
729,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5096,66,4.881,0.062,4.70,0.27,-1.43,0.27,5053,258,4.825,0.224,5.50,2.25,-2.10,1.22,5098,34,4.859,0.035,5.85,0.09,-2.14,0.12,5050,20,4.819,0.017,5.18,0.01,-2.24,0.04
730,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3718,0,0.150,0.039,5.04,0.42,0.04,0.43,3650,2,0.162,0.050,4.87,0.31,0.09,0.06,3761,26,0.292,0.024,5.30,0.08,0.35,0.08,3731,12,0.254,0.017,4.85,0.08,0.20,0.00
731,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4702,377,4.729,0.244,4.76,0.25,-0.83,0.46,4621,892,4.645,0.877,5.32,2.51,-1.04,2.26,4672,15,4.690,0.025,5.34,0.24,-0.76,0.18,4593,40,4.630,0.044,4.91,0.16,-0.48,0.19
732,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3632,0,1.091,0.039,5.14,0.42,-1.81,0.27,3589,43,1.187,0.120,5.50,0.31,-2.31,0.78,3695,75,1.298,0.226,5.90,0.17,-1.39,0.11,3783,35,1.476,0.070,5.73,0.00,-1.06,0.05
733,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5137,66,1.679,0.039,4.75,0.27,-1.85,0.27,4899,104,1.528,0.034,2.18,1.72,-2.50,0.69,5137,34,1.678,0.025,4.45,0.26,-2.32,0.09,5072,21,1.620,0.015,4.66,0.01,-2.27,0.01
734,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5019,66,2.875,0.039,4.61,0.27,-0.23,0.30,4980,297,2.879,0.239,4.58,0.39,-0.08,0.43,5016,26,2.907,0.021,4.67,0.10,-0.04,0.02,4984,17,2.882,0.015,4.76,0.25,-0.18,0.19
735,13.994,5742,3.582,4.57,-0.88,5.37500,2.82800,6.95024,0.01479,5783,66,3.611,0.062,4.60,0.27,-1.19,0.27,5602,299,3.498,0.135,4.08,3.36,-1.14,0.66,5787,18,3.608,0.012,4.89,0.17,-0.85,0.04,5738,28,3.580,0.017,4.67,0.14,-0.94,0.06
736,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3760,0,0.154,0.039,5.01,0.42,0.03,0.43,3615,53,0.114,0.095,4.71,0.41,-0.01,0.17,3846,10,0.392,0.009,5.42,0.05,0.58,0.08,3739,4,0.190,0.059,4.70,0.05,0.20,0.00
737,10.977,6865,0.081,4.36,-1.73,3.98600,0.07500,4.13809,0.01056,6854,59,0.073,0.039,4.45,0.27,-1.59,0.27,6889,128,0.089,0.063,4.37,0.29,-1.80,0.60,6864,10,0.077,0.005,4.33,0.02,-1.89,0.05,6867,27,0.081,0.010,4.38,0.03,-1.74,0.15
738,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4913,814,2.048,0.257,4.75,0.22,-1.49,0.56,4627,2035,1.452,1.541,-0.50,5.14,-2.50,3.63,5073,45,2.385,0.095,4.56,1.13,-1.05,0.81,4702,42,2.094,0.079,4.93,0.16,-1.95,0.26
739,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3397,0,5.087,0.062,5.17,0.42,-1.92,0.27,3409,12,5.106,0.056,5.04,0.13,-2.03,0.20,3404,1,5.117,0.007,5.04,0.02,-2.12,0.05,3401,2,5.065,0.028,4.97,0.03,-1.94,0.08
740,12.801,5917,3.070,4.65,-1.67,5.48500,2.47700,10.76961,0.01425,5871,66,3.068,0.062,4.61,0.27,-1.50,0.27,5889,319,3.062,0.175,4.52,1.89,-1.57,0.63,5880,19,3.050,0.010,4.48,0.09,-1.67,0.03,5796,9,3.008,0.006,4.14,0.02,-1.78,0.03
741,13.005,6967,5.729,4.18,-0.97,3.25300,4.44500,8.68160,0.01336,6769,59,5.545,0.062,4.47,0.27,-0.89,0.30,6255,672,5.429,0.308,3.16,1.41,-1.32,1.40,6830,25,5.642,0.007,3.80,0.02,-2.12,0.22,6763,6,5.619,0.003,3.75,0.02,-1.95,0.08
742,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4155,244,6.009,0.122,4.88,0.27,-1.04,0.27,4070,127,5.748,0.206,5.03,1.02,-0.98,0.64,4046,8,5.728,0.007,5.08,0.28,-1.55,0.28,4058,10,5.740,0.012,4.94,0.15,-1.38,0.18
743,13.308,5593,2.909,4.59,0.00,5.11400,2.31100,6.65886,0.01182,5426,66,2.830,0.039,4.55,0.27,-0.41,0.30,5251,22,2.751,0.024,4.16,1.39,-0.25,0.20,5474,10,2.897,0.007,4.60,0.04,-0.02,0.01,5423,27,2.866,0.018,4.50,0.07,-0.07,0.03
744,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,3882,660,5.692,0.244,4.92,0.25,-0.80,0.46,3587,172,4.921,0.623,1.78,4.54,-1.38,0.76,3685,42,5.141,0.127,3.27,1.05,-1.83,0.32,3945,40,5.517,0.080,4.95,0.15,-1.92,0.18
745,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5219,427,9.282,0.347,4.73,0.22,-1.26,0.56,4187,971,8.300,0.884,-0.50,4.13,-1.75,1.77,5262,31,9.357,0.048,3.56,1.26,-1.72,0.55,5080,42,9.213,0.052,4.91,0.16,-1.85,0.34
746,15.550,9297,1.826,4.67,-0.84,2.45600,1.68700,0.52312,0.04484,9537,357,1.905,0.077,4.43,0.22,-0.45,0.32,9717,712,1.909,0.216,4.78,0.29,-0.55,4.63,9523,51,1.907,0.014,4.74,0.04,0.04,0.19,9313,58,1.860,0.020,4.62,0.04,0.08,0.09
747,18.861,4823,1.365,5.03,-2.23,7.53000,1.09400,0.89702,0.22639,4980,377,1.440,0.135,4.72,0.25,-1.52,0.60,4764,862,1.427,0.712,0.74,3.48,-2.14,2.12,5022,42,1.538,0.065,5.40,0.51,-2.11,0.30,4881,29,1.413,0.043,4.96,0.15,-2.05,0.16
748,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4134,244,6.112,0.122,4.89,0.27,-1.06,0.27,4073,94,5.914,0.153,5.26,0.97,-1.09,0.66,4032,31,5.860,0.040,5.06,0.10,-1.29,0.11,3995,8,5.817,0.014,5.17,0.03,-1.50,0.02
749,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4115,244,5.857,0.062,4.89,0.27,-0.17,0.30,4157,230,5.975,0.292,4.63,0.42,-0.10,0.20,4140,11,5.931,0.013,4.44,0.03,-0.07,0.01,4161,19,5.923,0.048,4.67,0.02,-0.00,0.03
750,19.737,3821,0.102,5.23,-1.37,11.03300,0.07800,1.88278,0.27648,3625,799,0.254,0.257,4.94,0.22,-1.87,0.56,3961,1385,0.150,2.001,1.20,4.49,0.05,2.73,3630,13,0.238,0.044,2.81,0.41,-1.86,0.18,3191,103,0.732,0.355,4.75,0.21,-1.80,0.84
751,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4714,377,4.650,0.244,4.78,0.25,-1.02,0.60,4511,494,4.491,0.545,5.50,2.58,-1.73,2.02,4755,41,4.727,0.048,5.87,0.09,-1.33,0.20,4675,16,4.698,0.030,5.12,0.07,-1.06,0.23
752,14.261,3583,5.462,5.29,-1.76,11.12400,3.60700,124.10806,0.01603,3561,0,5.512,0.062,5.08,0.42,-1.32,0.27,3633,63,5.495,0.155,5.38,0.27,-1.03,0.22,3536,16,5.437,0.048,5.38,0.59,-1.97,0.55,3544,42,5.486,0.127,5.04,0.16,-1.83,0.26
753,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4480,244,0.545,0.039,4.86,0.27,-0.11,0.30,5083,354,1.242,0.271,5.50,0.59,0.44,0.43,4538,12,0.684,0.012,4.95,0.03,0.06,0.03,4644,7,0.796,0.012,5.19,0.01,0.20,0.00
754,7.487,4607,7.440,2.86,0.08,1.85800,5.05900,76.91304,0.00730,4752,244,7.641,0.122,4.50,0.27,0.21,0.43,4731,392,7.634,0.343,3.60,0.51,0.38,0.45,4748,30,7.654,0.029,3.26,0.12,0.21,0.05,4759,11,7.663,0.012,3.27,0.06,0.20,0.00
755,9.681,4885,0.424,2.13,-1.18,-0.10900,0.35300,1.29599,0.00730,5019,66,0.583,0.039,4.39,0.27,-0.80,0.30,4881,108,0.423,0.114,2.13,0.65,-1.20,0.23,4989,23,0.518,0.021,2.63,0.12,-0.91,0.04,4994,15,0.522,0.014,2.55,0.08,-0.91,0.03
756,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5846,66,0.365,0.039,4.47,0.27,-0.58,0.30,5823,200,0.355,0.135,4.48,0.82,-0.58,0.11,5835,16,0.363,0.009,4.44,0.06,-0.56,0.03,5829,23,0.361,0.013,4.34,0.13,-0.56,0.04
757,13.922,5592,1.024,4.69,-2.17,5.82700,0.86900,3.58592,0.01363,5639,66,1.001,0.039,4.69,0.27,-1.91,0.27,5549,15,0.995,0.098,4.52,2.67,-2.20,0.95,5677,12,1.084,0.008,4.71,0.10,-1.90,0.03,5653,29,1.071,0.021,4.58,0.12,-1.93,0.09
758,19.356,3771,2.579,5.06,-1.82,10.50200,1.84300,3.96096,0.25137,3528,799,2.500,0.257,5.24,0.69,-1.72,0.56,3843,495,2.639,0.705,3.45,2.68,-0.13,0.53,3529,13,2.529,0.070,2.92,0.29,-2.11,0.15,3832,14,2.819,0.054,4.74,0.09,-1.85,0.28
759,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4889,244,0.460,0.039,4.76,0.27,-0.59,0.30,4860,99,0.444,0.102,5.01,0.34,-0.72,0.19,4912,27,0.493,0.024,4.98,0.02,-0.61,0.06,4900,22,0.482,0.021,5.02,0.04,-0.65,0.05
760,12.699,6404,2.091,4.55,-1.16,4.70100,1.77200,5.68329,0.01139,6336,59,2.045,0.039,4.57,0.27,-1.43,0.27,6379,247,2.080,0.127,4.39,0.54,-1.15,0.34,6350,28,2.068,0.013,4.43,0.04,-1.16,0.03,6382,34,2.083,0.016,4.48,0.05,-1.13,0.04
761,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3372,0,1.854,0.039,4.97,0.27,0.06,0.43,3424,30,2.464,0.024,2.72,0.32,-0.46,0.09,3403,5,1.939,0.016,5.03,0.03,0.42,0.03,3357,7,1.755,0.019,4.66,0.00,0.20,0.00
762,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,4009,244,5.810,0.062,4.88,0.27,-1.28,0.27,4192,108,5.806,0.149,5.31,0.70,-1.33,0.55,3840,11,5.369,0.017,4.50,0.21,-2.16,0.31,3824,15,5.342,0.017,4.66,0.00,-2.17,0.18
763,17.884,7735,4.531,3.75,0.29,0.86600,3.73000,0.21999,0.17426,9172,487,5.189,0.244,4.09,0.25,0.34,0.79,7675,1389,4.553,0.676,2.90,1.14,0.44,3.19,9015,20,4.996,0.013,4.12,0.09,0.94,0.05,9257,120,4.993,0.097,4.40,0.24,-0.81,0.82
764,8.912,6701,0.450,4.37,-2.23,4.20800,0.40700,13.82293,0.00730,6701,59,0.455,0.039,4.48,0.27,-1.72,0.27,6859,130,0.522,0.067,4.35,0.17,-2.49,0.50,6703,28,0.446,0.013,4.46,0.06,-2.20,0.14,6690,23,0.440,0.011,4.43,0.04,-2.22,0.05
765,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5463,263,7.559,0.172,4.64,0.25,-0.93,0.46,4899,1225,7.285,1.086,3.63,18.91,-2.16,7.64,5558,32,7.748,0.059,4.31,0.90,-1.24,0.68,5599,24,7.715,0.028,4.92,0.16,-1.92,0.23
766,7.228,5278,1.359,3.62,-0.76,3.22500,1.12400,26.55828,0.00730,5402,66,1.446,0.039,4.51,0.27,-0.74,0.30,5169,108,1.278,0.092,2.77,0.61,-0.95,0.16,5389,14,1.433,0.010,2.94,0.16,-0.68,0.02,5425,26,1.462,0.023,3.32,0.57,-0.67,0.03
767,19.774,6332,3.221,4.23,-0.93,3.97500,2.63000,0.23238,0.27087,5639,427,2.715,0.257,4.60,0.22,-1.38,0.56,5508,3041,2.688,1.877,2.52,14.05,-2.50,15.89,5710,34,2.857,0.055,4.05,0.86,-1.54,0.59,5611,30,2.741,0.048,4.81,0.25,-1.84,0.36
768,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3550,0,4.989,0.062,5.06,0.42,0.06,0.43,3494,50,5.012,0.139,5.16,0.36,-0.42,0.14,3607,12,5.151,0.015,5.66,0.07,-0.15,0.03,3528,17,5.066,0.024,5.17,0.02,-0.33,0.04
769,11.616,6360,0.727,4.64,-1.86,5.03100,0.64300,6.48037,0.01052,6355,59,0.734,0.039,4.59,0.27,-1.73,0.27,6349,33,0.736,0.009,4.32,0.14,-1.71,0.28,6357,17,0.737,0.007,4.36,0.03,-1.66,0.02,6345,24,0.730,0.011,4.34,0.03,-1.68,0.02
770,16.891,8595,9.351,4.59,-0.71,2.61100,6.89500,3.33426,0.11784,6399,108,8.137,0.226,4.51,0.22,-0.37,0.32,7950,2793,9.211,0.722,4.28,1.65,-0.20,2.48,6902,35,8.933,0.024,3.04,0.09,0.60,0.09,6929,55,8.943,0.017,3.58,0.01,0.19,0.01
771,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3402,0,5.079,0.062,5.17,0.42,-1.92,0.27,3408,12,5.101,0.056,5.04,0.13,-2.04,0.20,3400,3,5.061,0.046,4.98,0.06,-1.96,0.15,3399,4,5.045,0.050,4.97,0.06,-1.93,0.15
772,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4070,244,0.142,0.039,4.87,0.27,-2.19,0.77,3979,24,0.000,0.063,3.94,0.38,-2.27,0.25,4022,19,0.021,0.025,4.09,0.13,-2.31,0.13,3994,15,0.002,0.001,4.66,0.00,-2.26,0.01
773,7.228,5278,1.359,3.62,-0.76,3.22500,1.12400,26.55828,0.00730,5421,66,1.442,0.039,4.51,0.27,-0.72,0.30,5183,110,1.290,0.094,3.12,0.82,-0.87,0.15,5418,19,1.452,0.013,3.12,0.25,-0.64,0.02,5451,34,1.475,0.021,3.47,0.62,-0.63,0.01
774,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5041,66,9.491,0.122,4.66,0.27,-0.65,0.30,4162,108,8.854,0.162,4.39,1.16,-1.58,0.82,5236,14,9.892,0.009,5.07,0.04,0.22,0.02,5224,5,9.864,0.019,4.84,0.19,-0.16,0.34
775,12.161,5529,2.104,2.93,-0.74,0.24700,1.72100,0.91496,0.01478,5593,66,2.158,0.039,4.49,0.27,-0.92,0.30,5465,205,2.060,0.145,2.78,0.86,-0.80,0.32,5561,21,2.121,0.016,3.41,0.54,-0.70,0.06,5558,39,2.123,0.025,2.98,0.11,-0.68,0.06
776,17.690,6110,2.487,3.97,-1.55,3.20900,2.06200,0.32825,0.16094,6198,238,2.534,0.135,4.52,0.25,-1.53,0.60,5670,990,2.288,0.598,1.73,2.76,-1.86,3.36,6180,27,2.513,0.025,4.01,0.27,-1.90,0.29,6300,21,2.587,0.026,4.13,0.27,-1.46,0.37
777,15.481,8374,1.059,3.90,-0.23,0.96900,0.99400,0.19779,0.04628,8335,170,1.093,0.077,3.62,0.57,-0.80,0.32,8604,1352,1.205,0.431,3.51,0.28,0.50,1.32,8303,41,1.071,0.017,3.05,0.09,-0.62,0.15,8385,10,1.102,0.010,3.21,0.03,-1.22,0.46
778,15.588,6147,3.294,4.51,-1.44,5.02400,2.66400,2.63027,0.04957,6220,108,3.374,0.121,4.49,0.22,-1.20,0.40,5809,686,3.111,0.384,3.90,3.40,-1.61,1.56,6197,24,3.326,0.013,4.25,0.14,-1.27,0.08,6454,27,3.450,0.013,4.61,0.03,-0.99,0.06
779,18.432,6683,3.767,4.52,-1.25,4.38800,3.05900,0.63504,0.19985,6410,238,3.702,0.244,4.49,0.25,-1.35,0.60,7237,2149,3.990,0.602,5.50,6.29,-2.50,15.25,6365,28,3.629,0.034,4.82,0.49,-1.78,0.46,6523,34,3.714,0.026,4.38,0.17,-1.88,0.30
780,19.321,5812,0.902,3.76,0.21,2.48500,0.76700,0.06112,0.25621,5851,427,0.659,0.257,4.30,0.22,-0.24,0.58,3963,755,0.000,1.263,1.66,3.11,-0.29,1.89,6100,29,1.093,0.049,4.25,1.06,0.63,0.18,5463,44,0.737,0.054,4.42,0.23,-0.15,0.23
781,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4613,377,1.542,0.135,4.85,0.25,-1.34,0.60,3541,83,0.000,0.428,0.99,1.11,-1.38,0.33,4659,26,1.631,0.041,5.14,0.36,-0.65,0.18,4628,23,1.595,0.035,4.79,0.27,-0.59,0.18
782,19.566,5928,1.432,4.14,0.11,3.63400,1.20600,0.11345,0.26974,5030,427,0.665,0.257,4.89,0.22,-1.82,0.56,4709,1190,0.546,1.116,2.77,19.33,-2.50,3.87,5208,40,1.039,0.074,3.80,1.35,-1.49,0.54,4722,43,0.566,0.079,4.88,0.15,-2.01,0.20
783,13.135,6638,0.077,4.35,-1.05,4.00700,0.07100,1.54312,0.01537,6637,59,0.068,0.039,4.47,0.27,-1.28,0.27,6649,20,0.081,0.019,4.46,0.27,-1.02,0.27,6631,15,0.073,0.006,4.38,0.01,-1.03,0.02,6624,23,0.069,0.011,4.40,0.04,-1.01,0.03
784,15.588,6147,3.294,4.51,-1.44,5.02400,2.66400,2.63027,0.04957,6024,108,3.256,0.121,4.60,0.22,-1.51,0.40,6207,558,3.347,0.285,4.59,2.73,-0.97,0.85,6013,32,3.228,0.017,4.37,0.21,-1.41,0.09,6085,18,3.274,0.011,4.34,0.13,-1.19,0.07
785,14.764,3438,2.481,5.25,-1.94,11.48400,1.71600,48.64072,0.01794,3487,0,2.302,0.039,5.14,0.42,-2.19,0.77,3480,21,2.514,0.023,5.47,0.34,-1.82,0.57,3587,10,2.638,0.036,5.98,0.08,-1.38,0.07,3573,126,2.453,0.369,5.45,0.28,-1.25,0.41
786,8.867,3273,0.363,5.02,-0.19,11.51600,0.24500,379.14034,0.00730,3374,0,0.595,0.039,5.06,0.42,-0.20,0.30,3386,15,0.737,0.024,5.24,0.22,0.09,0.10,3327,35,0.445,0.089,5.83,0.07,0.27,0.06,3331,26,0.451,0.081,5.19,0.00,0.12,0.01
787,7.287,5859,2.320,4.51,-1.29,5.18200,1.91200,91.45343,0.00730,5815,66,2.304,0.039,4.64,0.27,-1.44,0.27,5785,155,2.292,0.096,3.92,0.60,-1.15,0.20,5825,17,2.315,0.011,3.99,0.05,-1.15,0.04,5787,32,2.286,0.027,4.15,0.40,-1.24,0.11
788,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4120,244,6.105,0.122,4.88,0.27,-1.06,0.27,4055,87,5.880,0.145,5.26,1.00,-1.16,0.71,4023,9,5.855,0.016,5.57,0.06,-1.77,0.03,4030,18,5.879,0.033,5.19,0.00,-1.43,0.06
789,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4358,377,0.774,0.135,4.89,0.25,-1.36,0.60,4701,465,0.718,0.321,5.50,5.41,-2.50,1.89,4309,39,0.644,0.089,4.95,0.41,-1.64,0.29,4094,32,0.362,0.057,4.80,0.12,-2.06,0.16
790,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4935,244,3.398,0.062,4.73,0.27,-0.77,0.30,4749,20,3.275,0.036,4.65,1.31,-0.75,0.41,4966,13,3.465,0.011,5.06,0.03,-0.45,0.03,5030,13,3.513,0.010,5.05,0.23,-0.44,0.12
791,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3978,0,0.091,0.039,4.93,0.27,-2.11,0.77,3996,22,0.065,0.060,4.78,0.64,-2.17,0.62,3936,37,-0.028,0.090,4.42,0.23,-2.15,0.33,3948,38,-0.004,0.072,4.66,0.01,-2.09,0.11
792,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5018,66,5.683,0.062,4.68,0.27,-1.34,0.27,5020,156,5.684,0.117,5.34,0.97,-2.03,0.44,4984,30,5.658,0.021,5.11,0.09,-2.05,0.01,5006,23,5.674,0.016,5.14,0.06,-2.04,0.02
793,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3468,0,0.457,0.077,5.18,0.58,-2.15,0.80,3508,45,0.575,0.168,5.50,0.41,-1.79,0.70,3501,7,0.549,0.064,5.58,0.05,-1.72,0.18,3405,7,0.304,0.004,5.05,0.06,-1.78,0.08
794,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3971,0,0.084,0.039,4.93,0.27,-2.11,0.77,3998,22,0.064,0.064,4.84,0.55,-2.28,0.59,3932,25,-0.018,0.062,4.35,0.19,-2.22,0.26,3914,12,-0.016,0.044,4.66,0.00,-2.27,0.01
795,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5300,263,4.115,0.244,4.67,0.25,-0.59,0.46,4660,1224,3.686,1.293,4.19,4.62,-0.96,4.15,5323,28,4.187,0.029,5.31,0.41,-0.06,0.15,4962,26,3.896,0.031,4.67,0.27,-0.28,0.22
796,14.890,6950,2.829,4.00,-1.74,2.84600,2.38800,1.17166,0.01836,6721,59,2.761,0.039,4.37,0.27,-1.31,0.27,6820,530,2.781,0.232,3.93,1.41,-1.38,1.97,6712,33,2.737,0.014,3.70,0.07,-1.56,0.11,6698,14,2.734,0.008,3.67,0.04,-1.53,0.11
797,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3390,0,5.078,0.062,5.17,0.42,-1.93,0.27,3409,12,5.105,0.056,5.04,0.13,-2.04,0.20,3403,1,5.124,0.021,5.06,0.05,-2.20,0.13,3404,2,5.136,0.028,5.06,0.03,-2.19,0.08
798,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3977,799,0.719,0.257,5.27,0.69,-1.39,0.56,3947,508,1.082,0.899,5.50,2.48,-0.57,0.93,4197,35,1.295,0.086,5.75,0.20,0.57,0.11,3919,4,0.507,0.016,5.72,0.01,-0.50,0.00
799,12.642,4363,0.072,4.91,-0.06,7.98800,0.05700,12.03927,0.01681,4328,244,0.070,0.039,4.96,0.27,-0.08,0.30,4296,63,0.083,0.100,5.01,0.32,-0.03,0.11,4365,29,0.167,0.036,5.09,0.20,0.05,0.02,4402,34,0.220,0.059,5.16,0.05,0.07,0.04
800,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3924,0,1.277,0.039,5.08,0.42,-0.84,0.30,3901,112,1.310,0.202,4.82,0.37,-0.50,0.17,3967,18,1.387,0.023,5.06,0.11,-0.40,0.01,3960,19,1.386,0.024,4.97,0.11,-0.42,0.02
801,9.152,6532,6.477,4.49,-0.81,4.30800,4.86500,101.01829,0.00730,6430,59,6.271,0.122,4.53,0.27,-1.05,0.27,5909,403,6.168,0.192,3.20,1.19,-1.53,0.95,6516,25,6.427,0.042,3.99,0.28,-1.92,0.64,6621,32,6.500,0.039,4.44,0.34,-1.29,0.57
802,16.558,6857,0.554,4.28,-0.94,3.59500,0.50200,0.32196,0.10375,7032,67,0.639,0.077,4.42,0.22,-0.99,0.32,7040,764,0.653,0.330,4.21,0.54,-0.95,0.74,7047,20,0.640,0.012,4.34,0.09,-0.93,0.09,7016,43,0.620,0.019,4.36,0.09,-1.09,0.10
803,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3391,799,1.392,0.257,5.13,0.69,-0.79,0.58,3188,146,1.416,0.618,3.94,0.75,-0.88,0.17,3499,35,1.712,0.104,5.75,0.17,0.00,0.05,3102,141,0.971,0.481,3.73,1.56,-1.27,0.80
804,13.036,6636,4.105,4.37,-1.11,4.05300,3.29700,7.29122,0.01251,6501,59,4.072,0.062,4.49,0.27,-1.16,0.27,6486,346,4.045,0.160,4.21,1.25,-1.22,0.98,6471,22,4.034,0.010,4.10,0.03,-1.16,0.03,6473,24,4.036,0.011,4.10,0.05,-1.13,0.03
805,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4106,244,6.308,0.122,4.90,0.27,-0.52,0.30,3950,4,6.141,0.031,4.66,0.39,-0.41,0.06,4131,18,6.371,0.020,4.64,0.02,-0.16,0.02,4132,27,6.369,0.033,4.66,0.01,-0.16,0.04
806,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4902,257,8.974,0.226,4.65,0.22,-0.34,0.32,6456,732,10.000,0.337,5.50,2.44,0.50,0.88,5096,19,9.384,0.015,5.87,0.07,0.79,0.04,4954,25,9.239,0.021,4.63,0.02,0.20,0.00
807,14.649,3674,0.803,5.19,-0.39,11.17300,0.58400,26.39976,0.02112,3699,0,0.888,0.039,5.06,0.42,-0.36,0.30,3701,105,0.868,0.208,5.18,0.40,-0.34,0.20,3669,21,0.806,0.033,5.27,0.08,-0.39,0.05,3763,33,0.934,0.044,5.19,0.00,-0.19,0.06
808,12.088,5955,0.958,4.57,-1.19,5.23500,0.82800,6.23448,0.01398,5967,66,0.948,0.039,4.60,0.27,-1.40,0.27,5916,207,0.930,0.125,4.78,1.01,-1.28,0.17,5985,17,0.973,0.010,4.74,0.08,-1.15,0.01,5986,28,0.973,0.017,4.84,0.22,-1.29,0.21
809,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4538,244,5.114,0.062,4.77,0.27,-1.23,0.27,4849,25,5.304,0.078,5.50,1.38,-1.55,0.75,4491,16,4.981,0.017,5.10,0.07,-1.77,0.04,4528,25,5.019,0.027,5.16,0.04,-1.74,0.04
810,19.737,3821,0.102,5.23,-1.37,11.03300,0.07800,1.88278,0.27648,3514,799,-0.160,0.000,5.35,0.69,-2.39,1.06,4503,719,0.780,0.552,5.50,9.71,-2.50,2.93,3541,12,-0.060,0.069,3.34,0.80,-1.97,0.26,3057,333,0.479,1.190,4.21,1.28,-1.18,1.01
811,15.445,3973,5.272,5.09,-1.67,10.13700,3.61200,45.79310,0.04836,4184,257,5.595,0.121,4.86,0.22,-1.06,0.40,4195,424,5.516,0.561,5.50,2.23,-1.01,1.43,4151,18,5.475,0.020,5.71,0.15,-1.42,0.19,4231,24,5.592,0.030,5.17,0.02,-0.77,0.06
812,19.564,4511,1.474,4.91,-0.81,8.10400,1.15500,0.86896,0.26696,4014,814,0.982,0.257,5.19,0.69,-1.78,0.56,4341,1497,1.016,1.948,5.50,10.24,-2.50,5.47,3913,49,0.722,0.124,2.73,0.82,-1.88,0.36,3698,30,0.240,0.089,4.80,0.12,-2.04,0.17
813,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4877,244,0.453,0.039,4.77,0.27,-0.60,0.30,4851,7,0.440,0.019,4.90,0.58,-0.70,0.12,4882,22,0.467,0.018,4.95,0.12,-0.66,0.03,4909,26,0.488,0.022,5.01,0.04,-0.62,0.06
814,12.699,6404,2.091,4.55,-1.16,4.70100,1.77200,5.68329,0.01139,6330,59,2.046,0.039,4.56,0.27,-1.45,0.27,6375,247,2.084,0.128,4.39,0.54,-1.14,0.34,6349,33,2.068,0.016,4.38,0.06,-1.18,0.04,6295,18,2.041,0.009,4.30,0.04,-1.24,0.02
815,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3172,0,1.559,0.039,5.25,0.42,-3.50,0.00,3096,33,1.859,0.115,4.31,0.10,-2.50,0.09,3181,3,1.595,0.047,5.23,0.03,-1.72,0.04,3147,78,1.453,0.276,4.04,2.08,-1.64,0.16
816,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3630,0,0.418,0.039,5.16,0.42,-1.84,0.27,3600,14,0.400,0.047,5.26,0.14,-2.07,0.26,3619,47,0.391,0.109,5.50,0.28,-1.97,0.06,3605,5,0.387,0.024,5.22,0.05,-1.88,0.14
817,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3370,0,1.852,0.039,4.97,0.27,0.06,0.43,3296,22,1.879,0.089,5.15,0.17,0.26,0.07,3398,3,1.956,0.011,5.02,0.02,0.39,0.02,3357,4,1.782,0.026,4.66,0.01,0.20,0.00
818,9.462,3989,7.380,4.84,-0.57,8.66700,4.84700,646.24917,0.00730,4146,244,7.610,0.122,4.89,0.27,-0.88,0.30,4191,224,7.611,0.269,5.41,0.84,-0.37,0.32,4108,30,7.520,0.042,5.04,0.11,-0.50,0.05,4110,26,7.523,0.035,5.03,0.09,-0.49,0.03
819,13.859,6553,9.987,4.44,-1.75,4.42500,6.94700,31.81266,0.01556,5675,66,9.311,0.122,4.68,0.27,-1.35,0.27,3776,61,7.880,0.155,4.03,2.57,-1.82,2.50,5925,23,9.801,0.011,5.74,0.16,-0.58,0.05,5955,13,9.812,0.006,5.14,0.12,-0.54,0.03
820,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4289,244,2.784,0.039,4.86,0.27,-1.58,0.27,4292,127,2.646,0.158,4.07,1.04,-2.34,0.49,4191,25,2.526,0.045,4.38,0.43,-2.20,0.10,4173,17,2.494,0.010,4.68,0.03,-2.22,0.07
821,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4607,244,1.656,0.039,4.81,0.27,-2.04,0.77,4696,282,1.673,0.316,5.33,2.27,-2.39,1.06,4596,23,1.635,0.028,3.62,0.27,-2.57,0.15,4576,13,1.602,0.016,4.66,0.01,-2.27,0.01
822,11.204,5437,5.755,4.83,-0.71,6.04600,4.24300,65.61453,0.01508,5563,66,5.728,0.062,4.62,0.27,-0.92,0.30,5492,290,5.773,0.175,4.76,2.33,-0.86,0.49,5592,20,5.823,0.011,4.94,0.18,-0.92,0.02,5634,34,5.847,0.020,4.79,0.28,-0.88,0.06
823,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4805,244,6.188,0.122,4.66,0.27,-0.11,0.30,4296,268,5.728,0.327,3.23,0.60,-0.33,0.38,4880,18,6.330,0.015,4.54,0.02,-0.11,0.01,4875,35,6.326,0.029,4.52,0.10,-0.11,0.02
824,10.394,4017,0.094,5.25,-1.68,10.73300,0.07300,120.89268,0.00730,3990,0,0.056,0.039,5.00,0.42,-1.83,0.27,3989,22,0.049,0.047,5.17,0.77,-1.75,0.64,3992,14,0.061,0.013,5.10,0.32,-1.70,0.17,4005,21,0.085,0.034,5.05,0.15,-1.63,0.07
825,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3853,799,0.886,0.257,5.03,0.69,-0.63,0.58,3553,123,0.692,0.449,5.50,1.11,-1.37,1.42,3965,70,1.183,0.146,5.70,0.26,-0.12,0.11,4381,317,1.323,0.815,5.12,0.10,-0.34,0.94
826,13.730,6241,6.944,4.41,-1.92,4.77000,5.11100,16.99026,0.01682,6118,59,6.826,0.122,4.57,0.27,-1.27,0.27,5975,647,6.797,0.401,4.62,2.76,-2.50,6.96,6126,14,6.872,0.019,4.59,0.49,-3.17,0.75,6161,18,6.907,0.009,4.15,0.03,-2.25,0.02
827,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4159,244,8.597,0.122,4.87,0.27,-0.82,0.30,3850,6,8.231,0.089,4.28,1.18,-1.00,0.35,4150,13,8.595,0.018,5.74,0.10,-0.58,0.05,4183,22,8.619,0.028,5.19,0.00,-0.31,0.03
828,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3623,0,1.400,0.039,4.88,0.27,0.13,0.43,3522,36,1.518,0.022,4.24,0.44,-0.13,0.18,3759,6,1.782,0.007,4.89,0.03,0.49,0.01,3636,8,1.469,0.036,4.66,0.01,0.19,0.01
829,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3865,0,0.209,0.039,5.06,0.42,-0.17,0.30,3936,40,0.300,0.064,5.50,0.41,-0.03,0.05,3848,3,0.165,0.012,5.16,0.10,-0.15,0.03,3788,31,0.094,0.045,4.88,0.14,-0.27,0.06
830,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,3998,0,0.486,0.039,4.97,0.27,-2.09,0.77,3900,13,0.299,0.031,3.80,0.48,-2.26,0.28,3952,27,0.366,0.040,4.26,0.16,-2.15,0.18,3986,20,0.399,0.038,4.66,0.00,-2.27,0.01
831,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5075,66,2.624,0.039,4.58,0.27,-0.19,0.30,5068,259,2.651,0.202,4.53,0.46,0.03,0.37,5116,30,2.691,0.025,4.65,0.09,0.08,0.03,5119,21,2.694,0.019,4.61,0.03,0.09,0.02
832,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3899,0,4.334,0.062,4.91,0.27,0.06,0.43,3594,44,4.075,0.098,3.92,0.22,-0.67,0.09,3964,19,4.506,0.031,5.06,0.33,0.12,0.09,3957,16,4.498,0.005,4.78,0.06,0.09,0.07
833,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4774,244,0.027,0.039,4.70,0.27,0.21,0.43,4786,68,0.083,0.054,4.89,0.17,0.26,0.14,4818,13,0.109,0.010,4.93,0.01,0.31,0.02,4796,17,0.121,0.033,4.77,0.20,0.16,0.10
834,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,3991,0,5.802,0.062,4.89,0.27,-1.31,0.27,4114,83,5.706,0.122,5.31,1.05,-1.79,1.00,3853,4,5.377,0.009,4.08,0.15,-1.61,0.05,3850,1,5.377,0.009,4.67,0.02,-2.06,0.22
835,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3057,799,2.709,0.257,5.37,0.69,-1.45,0.56,3000,245,0.986,0.976,-0.50,1.24,-2.50,0.50,3134,62,2.999,0.194,3.81,0.45,-2.08,0.15,2658,370,2.567,1.537,3.37,1.98,-0.87,0.90
836,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5899,66,0.033,0.039,4.46,0.27,-0.26,0.30,6010,174,0.069,0.110,4.20,0.77,-0.18,0.13,5895,12,0.004,0.006,3.99,0.05,-0.32,0.01,5845,31,-0.018,0.023,3.76,0.11,-0.39,0.03
837,7.074,3747,2.200,5.18,-2.09,9.98500,1.58300,792.13645,0.00730,3715,0,2.191,0.039,5.12,0.42,-1.68,0.27,3697,15,2.119,0.050,4.95,0.32,-1.94,0.46,3697,11,2.133,0.060,4.82,0.25,-2.09,0.33,3707,6,2.197,0.050,4.76,0.11,-2.16,0.12
838,13.515,3375,2.800,4.75,0.21,9.76000,1.77800,40.23463,0.01584,3294,0,2.705,0.039,4.91,0.27,0.35,0.43,3514,36,3.509,0.019,2.67,0.49,-0.26,0.08,3315,8,2.770,0.015,4.50,0.03,0.16,0.02,3297,2,2.749,0.018,4.66,0.00,0.18,0.01
839,18.374,3698,3.858,5.30,-1.86,11.38100,2.65900,13.58939,0.20154,3673,660,3.855,0.244,4.95,0.25,-1.18,0.60,3579,139,3.573,0.345,4.81,1.55,-2.42,4.35,3606,46,3.679,0.130,4.90,0.50,-2.11,0.30,3620,17,3.795,0.075,4.76,0.10,-1.73,0.27
840,10.145,6867,7.502,4.47,-0.74,3.90500,5.55000,72.77798,0.00925,6498,59,7.110,0.122,4.55,0.27,-1.02,0.27,6726,426,7.444,0.220,4.30,1.26,-0.89,1.81,6665,11,7.396,0.004,4.03,0.03,-1.54,0.06,6626,38,7.377,0.017,4.02,0.05,-1.49,0.06
841,14.717,4393,2.034,4.96,-1.41,8.44400,1.55600,11.39200,0.01886,4400,244,2.038,0.039,4.85,0.27,-1.47,0.27,4350,11,1.984,0.093,4.84,1.07,-1.51,0.53,4393,22,2.028,0.027,5.05,0.07,-1.45,0.04,4347,10,1.985,0.009,4.79,0.12,-1.52,0.04
842,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4032,244,7.806,0.122,4.91,0.27,-0.48,0.30,3850,6,7.616,0.070,4.31,0.75,-0.53,0.12,4056,19,7.858,0.021,5.00,0.11,-0.11,0.06,4072,16,7.875,0.021,5.04,0.11,-0.08,0.04
843,18.658,6504,1.322,3.80,-2.17,3.03800,1.15500,0.12794,0.21219,6794,238,1.415,0.135,4.51,0.25,-1.43,0.60,6344,1444,1.254,0.753,3.76,2.50,-0.59,1.06,6812,32,1.435,0.039,4.63,0.32,-1.66,0.42,6300,20,1.185,0.025,4.36,0.22,-1.90,0.26
844,16.222,4653,0.666,4.87,-0.31,7.31100,0.53700,2.11446,0.08480,4564,257,0.581,0.077,4.82,0.22,-0.46,0.32,4588,718,0.618,0.712,4.84,1.05,-0.30,1.14,4588,17,0.630,0.019,4.78,0.09,-0.32,0.04,4591,18,0.642,0.020,4.77,0.08,-0.34,0.04
845,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3256,799,3.255,0.217,5.24,0.69,-1.68,0.56,3524,133,3.620,0.495,5.34,1.06,-1.21,0.79,3279,50,3.332,0.156,4.36,0.42,-2.14,0.19,3420,114,3.033,0.344,5.25,0.21,-1.46,0.35
846,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3701,0,1.458,0.039,4.89,0.27,0.11,0.43,3025,18,0.781,0.025,1.85,0.21,-1.42,0.06,3848,2,1.863,0.031,5.05,0.05,0.68,0.03,3664,39,1.350,0.088,4.66,0.01,0.20,0.00
847,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6124,59,1.893,0.039,4.61,0.27,-1.71,0.27,6109,317,1.913,0.175,4.64,1.60,-1.63,0.77,6151,35,1.937,0.018,4.66,0.08,-1.63,0.05,6136,26,1.928,0.013,4.56,0.06,-1.67,0.04
848,12.024,9976,6.271,4.53,-1.18,2.41000,5.10900,12.56030,0.00921,9518,34,6.132,0.122,4.19,0.27,-0.05,0.30,9997,193,6.298,0.044,4.65,0.15,-2.50,0.90,9678,17,6.328,0.004,4.40,0.01,0.70,0.02,9676,22,6.281,0.016,4.37,0.02,0.03,0.28
849,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4057,244,7.809,0.122,4.90,0.27,-0.53,0.30,3929,224,7.702,0.298,4.59,0.70,-0.34,0.33,4101,15,7.909,0.018,5.17,0.05,-0.02,0.01,4092,18,7.898,0.022,5.13,0.04,-0.03,0.02
850,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3917,0,3.350,0.062,4.98,0.27,-0.85,0.30,3781,44,3.161,0.088,4.37,0.20,-0.87,0.13,3892,26,3.308,0.043,4.66,0.03,-0.61,0.05,3847,3,3.265,0.006,4.66,0.00,-0.71,0.02
851,6.975,3204,1.357,5.11,-0.01,11.52600,0.86400,1210.59813,0.00730,3287,0,1.347,0.039,5.19,0.42,-0.31,0.30,3119,15,1.391,0.063,5.11,0.08,0.02,0.04,3284,3,1.320,0.012,5.52,0.01,0.74,0.01,3316,34,1.424,0.095,4.66,0.00,0.20,0.00
852,8.631,3787,3.793,5.00,-1.19,10.11600,2.63600,667.11392,0.00730,3784,0,3.858,0.062,5.00,0.27,-1.22,0.27,3976,76,4.006,0.115,5.50,0.49,-0.58,0.20,3749,0,3.754,0.011,4.39,0.02,-0.99,0.02,3755,6,3.752,0.005,4.75,0.10,-1.20,0.16
853,16.633,7314,2.786,4.60,-0.81,3.43100,2.37500,0.68328,0.10760,7177,67,2.703,0.077,4.40,0.22,-1.15,0.40,7419,764,2.776,0.309,5.18,2.04,-0.95,2.17,7200,35,2.759,0.016,4.46,0.11,-0.75,0.15,7365,24,2.810,0.016,4.56,0.06,-1.22,0.37
854,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4613,244,5.481,0.062,4.76,0.27,-0.96,0.30,4450,14,5.295,0.042,4.66,0.71,-1.21,0.53,4597,34,5.432,0.033,5.22,0.07,-1.17,0.02,4569,14,5.407,0.012,5.12,0.10,-1.19,0.01
855,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4145,244,5.874,0.062,4.88,0.27,-0.10,0.30,4006,162,5.780,0.228,4.43,0.40,-0.33,0.16,4149,0,5.862,0.019,4.62,0.10,0.03,0.02,4207,36,5.996,0.075,4.60,0.08,0.07,0.04
856,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3831,0,5.236,0.062,4.98,0.27,-0.47,0.30,3593,34,5.013,0.085,4.51,0.16,-0.86,0.10,3864,14,5.307,0.018,5.50,0.14,-0.24,0.02,3857,17,5.304,0.020,5.18,0.01,-0.26,0.04
857,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3487,799,0.773,0.257,5.03,0.69,0.30,0.97,3398,127,0.833,0.511,4.72,1.08,-0.50,0.35,3520,57,0.872,0.166,4.69,0.44,-0.23,0.09,3471,53,0.820,0.167,4.96,0.15,-0.26,0.06
858,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3992,0,1.358,0.039,5.06,0.42,-0.90,0.30,3950,2,1.379,0.039,4.85,0.30,-0.46,0.06,4045,7,1.500,0.000,5.30,0.15,-0.34,0.03,4036,14,1.496,0.012,5.14,0.06,-0.36,0.04
859,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3980,0,0.729,0.039,5.02,0.42,-1.98,0.27,4000,18,0.747,0.038,4.98,0.65,-2.17,0.64,3974,15,0.735,0.026,4.47,0.27,-1.95,0.27,3995,13,0.756,0.010,4.76,0.17,-2.04,0.11
860,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4556,244,5.156,0.062,4.78,0.27,-1.16,0.27,4948,24,5.447,0.073,5.50,1.34,-1.38,0.74,4476,23,4.974,0.025,4.93,0.09,-1.73,0.04,4529,27,5.032,0.026,5.07,0.10,-1.67,0.04
861,13.094,7552,1.800,3.74,-2.15,1.62300,1.60200,1.06218,0.01276,7563,42,1.834,0.039,4.08,0.27,-1.03,0.27,7579,307,1.803,0.114,3.77,0.38,-2.33,1.28,7543,20,1.791,0.007,3.72,0.02,-2.45,0.03,7531,26,1.788,0.009,3.70,0.04,-2.26,0.01
862,17.176,4513,2.154,4.87,-0.88,7.87600,1.65700,2.96074,0.13603,4678,377,2.216,0.135,4.78,0.25,-0.54,0.46,4064,175,1.634,0.333,3.28,1.68,-1.48,1.30,4779,22,2.434,0.024,5.06,0.17,-0.32,0.09,4900,22,2.520,0.057,4.90,0.26,-0.08,0.25
863,10.763,5717,5.232,3.44,-2.33,2.23100,3.95500,12.15066,0.00730,5835,66,5.323,0.062,4.54,0.27,-1.24,0.27,5827,299,5.301,0.160,3.49,1.19,-1.99,1.29,5789,25,5.269,0.020,3.56,0.14,-2.19,0.16,5854,39,5.307,0.019,3.61,0.11,-2.00,0.07
864,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,4977,377,0.225,0.135,4.74,0.25,-0.99,0.46,5028,458,0.288,0.380,4.94,3.11,-1.04,0.82,4941,42,0.130,0.049,5.16,0.34,-1.51,0.15,5011,19,0.187,0.033,5.03,0.13,-1.58,0.16
865,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4626,377,1.068,0.135,4.81,0.25,-1.25,0.60,4242,193,0.734,0.264,4.47,2.75,-1.94,1.34,4636,33,1.087,0.049,5.72,0.17,-1.81,0.17,4566,24,1.042,0.045,5.08,0.10,-1.85,0.18
866,14.954,8579,0.425,4.62,-2.00,3.26800,0.40400,0.55412,0.02244,8614,175,0.407,0.039,4.68,0.27,-1.34,0.27,8555,1105,0.430,0.318,4.62,0.20,-1.42,2.58,8644,24,0.445,0.007,4.66,0.02,-1.95,0.29,8896,50,0.537,0.020,4.65,0.00,-2.15,0.10
867,13.413,5281,0.698,3.76,-0.47,3.58700,0.58700,1.42037,0.01552,5390,66,0.767,0.039,4.52,0.27,-0.40,0.30,5364,102,0.755,0.087,3.94,1.62,-0.42,0.14,5406,3,0.787,0.003,4.14,0.05,-0.33,0.01,5380,23,0.764,0.019,3.96,0.15,-0.37,0.04
868,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5280,66,1.849,0.039,4.55,0.27,-0.40,0.30,5133,166,1.759,0.134,4.26,0.57,-0.39,0.28,5303,18,1.878,0.013,4.56,0.02,-0.19,0.03,5285,29,1.866,0.020,4.52,0.08,-0.21,0.03
869,19.566,5928,1.432,4.14,0.11,3.63400,1.20600,0.11345,0.26974,5092,427,0.637,0.257,4.92,0.22,-1.86,0.56,4797,2484,0.363,1.562,3.37,28.41,-2.50,4.11,5282,43,1.036,0.078,3.88,1.28,-1.71,0.53,5062,145,0.778,0.321,4.69,0.57,-3.44,2.38
870,12.339,7697,1.963,4.68,-1.64,3.61900,1.73500,4.00867,0.01022,7709,42,1.975,0.039,4.41,0.27,-1.08,0.27,7728,254,1.970,0.096,4.64,0.28,-2.41,1.43,7701,9,1.968,0.006,4.79,0.08,-1.44,0.60,7706,10,1.971,0.008,4.65,0.00,-1.82,0.41
871,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4758,244,0.013,0.039,4.70,0.27,0.23,0.43,4793,67,0.086,0.053,4.91,0.17,0.27,0.14,4777,23,0.070,0.024,4.87,0.13,0.26,0.02,4838,22,0.166,0.027,4.91,0.26,0.15,0.05
872,13.929,6654,4.820,4.19,-1.37,3.62200,3.79800,4.99114,0.01669,6637,59,4.798,0.062,4.50,0.27,-1.21,0.27,6711,456,4.853,0.218,4.36,1.70,-1.10,1.99,6637,39,4.818,0.017,4.16,0.09,-1.30,0.10,6693,40,4.841,0.017,4.24,0.08,-1.28,0.09
873,11.338,7011,8.379,4.50,-1.75,4.17600,6.09200,61.09420,0.01139,6238,59,7.841,0.122,4.60,0.27,-1.11,0.27,6404,546,8.186,0.286,3.97,1.74,-0.80,1.57,6471,6,8.189,0.004,3.94,0.02,-1.07,0.04,6445,22,8.176,0.010,3.89,0.03,-1.11,0.04
874,19.448,6089,2.957,4.03,-0.98,3.52300,2.41300,0.19843,0.25639,6330,323,3.253,0.217,4.43,0.22,-0.89,0.58,7056,698,3.484,0.352,5.50,4.65,0.50,2.43,6185,51,3.026,0.067,3.77,1.13,-1.07,0.60,5904,47,2.891,0.058,4.46,0.27,-1.05,0.61
875,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4754,244,0.012,0.039,4.69,0.27,0.22,0.43,4750,3,0.042,0.027,4.69,0.25,0.25,0.08,4777,29,0.067,0.031,4.77,0.14,0.28,0.02,4833,22,0.162,0.038,4.89,0.25,0.13,0.13
876,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,3988,660,8.865,0.172,4.82,0.25,-1.04,0.60,3674,204,8.239,0.927,3.13,10.60,-2.50,7.43,3852,23,8.524,0.057,4.64,0.48,-1.65,0.45,3654,28,8.487,0.097,4.90,0.17,-2.22,0.06
877,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4016,244,0.496,0.039,4.95,0.27,-2.04,0.77,3993,35,0.414,0.090,4.52,0.45,-2.36,0.56,3964,13,0.389,0.013,4.15,0.19,-2.04,0.08,3945,12,0.339,0.024,4.66,0.00,-2.25,0.03
878,14.761,5353,5.852,4.59,-1.09,5.77000,4.29100,11.47625,0.01859,5513,66,5.858,0.062,4.65,0.27,-1.26,0.27,5612,635,6.008,0.369,4.55,5.00,-1.09,1.27,5579,33,5.973,0.021,4.58,0.29,-1.12,0.08,5468,25,5.903,0.016,4.59,0.20,-1.21,0.06
879,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3796,0,5.005,0.062,4.93,0.27,0.25,0.43,3720,118,5.148,0.130,4.74,0.54,-0.04,0.24,3920,42,5.361,0.078,4.93,0.05,0.31,0.06,3872,42,5.292,0.096,4.83,0.10,0.20,0.00
880,15.413,8291,4.566,4.22,-1.15,2.40800,3.79200,1.43681,0.04015,8594,170,4.557,0.121,4.24,0.22,-0.39,0.32,8360,1470,4.613,0.423,4.34,0.45,-0.81,3.22,8672,24,4.681,0.009,4.54,0.02,-0.97,0.29,8892,23,4.737,0.016,4.65,0.01,-1.05,0.40
881,11.045,6078,4.754,4.55,-0.77,4.92100,3.68000,32.44890,0.01084,6088,59,4.712,0.062,4.57,0.27,-1.11,0.27,6100,260,4.764,0.146,4.81,1.86,-0.72,0.50,6160,28,4.801,0.014,4.92,0.14,-0.64,0.03,6165,27,4.808,0.013,4.65,0.01,-0.58,0.02
882,16.934,6377,1.126,4.55,-2.08,4.91500,0.98400,0.62087,0.12823,6217,108,1.014,0.077,4.69,0.22,-1.93,0.40,6181,980,1.026,0.538,4.25,2.88,-1.88,3.50,6243,26,1.059,0.020,4.59,0.25,-2.23,0.17,6283,23,1.074,0.016,4.69,0.24,-2.14,0.12
883,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5208,427,2.278,0.257,4.75,0.22,-1.47,0.56,5003,4246,2.409,3.086,4.94,4.28,-0.19,5.94,5375,37,2.605,0.069,4.26,1.18,-1.40,0.68,5854,38,2.891,0.064,4.54,0.29,-0.94,0.70
884,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4272,377,0.278,0.135,4.75,0.25,-1.24,0.60,3711,463,0.000,0.922,3.79,2.00,-0.45,0.80,4197,37,0.089,0.053,5.25,0.39,-2.12,0.22,4085,17,0.021,0.018,4.73,0.07,-2.10,0.13
885,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4505,244,1.135,0.039,4.87,0.27,-0.95,0.30,4450,8,1.132,0.039,4.79,0.71,-0.91,0.16,4542,25,1.218,0.023,5.24,0.16,-0.84,0.01,4557,42,1.238,0.050,5.16,0.02,-0.79,0.07
886,8.405,5357,1.255,4.20,0.29,4.35900,1.03200,24.96893,0.00730,5250,66,1.199,0.039,4.32,0.27,0.18,0.43,5250,5,1.211,0.014,4.15,0.32,0.19,0.05,5250,31,1.208,0.022,3.99,0.07,0.18,0.03,5247,25,1.206,0.017,4.00,0.06,0.18,0.01
887,14.358,4759,0.454,5.06,-2.18,7.77000,0.37300,5.71479,0.01605,4683,244,0.422,0.039,4.77,0.27,-1.97,0.27,4682,178,0.382,0.185,4.51,1.38,-2.36,0.44,4644,11,0.346,0.027,4.44,0.37,-2.37,0.02,4614,25,0.309,0.029,4.80,0.14,-2.26,0.02
888,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3159,0,1.548,0.039,5.23,0.42,-3.48,0.00,3093,33,1.858,0.115,4.30,0.10,-2.50,0.09,3183,1,1.641,0.022,5.19,0.02,-1.76,0.02,3359,160,2.182,0.503,5.32,0.24,-1.32,0.56
889,14.206,7754,2.716,4.13,-1.72,2.74600,2.35500,1.51008,0.01858,7765,42,2.759,0.039,4.19,0.27,-0.68,0.30,7735,530,2.717,0.202,4.07,0.69,-1.50,2.85,7759,28,2.724,0.011,4.12,0.04,-1.64,0.21,7786,11,2.736,0.006,4.15,0.02,-1.47,0.16
890,16.766,6010,8.596,4.17,-0.71,3.96000,6.06500,4.48539,0.11081,5618,241,8.239,0.226,4.61,0.22,-1.01,0.40,5813,1157,8.504,0.745,5.23,11.27,-0.32,1.82,5755,20,8.500,0.028,5.28,0.44,-0.66,0.23,5952,19,8.617,0.026,4.51,0.11,-0.45,0.22
891,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4096,244,6.096,0.122,4.88,0.27,-1.12,0.27,3987,74,5.800,0.124,5.17,1.63,-1.42,1.38,3968,19,5.782,0.022,4.92,0.30,-1.40,0.14,4092,13,5.944,0.021,5.19,0.00,-1.20,0.03
892,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3969,0,1.305,0.039,5.06,0.42,-0.84,0.30,3870,109,1.242,0.201,4.79,0.37,-0.50,0.18,4045,4,1.498,0.003,5.31,0.09,-0.33,0.02,4043,21,1.495,0.022,5.18,0.01,-0.30,0.07
893,16.382,4785,2.078,2.52,-0.60,0.95900,1.63300,0.17458,0.08971,5167,241,2.407,0.077,4.53,0.22,-0.52,0.32,4722,433,2.016,0.433,1.84,3.86,-0.84,1.04,5186,24,2.398,0.018,3.22,0.24,-0.11,0.03,5180,25,2.395,0.019,3.13,0.24,-0.13,0.04
894,15.328,9223,2.344,4.49,-0.12,1.84800,2.13900,0.53926,0.03501,9126,357,2.851,0.077,3.17,0.57,-0.44,0.32,9126,1572,2.851,0.362,3.40,0.33,0.50,1.18,8694,19,2.354,0.008,2.52,0.11,0.99,0.01,8720,13,2.328,0.012,3.04,0.01,-0.23,0.31
895,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5038,66,9.490,0.122,4.65,0.27,-0.64,0.30,4108,90,8.826,0.147,4.22,1.07,-1.62,0.81,5208,9,9.876,0.005,5.10,0.02,0.24,0.00,5217,27,9.860,0.028,4.88,0.24,-0.17,0.33
896,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,4054,257,2.587,0.077,5.02,0.58,-1.67,0.40,3689,53,2.057,0.197,2.74,1.33,-1.84,0.90,4007,31,2.477,0.048,5.18,0.30,-1.66,0.30,3843,25,2.253,0.048,4.67,0.01,-2.00,0.16
897,12.374,6958,2.889,4.58,-1.05,4.02900,2.42900,6.55843,0.01341,6865,59,2.861,0.039,4.47,0.27,-1.18,0.27,7043,334,2.921,0.137,4.73,0.56,-1.04,0.54,6851,32,2.852,0.011,4.55,0.04,-0.95,0.07,6877,10,2.858,0.004,4.43,0.03,-1.12,0.03
898,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4104,377,8.904,0.172,4.86,0.25,-0.87,0.46,3563,119,8.049,0.431,3.41,3.36,-1.69,2.00,4058,14,8.793,0.036,5.17,0.38,-1.25,0.39,3793,22,8.474,0.060,4.87,0.15,-1.98,0.18
899,13.048,3655,4.292,5.46,-0.55,11.43200,2.88700,179.55603,0.01308,3661,0,4.224,0.062,5.05,0.42,-0.60,0.30,3602,42,4.235,0.105,5.16,0.19,-0.66,0.11,3704,23,4.374,0.038,5.70,0.07,-0.48,0.05,3697,12,4.339,0.024,5.42,0.24,-0.46,0.04
900,11.439,7587,1.286,4.62,-1.80,3.74900,1.15800,4.93856,0.01060,7543,42,1.292,0.039,4.43,0.27,-1.24,0.27,7534,197,1.277,0.077,4.34,0.18,-2.50,0.58,7526,25,1.270,0.007,4.45,0.07,-2.12,0.51,7512,39,1.273,0.006,4.44,0.02,-1.79,0.48
901,15.445,3973,5.272,5.09,-1.67,10.13700,3.61200,45.79310,0.04836,4068,257,5.466,0.121,4.92,0.22,-1.50,0.40,4056,217,5.349,0.356,4.98,2.34,-1.20,1.64,4024,19,5.324,0.033,5.46,0.40,-1.91,0.42,4123,19,5.453,0.022,5.16,0.03,-1.01,0.07
902,17.054,5900,3.891,4.04,-0.05,3.47300,3.04900,0.78307,0.13230,5963,263,3.975,0.244,4.55,0.25,-0.44,0.46,6351,174,4.177,0.265,3.03,2.86,0.50,1.73,5977,26,3.982,0.018,3.80,0.40,0.24,0.08,6109,15,4.058,0.012,4.37,0.23,0.18,0.02
903,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4483,377,1.037,0.135,4.81,0.25,-1.77,0.60,4630,630,0.826,0.755,5.50,4.78,-2.50,2.43,4410,23,0.860,0.051,4.91,0.23,-2.00,0.18,4382,48,0.824,0.069,4.85,0.14,-1.88,0.17
904,16.934,6377,1.126,4.55,-2.08,4.91500,0.98400,0.62087,0.12823,6308,108,1.098,0.077,4.47,0.22,-1.56,0.40,6315,903,1.088,0.490,4.38,1.77,-1.16,1.01,6290,15,1.070,0.018,4.58,0.24,-2.17,0.21,6625,11,1.253,0.012,4.59,0.06,-1.33,0.23
905,11.342,5800,2.484,4.49,0.10,4.69600,2.01500,11.85223,0.00730,5709,66,2.414,0.039,4.47,0.27,-0.28,0.30,5499,151,2.344,0.108,3.78,1.03,-0.17,0.15,5759,25,2.511,0.019,4.07,0.15,0.22,0.12,5790,15,2.519,0.021,4.35,0.25,0.12,0.08
906,17.369,6390,0.394,4.08,-1.25,3.58900,0.35300,0.20635,0.14886,6477,238,0.449,0.135,4.52,0.25,-1.91,0.60,6363,1221,0.384,0.650,4.24,1.85,-1.75,2.30,6490,46,0.446,0.027,4.43,0.22,-1.54,0.22,6499,12,0.458,0.015,4.41,0.14,-1.31,0.18
907,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3587,0,8.462,0.122,4.88,0.27,0.07,0.43,3550,2,8.381,0.059,5.07,0.31,0.17,0.11,3501,16,8.201,0.047,5.15,0.11,0.21,0.04,3499,17,8.210,0.053,5.09,0.04,0.18,0.02
908,11.109,4152,2.663,4.92,0.13,8.48600,1.92000,72.34358,0.01255,4051,244,2.538,0.039,4.95,0.27,0.11,0.43,3966,29,2.509,0.035,4.59,0.35,-0.06,0.05,4097,24,2.674,0.037,5.15,0.05,0.16,0.01,4086,36,2.636,0.088,5.11,0.10,0.16,0.03
909,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3807,0,3.824,0.062,4.96,0.27,-0.56,0.30,3592,24,3.620,0.070,4.36,0.14,-1.03,0.10,3842,11,3.930,0.015,5.34,0.02,-0.37,0.03,3818,23,3.896,0.036,5.19,0.00,-0.41,0.04
910,9.013,8129,0.703,4.54,-1.72,3.37600,0.65500,10.08788,0.00730,8031,175,0.704,0.039,4.51,0.27,-1.53,0.27,8236,131,0.749,0.037,4.56,0.15,-1.35,1.04,8032,15,0.677,0.005,4.40,0.01,-1.59,0.03,7976,30,0.657,0.011,4.37,0.02,-1.79,0.10
911,13.938,6176,1.303,4.63,-1.50,5.13300,1.12300,2.90804,0.02014,6117,59,1.235,0.039,4.63,0.27,-1.70,0.27,6104,341,1.279,0.197,4.19,0.84,-1.37,0.51,6145,23,1.306,0.011,4.22,0.04,-1.32,0.02,6206,20,1.334,0.011,4.28,0.05,-1.33,0.03
912,7.653,5441,1.553,4.87,-0.83,6.12000,1.28500,89.20722,0.00730,5443,66,1.530,0.039,4.68,0.27,-1.02,0.27,5372,47,1.502,0.026,4.62,1.55,-0.95,0.28,5474,15,1.569,0.012,5.04,0.06,-0.81,0.02,5448,18,1.555,0.010,4.99,0.05,-0.85,0.03
913,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3163,660,4.727,0.244,4.97,0.25,-0.02,0.46,3471,137,4.955,0.335,5.37,1.87,0.50,0.85,3166,14,4.732,0.046,3.96,0.15,-0.38,0.05,3456,4,4.966,0.024,4.66,0.01,0.20,0.00
914,10.972,5549,5.860,4.14,0.05,4.09100,4.30600,30.54921,0.00956,5577,66,5.764,0.062,4.55,0.27,-0.34,0.30,4307,108,4.851,0.124,2.26,2.45,-2.26,0.48,5684,25,5.972,0.014,4.77,0.19,-0.25,0.02,5688,12,5.972,0.009,4.72,0.28,-0.28,0.13
915,8.027,5890,4.259,4.51,-1.08,5.17400,3.31900,123.93672,0.00730,5909,66,4.249,0.062,4.60,0.27,-1.21,0.27,5912,283,4.271,0.154,4.68,2.21,-1.05,0.54,5904,5,4.265,0.003,4.64,0.05,-1.04,0.02,5966,24,4.302,0.014,4.66,0.10,-0.93,0.06
916,17.964,7079,0.807,4.57,-0.87,3.91800,0.72900,0.21707,0.17992,6668,238,0.626,0.135,4.53,0.25,-1.38,0.60,6550,119,0.542,0.104,4.76,2.48,-1.50,2.31,6637,28,0.594,0.029,4.53,0.33,-1.21,0.27,6919,19,0.704,0.018,4.56,0.08,-1.82,0.27
917,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4934,244,3.402,0.062,4.71,0.27,-0.69,0.30,4848,22,3.366,0.032,4.82,1.50,-0.58,0.45,4958,26,3.462,0.020,4.84,0.15,-0.41,0.02,4941,11,3.446,0.007,4.90,0.18,-0.48,0.05
918,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3549,0,3.945,0.062,5.06,0.42,-1.59,0.27,3487,14,3.720,0.059,4.24,0.13,-1.70,0.17,3507,2,3.834,0.034,4.63,0.07,-2.26,0.18,3572,59,4.018,0.150,4.92,0.27,-2.27,0.01
919,11.665,5701,8.220,4.82,-1.39,6.04600,5.78400,107.89467,0.01191,5629,66,8.028,0.122,4.65,0.27,-1.24,0.27,5449,21,8.075,0.081,4.51,2.95,-1.72,1.25,5759,10,8.268,0.005,5.82,0.09,-1.26,0.05,5695,14,8.209,0.005,5.19,0.01,-1.63,0.06
920,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4318,244,2.785,0.039,4.87,0.27,-1.60,0.27,4296,129,2.645,0.160,4.09,1.07,-2.36,0.50,4240,35,2.594,0.055,4.19,0.28,-2.13,0.06,4175,11,2.493,0.011,4.67,0.01,-2.17,0.05
921,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3736,0,0.155,0.039,5.02,0.42,0.03,0.43,3786,26,0.311,0.035,5.28,0.37,0.41,0.09,3782,7,0.304,0.004,5.27,0.10,0.41,0.03,3734,12,0.132,0.059,4.66,0.01,0.20,0.00
922,13.478,5896,0.021,4.44,-0.03,4.55200,0.01800,1.65348,0.01607,5936,66,0.056,0.039,4.41,0.27,0.16,0.43,5819,260,0.033,0.170,4.00,1.00,-0.04,0.23,5956,15,0.110,0.006,4.44,0.04,0.10,0.02,5965,32,0.113,0.018,4.49,0.06,0.12,0.02
923,6.975,3204,1.357,5.11,-0.01,11.52600,0.86400,1210.59813,0.00730,3292,0,1.350,0.039,5.19,0.42,-0.27,0.30,3113,13,1.493,0.018,4.88,0.12,-0.12,0.06,3324,75,1.458,0.233,5.03,0.85,0.56,0.29,3203,77,1.034,0.271,4.92,0.26,-0.72,0.92
924,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3380,0,1.853,0.039,4.97,0.27,0.02,0.43,3000,13,1.485,0.015,1.21,0.15,-1.57,0.05,3406,5,1.932,0.013,5.04,0.02,0.44,0.03,3361,5,1.806,0.022,4.66,0.01,0.20,0.00
925,11.342,5800,2.484,4.49,0.10,4.69600,2.01500,11.85223,0.00730,5699,66,2.413,0.039,4.47,0.27,-0.31,0.30,5503,143,2.347,0.103,3.86,0.98,-0.15,0.14,5718,10,2.481,0.011,4.02,0.25,0.02,0.09,5715,26,2.473,0.015,3.88,0.10,-0.02,0.03
926,18.819,5218,2.091,4.92,-1.17,6.63100,1.68400,0.79287,0.22467,5486,263,2.282,0.135,4.61,0.25,-1.24,0.60,5162,992,2.058,0.775,4.86,11.25,-1.43,3.01,5488,29,2.279,0.038,5.10,0.65,-0.94,0.33,5435,20,2.248,0.030,4.28,0.38,-0.45,0.26
927,8.526,4342,5.717,4.99,-1.43,8.74800,3.98600,694.38447,0.00730,4429,244,5.892,0.062,4.79,0.27,-1.10,0.27,4450,10,5.830,0.033,5.24,0.45,-1.32,0.37,4371,14,5.742,0.016,5.07,0.04,-1.47,0.06,4404,23,5.779,0.026,5.13,0.04,-1.42,0.01
928,11.338,7011,8.379,4.50,-1.75,4.17600,6.09200,61.09420,0.01139,6242,59,7.845,0.122,4.59,0.27,-1.11,0.27,6527,511,8.244,0.278,4.09,1.65,-0.48,1.43,6423,36,8.167,0.018,3.83,0.08,-1.13,0.08,6433,46,8.173,0.023,3.86,0.12,-1.05,0.10
929,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,4943,377,0.146,0.135,4.77,0.25,-1.13,0.60,4850,33,0.080,0.221,5.50,3.44,-1.99,1.04,4913,25,0.084,0.042,5.40,0.26,-1.68,0.14,4990,30,0.187,0.039,5.05,0.12,-1.57,0.15
930,14.927,9666,1.964,4.06,-1.06,1.14500,1.82600,0.40626,0.01892,9357,34,2.004,0.039,4.14,0.27,-0.63,0.30,9685,770,1.955,0.156,4.14,0.24,-2.50,1.14,9236,20,1.878,0.006,3.94,0.01,-1.96,0.35,9356,46,1.902,0.010,4.02,0.04,-1.74,0.30
931,13.171,6117,0.648,3.84,-1.30,3.16600,0.57000,1.29718,0.01371,6168,59,0.662,0.039,4.36,0.27,-1.29,0.27,6109,264,0.650,0.156,3.76,0.51,-1.20,0.37,6164,12,0.677,0.005,3.79,0.02,-1.20,0.03,6198,24,0.694,0.013,3.83,0.04,-1.16,0.03
932,13.929,6654,4.820,4.19,-1.37,3.62200,3.79800,4.99114,0.01669,6592,59,4.778,0.062,4.49,0.27,-1.06,0.27,6650,30,4.821,0.070,4.28,1.06,-1.31,2.19,6605,26,4.803,0.013,4.20,0.09,-1.15,0.09,6557,46,4.783,0.021,4.06,0.09,-1.13,0.07
933,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3787,799,7.642,0.347,4.69,0.22,-0.01,0.58,4519,4003,8.242,3.471,5.50,3.00,0.50,2.68,3819,40,7.724,0.119,4.24,0.58,0.65,0.10,3618,51,7.523,0.186,4.84,0.23,0.10,0.22
934,19.510,4477,9.012,4.78,-1.79,7.81500,5.94700,7.08598,0.26273,4370,814,8.803,0.347,4.78,0.22,-1.08,0.56,4604,2425,9.054,2.208,5.50,7.74,-1.31,5.42,4457,45,9.008,0.097,4.71,0.87,-1.53,0.72,3967,42,8.586,0.107,4.90,0.15,-1.76,0.55
935,11.596,5404,4.931,2.61,0.19,-0.89700,3.67700,1.72504,0.01607,5358,66,4.850,0.062,4.53,0.27,-0.06,0.30,5103,397,4.773,0.316,2.75,2.86,-0.02,0.59,5432,32,4.993,0.021,2.98,0.25,0.31,0.03,5393,55,4.940,0.101,2.85,0.24,0.19,0.04
936,16.766,6010,8.596,4.17,-0.71,3.96000,6.06500,4.48539,0.11081,5623,241,8.214,0.226,4.65,0.22,-1.08,0.40,4963,715,7.961,0.630,3.45,10.14,-2.30,5.46,5752,22,8.437,0.030,4.94,0.40,-1.33,0.32,5787,15,8.453,0.015,4.00,0.24,-1.35,0.19
937,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5245,66,0.245,0.039,4.49,0.27,0.08,0.43,5249,3,0.280,0.012,4.59,0.24,0.08,0.03,5271,6,0.295,0.003,4.65,0.03,0.08,0.01,5257,15,0.284,0.010,4.55,0.09,0.10,0.02
938,12.071,5393,1.147,3.86,-0.21,3.61800,0.95300,3.16228,0.00730,5386,66,1.173,0.039,4.46,0.27,-0.28,0.30,5250,9,1.084,0.018,3.48,0.69,-0.33,0.06,5379,37,1.178,0.024,3.91,0.09,-0.20,0.03,5386,26,1.182,0.016,3.89,0.05,-0.19,0.02
939,13.298,6524,1.445,4.28,-1.08,3.99600,1.25600,2.45923,0.01488,6531,59,1.424,0.039,4.45,0.27,-1.29,0.27,6429,264,1.411,0.140,3.92,0.38,-1.01,0.27,6537,25,1.462,0.011,4.05,0.03,-0.96,0.02,6542,19,1.464,0.008,4.07,0.04,-0.95,0.03
940,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5897,66,2.954,0.039,4.59,0.27,-1.07,0.27,5903,228,2.967,0.133,4.73,1.60,-0.71,0.22,5931,32,2.983,0.017,4.81,0.08,-0.67,0.04,5880,16,2.954,0.009,4.66,0.10,-0.72,0.01
941,10.528,5835,1.596,4.10,-0.07,3.74000,1.33400,8.11335,0.00730,5787,66,1.611,0.039,4.38,0.27,-0.23,0.30,5596,49,1.504,0.032,3.27,0.64,-0.22,0.16,5812,8,1.636,0.005,3.99,0.11,0.06,0.01,5827,14,1.646,0.008,3.98,0.13,0.08,0.01
942,11.312,3725,1.634,5.17,-0.63,10.94700,1.18000,145.47890,0.00860,3804,0,1.674,0.039,5.06,0.42,-0.76,0.30,3694,35,1.608,0.078,4.61,0.13,-0.74,0.10,3846,2,1.805,0.004,5.77,0.02,-0.42,0.01,3841,43,1.772,0.059,5.28,0.15,-0.36,0.11
943,16.314,3791,7.452,5.13,-2.26,9.80600,4.83900,46.36604,0.09092,3968,0,7.830,0.226,4.89,0.22,-1.17,0.40,3949,8,7.634,0.141,5.50,6.15,-1.72,5.98,3840,11,7.481,0.020,4.59,0.51,-1.74,0.48,3872,22,7.534,0.040,4.85,0.15,-1.60,0.29
944,16.501,6113,1.216,4.59,-1.38,5.16000,1.04800,0.87378,0.10149,6004,108,1.107,0.077,4.61,0.22,-1.72,0.40,5821,680,1.076,0.429,3.60,1.64,-1.51,1.20,6053,19,1.184,0.016,4.34,0.25,-1.43,0.11,6174,29,1.245,0.018,4.36,0.13,-1.43,0.10
945,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3915,0,1.268,0.039,5.07,0.42,-0.99,0.30,3880,109,1.283,0.202,4.72,0.38,-0.55,0.19,3960,11,1.374,0.015,5.07,0.08,-0.42,0.02,3973,25,1.400,0.036,5.08,0.10,-0.41,0.03
946,17.472,7101,6.234,4.61,-0.57,3.73400,4.78700,1.62106,0.15147,6653,238,5.849,0.244,4.54,0.25,-0.68,0.46,6413,2625,6.014,0.974,3.53,5.92,-1.09,4.65,6781,23,6.076,0.024,3.83,0.13,-1.30,0.45,6822,21,6.094,0.020,4.18,0.11,-0.94,0.36
947,7.941,6633,1.535,4.45,-1.51,4.33600,1.33500,35.15604,0.00730,6576,59,1.529,0.039,4.53,0.27,-1.47,0.27,6551,20,1.513,0.010,4.27,0.35,-1.36,0.53,6557,19,1.500,0.000,4.51,0.25,-1.53,0.19,6624,12,1.530,0.007,4.65,0.00,-1.58,0.03
948,11.603,5580,2.857,3.90,-0.18,3.41300,2.27700,6.56750,0.01098,5542,66,2.844,0.039,4.53,0.27,-0.58,0.30,5431,212,2.807,0.158,3.99,1.51,-0.27,0.30,5567,13,2.891,0.008,4.17,0.10,-0.13,0.02,5585,21,2.904,0.014,4.20,0.09,-0.11,0.02
949,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3770,0,3.798,0.062,4.98,0.27,-0.64,0.30,3693,45,3.758,0.090,4.69,0.16,-0.72,0.13,3806,29,3.881,0.045,5.27,0.06,-0.44,0.05,3753,11,3.810,0.012,5.12,0.16,-0.55,0.03
950,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,4012,377,3.265,0.244,4.98,0.25,-0.67,0.46,4092,664,3.693,0.849,5.50,3.67,-0.21,0.70,4041,28,3.398,0.065,5.65,0.21,0.04,0.05,4095,52,3.338,0.098,5.09,0.10,0.18,0.02
951,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,4035,244,5.723,0.062,4.92,0.27,0.07,0.43,3836,239,5.611,0.353,4.51,0.51,-0.32,0.25,4050,5,5.749,0.022,4.57,0.11,0.14,0.02,4049,1,5.802,0.058,4.67,0.03,0.08,0.06
952,17.953,6146,0.410,4.70,-2.29,5.31300,0.36300,0.35059,0.17793,5898,263,0.311,0.135,4.56,0.25,-1.75,0.60,5861,671,0.319,0.380,2.96,1.64,-1.70,1.40,5859,44,0.257,0.028,4.20,0.44,-2.20,0.18,5962,24,0.294,0.018,4.83,0.22,-2.01,0.16
953,16.040,6844,2.364,4.27,-1.30,3.63500,2.01600,0.83599,0.07515,6744,108,2.324,0.077,4.45,0.22,-1.14,0.40,6749,58,2.333,0.055,3.94,0.93,-1.29,1.97,6729,14,2.318,0.009,4.07,0.09,-1.16,0.09,6661,22,2.288,0.014,4.05,0.12,-1.17,0.10
954,19.661,3595,5.561,5.06,-1.00,11.14600,3.65500,10.66596,0.26438,3757,799,5.512,0.217,5.16,0.69,-1.53,0.56,4234,1703,6.554,1.930,5.50,5.53,-0.34,2.68,3869,44,5.815,0.104,5.73,0.19,-0.39,0.08,4178,154,5.996,0.424,5.28,0.24,-0.95,0.75
955,14.261,3583,5.462,5.29,-1.76,11.12400,3.60700,124.10806,0.01603,3561,0,5.538,0.062,5.09,0.42,-1.38,0.27,3626,61,5.473,0.152,5.43,0.28,-1.02,0.22,3537,15,5.463,0.033,5.39,0.58,-2.02,0.54,3529,42,5.538,0.148,5.12,0.12,-2.12,0.27
956,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3812,0,0.622,0.039,5.10,0.42,-1.98,0.27,3800,17,0.604,0.053,4.82,0.30,-2.12,0.58,3806,3,0.623,0.016,4.67,0.27,-1.91,0.25,3823,12,0.630,0.018,4.96,0.06,-2.03,0.07
957,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,5048,263,0.180,0.135,4.67,0.25,-1.28,0.60,4975,425,0.179,0.408,5.50,3.98,-1.66,1.15,5080,27,0.241,0.037,5.73,0.20,-1.53,0.14,4884,35,0.047,0.035,4.99,0.14,-1.96,0.12
958,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4616,244,5.479,0.062,4.76,0.27,-0.96,0.30,4400,251,5.243,0.289,4.46,0.90,-1.34,0.57,4574,12,5.408,0.012,5.19,0.03,-1.21,0.01,4613,6,5.452,0.007,5.19,0.01,-1.15,0.02
959,16.769,6874,0.323,4.52,-1.52,4.27400,0.29500,0.36308,0.11333,6944,108,0.296,0.077,4.55,0.22,-1.73,0.40,6365,731,0.085,0.386,3.60,0.90,-1.82,1.27,6987,20,0.364,0.012,4.67,0.09,-2.03,0.24,6847,14,0.319,0.007,4.51,0.10,-1.89,0.20
960,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3264,799,1.303,0.257,5.00,0.69,-0.43,0.58,3221,133,1.457,0.580,4.55,0.62,-0.83,0.16,3274,16,1.309,0.062,4.94,0.21,-0.45,0.04,3115,176,1.125,0.621,4.67,1.12,-0.89,0.85
961,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4253,244,2.598,0.039,4.91,0.27,-1.70,0.27,4310,260,2.610,0.327,5.27,2.19,-2.20,1.09,4239,16,2.539,0.019,4.98,0.15,-2.19,0.15,4195,37,2.500,0.048,4.84,0.10,-2.02,0.14
962,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3608,0,5.045,0.062,5.05,0.42,0.01,0.43,3392,35,4.921,0.150,4.35,0.31,-0.74,0.08,3666,21,5.215,0.020,5.93,0.05,-0.02,0.02,3676,14,5.187,0.012,5.19,0.00,-0.06,0.03
963,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3542,0,3.103,0.062,5.10,0.42,-1.80,0.27,3507,17,3.100,0.069,4.95,0.18,-1.81,0.29,3534,60,3.060,0.185,5.23,0.31,-1.81,0.19,3556,66,3.186,0.182,5.08,0.20,-1.78,0.08
964,9.599,3385,2.607,5.15,-0.12,11.59700,1.69600,548.02453,0.00730,3410,0,2.533,0.039,5.07,0.42,0.20,0.43,3388,23,2.724,0.079,5.19,0.30,0.00,0.14,3398,3,2.509,0.017,5.87,0.06,0.37,0.02,3455,21,2.622,0.074,5.10,0.05,0.20,0.00
965,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5125,66,1.669,0.039,4.77,0.27,-1.92,0.27,5050,10,1.605,0.080,4.09,1.58,-2.50,0.64,5116,14,1.659,0.009,4.38,0.12,-2.40,0.03,5108,20,1.647,0.018,4.66,0.00,-2.28,0.00
966,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3564,0,8.451,0.122,4.88,0.27,0.06,0.43,3570,61,8.449,0.078,4.93,0.36,0.14,0.18,3485,13,8.205,0.041,5.12,0.06,0.16,0.03,3485,9,8.192,0.013,5.10,0.04,0.16,0.03
967,13.171,6117,0.648,3.84,-1.30,3.16600,0.57000,1.29718,0.01371,6162,59,0.667,0.039,4.40,0.27,-1.45,0.27,6150,22,0.664,0.022,3.96,0.35,-1.20,0.35,6162,17,0.674,0.008,3.80,0.03,-1.21,0.03,6181,30,0.684,0.015,3.84,0.04,-1.19,0.03
968,13.479,7335,5.044,4.68,-1.65,3.94300,4.01800,7.87771,0.01504,7137,42,4.912,0.062,4.47,0.27,-1.04,0.27,7177,670,4.990,0.232,4.51,1.04,-1.25,1.57,7179,13,4.995,0.005,4.52,0.03,-1.37,0.07,7194,18,5.000,0.007,4.55,0.03,-1.33,0.07
969,10.751,5607,1.937,4.72,-0.94,5.81600,1.59700,21.48820,0.00955,5568,66,1.911,0.039,4.67,0.27,-1.19,0.27,5587,121,1.922,0.078,4.78,1.52,-0.98,0.19,5590,24,1.924,0.015,4.79,0.22,-0.97,0.01,5597,13,1.930,0.009,4.81,0.11,-0.96,0.01
970,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5608,66,4.470,0.062,4.59,0.27,-0.45,0.30,5518,411,4.563,0.281,4.94,1.58,0.07,0.56,5730,20,4.683,0.011,4.69,0.07,0.29,0.02,5683,23,4.653,0.015,4.55,0.12,0.20,0.00
971,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3665,0,0.700,0.039,5.08,0.42,-0.66,0.30,3660,25,0.673,0.065,5.50,0.11,-0.82,0.10,3643,6,0.657,0.009,5.37,0.03,-0.64,0.02,3649,13,0.648,0.016,5.54,0.19,-0.70,0.04
972,18.377,6210,6.469,4.28,-0.25,3.91700,4.80900,1.17436,0.19696,5935,263,6.297,0.172,4.58,0.25,-0.70,0.46,6257,843,6.522,0.399,3.59,2.00,-0.17,2.31,5991,26,6.392,0.030,2.93,0.43,-0.29,0.28,5787,22,6.284,0.029,4.37,0.16,-0.21,0.18
973,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3573,0,6.281,0.226,4.91,0.22,0.18,0.33,3449,2,6.254,0.155,4.41,0.72,-0.09,0.26,3606,35,6.399,0.090,4.65,0.23,0.10,0.07,3548,1,6.229,0.043,4.90,0.05,0.19,0.01
974,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3576,0,8.462,0.122,4.89,0.27,0.09,0.43,3585,55,8.359,0.069,5.16,0.39,0.27,0.20,3493,13,8.200,0.031,5.14,0.07,0.19,0.05,3503,27,8.234,0.063,5.12,0.05,0.18,0.01
975,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3611,0,0.661,0.039,5.15,0.42,-1.89,0.27,3597,10,0.746,0.020,5.50,0.10,-2.29,0.22,3597,18,0.615,0.082,5.61,0.03,-1.62,0.04,3609,22,0.666,0.097,5.58,0.04,-1.60,0.06
976,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3811,0,0.621,0.039,5.10,0.42,-1.96,0.27,3801,17,0.605,0.054,4.84,0.29,-2.15,0.59,3814,30,0.620,0.048,4.95,0.08,-2.20,0.35,3830,28,0.647,0.060,4.88,0.13,-1.98,0.23
977,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4279,257,0.318,0.077,4.83,0.22,-2.18,0.80,4388,289,0.352,0.384,5.50,1.86,-2.28,0.76,4250,25,0.246,0.028,4.98,0.23,-2.16,0.14,4241,13,0.231,0.013,4.98,0.15,-2.25,0.03
978,7.424,3827,1.393,5.23,-1.28,11.05700,1.02700,855.46058,0.00730,3866,0,1.368,0.039,5.12,0.42,-1.52,0.27,3897,21,1.508,0.041,5.50,1.02,-1.41,0.91,3924,43,1.524,0.064,5.81,0.14,-1.08,0.34,3923,18,1.516,0.041,5.54,0.21,-0.91,0.17
979,11.342,5800,2.484,4.49,0.10,4.69600,2.01500,11.85223,0.00730,5712,66,2.411,0.039,4.47,0.27,-0.34,0.30,5406,131,2.296,0.098,3.85,0.92,-0.24,0.14,5758,34,2.510,0.025,4.08,0.20,0.18,0.15,5759,28,2.504,0.023,4.07,0.21,0.03,0.08
980,12.801,5917,3.070,4.65,-1.67,5.48500,2.47700,10.76961,0.01425,5882,66,3.079,0.062,4.62,0.27,-1.53,0.27,5867,331,3.046,0.185,4.39,1.75,-1.64,0.72,5876,22,3.051,0.011,4.46,0.13,-1.65,0.03,5911,33,3.069,0.018,4.54,0.14,-1.61,0.06
981,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4586,814,6.662,0.347,4.84,0.22,-1.95,0.56,3749,13,6.123,0.360,5.50,5.00,-2.30,7.02,4878,42,7.344,0.083,5.10,0.69,-1.74,0.58,5241,37,7.613,0.070,4.92,0.16,-1.94,0.24
982,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4138,244,5.987,0.062,4.89,0.27,-1.12,0.27,4065,116,5.736,0.191,5.09,1.20,-1.17,0.87,4021,20,5.695,0.029,5.20,0.24,-1.67,0.17,4022,19,5.703,0.029,5.01,0.16,-1.46,0.09
983,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5241,66,2.361,0.039,4.68,0.27,-1.06,0.27,5078,130,2.257,0.111,4.54,1.08,-1.00,0.29,5222,23,2.360,0.019,4.72,0.05,-0.85,0.05,5293,34,2.412,0.024,4.73,0.06,-0.75,0.04
984,10.528,5835,1.596,4.10,-0.07,3.74000,1.33400,8.11335,0.00730,5750,66,1.593,0.039,4.37,0.27,-0.27,0.30,5617,48,1.517,0.031,3.24,0.63,-0.21,0.16,5764,16,1.607,0.009,3.71,0.17,0.02,0.01,5746,9,1.597,0.004,3.72,0.15,0.01,0.01
985,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4197,244,8.616,0.122,4.88,0.27,-0.88,0.30,3950,6,8.366,0.079,5.02,2.11,-0.97,1.07,4209,30,8.660,0.040,5.90,0.06,-0.54,0.03,4208,19,8.651,0.022,5.19,0.00,-0.27,0.02
986,7.941,6633,1.535,4.45,-1.51,4.33600,1.33500,35.15604,0.00730,6577,59,1.528,0.039,4.52,0.27,-1.53,0.27,6484,145,1.494,0.056,3.98,0.49,-1.39,0.28,6546,15,1.500,0.000,4.44,0.21,-1.50,0.17,6537,4,1.500,0.000,4.50,0.05,-1.54,0.03
987,9.048,3910,3.826,5.39,-1.42,10.99900,2.68400,845.27885,0.00730,3835,0,3.841,0.062,5.00,0.42,-1.29,0.27,4071,93,4.000,0.131,5.50,0.68,-0.64,0.25,3739,25,3.616,0.031,3.85,0.17,-1.34,0.07,3784,4,3.683,0.006,4.66,0.00,-1.68,0.05
988,11.665,5701,8.220,4.82,-1.39,6.04600,5.78400,107.89467,0.01191,5613,66,8.019,0.122,4.65,0.27,-1.23,0.27,5505,277,8.108,0.181,4.46,3.16,-1.67,1.30,5740,33,8.248,0.021,5.90,0.08,-1.43,0.07,5728,20,8.224,0.013,5.19,0.00,-1.66,0.07
989,11.376,5524,9.840,4.67,-0.82,5.74800,6.67800,162.18101,0.01490,5160,66,9.364,0.122,4.71,0.27,-1.10,0.27,3853,51,8.262,0.150,3.08,2.11,-2.50,1.38,5409,21,9.869,0.010,5.99,0.01,-0.14,0.01,5395,16,9.845,0.017,4.91,0.26,-0.28,0.22
990,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4761,244,0.008,0.039,4.71,0.27,0.22,0.43,4793,67,0.089,0.053,4.92,0.17,0.26,0.14,4785,22,0.073,0.030,4.88,0.11,0.29,0.02,4812,35,0.123,0.067,4.88,0.23,0.17,0.04
991,7.898,5644,1.622,4.78,-1.48,5.99400,1.35300,77.58897,0.00730,5637,66,1.611,0.039,4.69,0.27,-1.49,0.27,5568,192,1.546,0.114,4.83,2.57,-1.88,0.48,5603,17,1.579,0.010,5.12,0.20,-1.81,0.02,5716,20,1.660,0.015,5.18,0.01,-1.54,0.04
992,7.491,5393,6.811,4.80,-1.94,6.48100,4.88300,595.11377,0.00730,5500,66,6.803,0.122,4.63,0.27,-1.25,0.27,5587,285,6.917,0.187,5.50,2.21,-2.48,1.92,5546,19,6.887,0.020,4.31,0.42,-2.76,0.35,5568,11,6.916,0.005,4.10,0.12,-2.11,0.28
993,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4174,244,5.969,0.062,4.88,0.27,-0.85,0.30,4150,8,5.870,0.055,4.92,0.84,-0.75,0.40,4116,23,5.835,0.032,4.81,0.04,-0.79,0.06,4095,22,5.804,0.032,4.78,0.04,-0.81,0.05
994,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5155,66,1.686,0.039,4.77,0.27,-1.86,0.27,4898,96,1.499,0.025,3.01,1.22,-2.50,0.46,5160,11,1.700,0.006,4.45,0.15,-2.21,0.02,5193,26,1.717,0.020,4.88,0.18,-2.22,0.03
995,14.764,3438,2.481,5.25,-1.94,11.48400,1.71600,48.64072,0.01794,3497,0,2.287,0.039,5.15,0.42,-2.22,0.77,3484,21,2.513,0.023,5.48,0.35,-1.85,0.59,3643,38,2.731,0.066,6.00,0.00,-1.14,0.16,3712,24,2.823,0.047,5.73,0.00,-0.78,0.09
996,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3609,0,0.409,0.039,5.14,0.42,-1.83,0.27,3602,14,0.405,0.047,5.26,0.14,-2.07,0.27,3595,4,0.381,0.010,5.29,0.01,-2.16,0.18,3603,4,0.395,0.040,5.19,0.00,-1.96,0.10
997,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4542,244,0.599,0.039,4.87,0.27,-0.08,0.30,4644,74,0.776,0.050,5.50,0.64,0.21,0.38,4590,41,0.694,0.068,5.37,0.17,0.24,0.03,4468,23,0.598,0.034,4.87,0.15,0.03,0.03
998,19.510,4477,9.012,4.78,-1.79,7.81500,5.94700,7.08598,0.26273,4498,814,8.755,0.347,4.98,0.22,-1.88,0.56,4524,5024,8.852,4.081,5.50,5.47,0.07,3.78,4673,39,9.156,0.091,4.21,1.39,-1.48,0.80,5100,40,9.377,0.074,4.92,0.15,-1.90,0.26
999,16.040,6844,2.364,4.27,-1.30,3.63500,2.01600,0.83599,0.07515,6655,108,2.303,0.077,4.39,0.22,-1.32,0.40,6712,620,2.343,0.278,3.70,1.27,-1.03,1.11,6645,32,2.290,0.015,3.83,0.08,-1.07,0.09,6659,29,2.297,0.014,3.85,0.08,-0.99,0.08
1000,8.626,6940,0.725,4.58,-0.81,4.09400,0.65300,16.75714,0.00730,6901,59,0.722,0.039,4.48,0.27,-1.22,0.27,6912,133,0.726,0.053,4.34,0.39,-0.82,0.23,6910,19,0.718,0.009,4.36,0.03,-0.86,0.02,6911,20,0.719,0.009,4.35,0.03,-0.86,0.02
1001,9.048,3910,3.826,5.39,-1.42,10.99900,2.68400,845.27885,0.00730,3827,0,3.838,0.062,5.01,0.42,-1.32,0.27,3835,44,3.763,0.087,4.49,0.29,-1.11,0.26,3761,12,3.641,0.024,3.77,0.15,-1.26,0.14,3787,8,3.688,0.010,4.65,0.00,-1.65,0.12
1002,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3365,0,1.854,0.039,4.97,0.27,0.05,0.43,3298,23,1.915,0.091,4.92,0.21,0.09,0.10,3400,4,1.949,0.014,5.06,0.03,0.41,0.03,3294,146,1.658,0.467,3.76,1.66,0.01,0.42
1003,17.688,5975,6.232,3.93,-0.37,3.25100,4.62700,1.09144,0.15658,5809,263,6.047,0.172,4.58,0.25,-0.86,0.46,5091,949,5.702,0.769,1.71,13.56,-1.29,3.57,5908,24,6.190,0.021,4.01,0.29,-0.57,0.17,5973,24,6.201,0.024,3.89,0.20,-0.86,0.25
1004,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4596,244,1.680,0.039,4.77,0.27,-1.90,0.27,4700,386,1.706,0.336,4.12,3.67,-2.50,1.04,4547,33,1.560,0.042,3.82,0.60,-2.69,0.27,4453,14,1.479,0.016,4.66,0.01,-2.21,0.06
1005,19.664,6993,4.795,4.58,-1.00,4.06100,3.81300,0.43873,0.27192,6504,323,4.486,0.217,4.57,0.22,-1.20,0.56,9049,11968,6.106,1.925,5.50,1.41,-1.50,48.45,6584,56,4.639,0.077,4.09,0.76,0.25,0.56,6966,45,4.747,0.069,4.26,0.22,-0.91,0.83
1006,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3869,0,0.204,0.039,5.06,0.42,-0.16,0.30,3938,38,0.301,0.062,5.50,0.42,-0.04,0.05,3889,7,0.216,0.013,5.35,0.03,-0.06,0.01,3833,13,0.161,0.022,5.08,0.04,-0.19,0.02
1007,7.915,4220,5.624,2.04,0.14,0.04000,3.85600,15.71086,0.00730,4383,244,5.948,0.062,4.54,0.27,0.85,0.43,4150,12,5.631,0.056,1.89,0.83,0.01,0.29,4379,32,5.943,0.052,2.73,0.10,0.26,0.01,4499,317,6.295,0.769,3.21,0.82,-0.09,0.71
1008,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3356,0,0.271,0.039,5.12,0.42,-2.53,0.77,3286,6,0.306,0.014,4.97,0.07,-2.00,0.10,3361,35,0.284,0.090,5.70,0.15,-1.52,0.03,3373,4,0.305,0.004,5.19,0.00,-1.65,0.01
1009,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4983,257,8.984,0.226,4.65,0.22,-0.24,0.32,3912,215,8.045,0.396,1.60,1.56,-0.92,0.82,5237,24,9.504,0.020,5.97,0.03,0.87,0.03,5220,33,9.423,0.047,4.89,0.29,-0.15,0.35
1010,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3865,0,0.204,0.039,5.08,0.42,-0.21,0.30,5699,328,2.546,0.217,5.50,2.49,-0.44,0.45,3864,10,0.184,0.012,5.27,0.11,-0.11,0.04,3803,23,0.109,0.041,5.02,0.06,-0.23,0.03
1011,19.644,4121,4.099,5.20,-0.69,10.26900,2.90200,5.07692,0.27080,4430,814,4.367,0.217,4.72,0.22,-0.51,0.58,5319,5136,5.178,3.537,3.50,32.68,-0.27,7.35,4464,66,4.452,0.136,5.26,0.47,0.06,0.50,5075,52,4.856,0.134,4.95,0.15,-2.08,0.17
1012,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4394,244,0.239,0.039,4.90,0.27,-0.87,0.30,4417,71,0.292,0.067,4.98,0.41,-0.72,0.13,4410,13,0.284,0.013,4.95,0.03,-0.75,0.02,4427,10,0.305,0.010,4.93,0.02,-0.73,0.01
1013,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4826,377,4.813,0.244,4.76,0.25,-1.15,0.60,4925,834,4.905,0.735,5.50,2.73,-0.75,2.47,4815,31,4.802,0.034,5.70,0.18,-0.89,0.17,4842,16,4.845,0.019,5.10,0.08,-0.69,0.12
1014,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4536,244,1.599,0.039,4.84,0.27,-0.69,0.30,4602,182,1.673,0.187,5.07,0.51,-0.55,0.40,4546,11,1.618,0.011,4.95,0.12,-0.62,0.01,4468,13,1.533,0.014,4.70,0.02,-0.72,0.02
1015,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4163,244,5.971,0.062,4.87,0.27,-0.86,0.30,4073,169,5.770,0.261,4.85,0.90,-0.80,0.52,4113,28,5.827,0.035,4.96,0.10,-0.88,0.05,4116,25,5.836,0.031,4.95,0.10,-0.88,0.05
1016,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6057,59,7.736,0.122,4.59,0.27,-1.27,0.27,6149,23,7.913,0.095,4.17,1.38,-2.14,5.14,6167,22,7.924,0.010,4.20,0.03,-2.13,0.12,6167,24,7.922,0.011,4.19,0.04,-2.16,0.09
1017,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5175,66,1.706,0.039,4.77,0.27,-1.87,0.27,4881,95,1.494,0.025,2.98,1.20,-2.50,0.47,5171,14,1.701,0.009,4.67,0.15,-2.25,0.02,5198,25,1.718,0.017,4.95,0.21,-2.25,0.02
1018,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4236,257,0.280,0.077,4.84,0.22,-1.82,0.40,4222,180,0.222,0.277,4.60,1.15,-2.21,0.73,4220,16,0.229,0.024,4.60,0.07,-2.16,0.04,4090,10,0.024,0.017,4.66,0.00,-2.28,0.00
1019,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,5009,427,4.263,0.217,4.73,0.22,-1.43,0.56,3847,745,3.404,1.123,4.31,2.00,-0.50,1.04,5174,47,4.640,0.098,5.13,0.70,-1.16,0.89,5063,43,4.543,0.058,4.93,0.15,-1.99,0.19
1020,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4793,244,6.180,0.122,4.66,0.27,-0.07,0.30,4390,279,5.848,0.322,3.50,0.54,-0.30,0.38,4843,6,6.297,0.005,4.32,0.02,-0.09,0.00,4866,32,6.316,0.028,4.43,0.10,-0.09,0.01
1021,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3959,0,2.499,0.077,5.01,0.58,-1.43,0.40,3860,88,2.269,0.233,4.19,1.45,-1.34,1.10,3878,11,2.287,0.024,4.74,0.23,-2.00,0.23,3726,48,2.027,0.103,4.66,0.01,-2.27,0.02
1022,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5583,66,4.454,0.062,4.58,0.27,-0.40,0.30,5441,170,4.492,0.120,4.11,1.66,-0.06,0.32,5696,20,4.662,0.012,4.62,0.06,0.27,0.02,5669,30,4.644,0.017,4.45,0.16,0.20,0.00
1023,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,4059,257,3.414,0.121,4.90,0.22,-0.69,0.32,4169,621,3.426,0.786,5.02,2.05,-0.39,0.64,4007,15,3.249,0.037,4.66,0.28,-0.88,0.14,4016,42,3.232,0.062,4.97,0.15,-0.98,0.16
1024,14.266,6750,6.582,4.40,-1.26,4.06200,4.96200,8.94540,0.02000,6437,59,6.341,0.122,4.55,0.27,-1.11,0.27,6254,1149,6.344,0.484,3.37,2.27,-2.50,3.05,6515,35,6.469,0.033,3.89,0.36,-2.02,0.43,6540,37,6.486,0.029,4.13,0.31,-1.93,0.18
1025,7.908,5574,0.318,4.13,0.08,4.05900,0.27300,19.25750,0.00730,5538,66,0.317,0.039,4.42,0.27,0.10,0.43,5471,59,0.298,0.043,3.98,0.67,0.06,0.11,5574,27,0.365,0.018,4.36,0.06,0.21,0.03,5504,21,0.323,0.013,4.21,0.04,0.16,0.03
1026,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4557,244,6.602,0.122,4.74,0.27,-0.33,0.30,4796,340,6.837,0.288,4.92,0.36,0.30,0.44,4557,17,6.610,0.018,4.69,0.13,-0.20,0.02,4558,12,6.611,0.013,4.69,0.13,-0.20,0.01
1027,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5649,66,0.489,0.039,4.48,0.27,-0.09,0.30,5584,98,0.490,0.077,4.42,0.71,-0.02,0.07,5666,8,0.539,0.006,4.60,0.03,0.05,0.01,5688,23,0.553,0.015,4.61,0.03,0.07,0.02
1028,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4529,244,1.161,0.039,4.86,0.27,-0.92,0.30,4496,246,1.160,0.258,5.06,0.64,-0.86,0.31,4571,14,1.239,0.019,5.47,0.07,-0.84,0.01,4546,26,1.225,0.034,5.18,0.01,-0.81,0.04
1029,7.327,6606,2.248,4.25,-2.15,4.02100,1.90900,52.55330,0.00730,6496,59,2.248,0.039,4.50,0.27,-1.50,0.27,6542,170,2.233,0.084,3.98,0.40,-1.89,0.74,6482,28,2.202,0.013,3.91,0.06,-1.95,0.08,6492,27,2.207,0.012,3.94,0.06,-1.92,0.08
1030,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3492,0,0.489,0.077,5.12,0.58,-1.82,0.40,3501,44,0.577,0.167,5.50,0.42,-1.82,0.71,3492,7,0.471,0.046,5.58,0.04,-1.60,0.07,3432,56,0.407,0.169,5.26,0.23,-1.79,0.16
1031,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3537,0,5.015,0.062,5.05,0.42,0.04,0.43,4029,406,5.561,0.514,5.50,0.95,0.50,0.34,3582,5,5.133,0.012,5.50,0.04,-0.23,0.01,3526,9,5.076,0.014,5.13,0.03,-0.34,0.03
1032,18.473,5748,0.106,4.74,-1.61,5.80300,0.09300,0.30521,0.20758,6061,238,0.206,0.135,4.57,0.25,-1.40,0.60,5644,1317,0.019,0.751,3.96,7.87,-1.86,1.33,6131,46,0.341,0.039,5.05,0.55,-1.40,0.29,6244,27,0.421,0.027,4.42,0.19,-1.33,0.34
1033,13.217,3924,3.653,5.16,-0.39,10.39200,2.55400,88.26733,0.01537,3871,0,3.596,0.062,5.01,0.42,-0.78,0.30,3674,55,3.344,0.130,4.55,0.22,-0.86,0.17,3866,12,3.597,0.020,5.03,0.04,-0.45,0.02,3823,6,3.562,0.010,4.69,0.02,-0.55,0.01
1034,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5451,241,2.650,0.077,4.53,0.22,-0.18,0.32,5421,623,2.700,0.442,4.43,2.07,0.05,0.87,5490,11,2.744,0.009,4.94,0.09,0.10,0.02,5545,23,2.775,0.014,4.59,0.06,0.15,0.03
1035,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3150,0,1.544,0.039,5.23,0.42,-3.49,0.00,3205,22,2.048,0.093,4.98,0.08,-2.28,0.11,3183,4,1.652,0.059,5.19,0.04,-1.78,0.05,3150,29,1.473,0.113,5.19,0.01,-1.68,0.03
1036,7.339,7355,5.460,4.17,-1.72,3.13300,4.31300,105.00259,0.00730,7415,42,5.361,0.062,4.44,0.27,-0.96,0.30,7180,394,5.378,0.136,3.64,0.45,-1.15,0.88,7510,18,5.477,0.008,4.34,0.07,-2.63,0.26,7517,41,5.490,0.012,4.28,0.02,-2.27,0.01
1037,13.776,7681,5.095,4.56,-2.17,3.77100,4.08700,6.55239,0.01299,7505,42,4.960,0.062,4.41,0.27,-0.88,0.30,7685,366,5.114,0.155,4.59,0.66,-1.57,2.40,7576,28,5.063,0.012,4.44,0.05,-2.17,0.25,7595,14,5.075,0.008,4.50,0.03,-1.86,0.16
1038,8.626,6940,0.725,4.58,-0.81,4.09400,0.65300,16.75714,0.00730,6905,59,0.738,0.039,4.48,0.27,-1.20,0.27,6950,28,0.739,0.009,4.41,0.08,-0.90,0.46,6926,38,0.726,0.016,4.37,0.05,-0.87,0.04,6871,7,0.702,0.004,4.29,0.01,-0.90,0.01
1039,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5293,66,1.636,0.039,4.43,0.27,0.08,0.43,5097,214,1.562,0.167,4.04,0.60,0.04,0.32,5313,22,1.710,0.018,4.35,0.07,0.31,0.01,5365,30,1.757,0.023,4.37,0.16,0.20,0.00
1040,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4436,244,0.253,0.039,4.91,0.27,-0.89,0.30,4433,81,0.307,0.071,4.94,0.47,-0.73,0.18,4466,24,0.331,0.023,5.25,0.15,-0.69,0.03,4487,7,0.363,0.009,5.18,0.01,-0.65,0.01
1041,10.153,8727,6.536,4.62,-0.49,2.44600,5.17800,31.20326,0.00871,8464,175,6.091,0.122,4.48,0.27,-0.69,0.30,8194,826,6.372,0.183,4.17,0.33,-2.28,2.33,8826,16,6.522,0.004,4.58,0.01,-2.44,0.11,8808,48,6.519,0.011,4.58,0.01,-2.24,0.10
1042,10.057,6431,1.369,4.52,-1.68,4.75600,1.18800,15.05220,0.00730,6458,59,1.381,0.039,4.57,0.27,-1.57,0.27,6375,154,1.358,0.083,4.07,0.24,-1.51,0.27,6445,28,1.389,0.012,4.22,0.03,-1.42,0.02,6441,16,1.388,0.007,4.23,0.02,-1.40,0.01
1043,19.618,6130,9.699,4.01,-1.22,3.41400,6.71800,1.26707,0.26641,5210,427,8.610,0.347,4.61,0.22,-0.77,0.58,5127,934,9.016,0.517,5.50,7.11,0.50,2.80,5624,69,9.456,0.120,3.11,1.48,-0.75,0.98,4456,59,8.633,0.131,4.35,0.23,0.11,0.11
1044,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3722,0,0.152,0.039,5.02,0.42,0.03,0.43,3683,62,0.183,0.115,4.94,0.40,0.15,0.14,3784,9,0.308,0.006,5.36,0.05,0.43,0.02,3736,15,0.229,0.037,4.76,0.12,0.20,0.00
1045,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3428,0,0.184,0.039,5.10,0.42,-2.16,0.77,3408,8,0.218,0.032,5.05,0.05,-2.02,0.10,3400,1,0.114,0.019,5.21,0.03,-1.88,0.03,3401,2,0.069,0.011,5.19,0.00,-1.76,0.05
1046,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4375,377,6.410,0.172,4.79,0.25,-0.87,0.46,4711,607,6.497,0.597,5.04,4.28,-1.15,3.33,4107,28,5.745,0.068,4.78,0.49,-1.46,0.43,4094,44,5.679,0.080,4.92,0.15,-1.60,0.41
1047,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5285,263,4.061,0.244,4.64,0.25,-0.47,0.46,5670,2614,4.333,1.614,3.69,11.08,0.50,2.80,5339,35,4.185,0.047,3.51,1.50,0.03,0.15,5394,16,4.211,0.023,4.39,0.16,0.01,0.11
1048,17.414,5147,3.685,4.98,-2.27,6.94000,2.82000,2.94578,0.14958,5560,263,3.906,0.244,4.69,0.25,-1.40,0.60,5416,917,3.900,0.722,5.13,10.28,-2.02,5.64,5661,9,4.099,0.016,5.66,0.23,-0.74,0.17,5757,5,4.136,0.028,5.02,0.15,-0.86,0.48
1049,11.866,6149,0.043,4.68,-1.24,5.21700,0.03900,4.76431,0.01124,6143,59,0.042,0.039,4.59,0.27,-1.33,0.27,6108,161,0.025,0.093,4.59,0.70,-1.22,0.14,6130,19,0.036,0.010,4.59,0.08,-1.21,0.01,6170,22,0.056,0.011,4.63,0.03,-1.19,0.01
1050,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4874,244,3.374,0.062,4.73,0.27,-0.77,0.30,4684,283,3.221,0.280,4.42,0.89,-0.83,0.56,4890,25,3.408,0.020,4.66,0.11,-0.48,0.02,4870,13,3.388,0.012,4.75,0.02,-0.53,0.02
1051,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3137,0,1.539,0.039,5.25,0.42,-3.54,0.00,3100,33,1.890,0.115,4.29,0.10,-2.50,0.09,3189,3,1.717,0.047,5.15,0.03,-1.83,0.05,3048,127,1.277,0.476,4.59,0.83,-4.97,6.15
1052,13.048,3655,4.292,5.46,-0.55,11.43200,2.88700,179.55603,0.01308,3656,0,4.221,0.062,5.05,0.42,-0.60,0.30,3600,41,4.230,0.103,5.20,0.19,-0.68,0.11,3703,23,4.373,0.037,5.72,0.06,-0.49,0.05,3727,15,4.364,0.018,5.19,0.00,-0.37,0.04
1053,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3623,0,0.414,0.039,5.16,0.42,-1.82,0.27,3602,13,0.407,0.047,5.25,0.14,-2.04,0.26,3594,4,0.337,0.045,5.33,0.05,-2.00,0.08,3601,3,0.337,0.035,5.28,0.09,-1.78,0.15
1054,19.661,3595,5.561,5.06,-1.00,11.14600,3.65500,10.66596,0.26438,3577,799,5.506,0.217,5.14,0.69,-1.83,0.56,3549,6,5.445,0.291,5.35,1.27,-1.03,0.42,3595,28,5.507,0.085,5.68,0.22,-0.89,0.11,3576,76,5.424,0.242,5.43,0.23,-1.02,0.38
1055,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5845,66,0.362,0.039,4.50,0.27,-0.63,0.30,5763,169,0.316,0.105,4.22,1.52,-0.62,0.09,5871,30,0.384,0.017,4.52,0.10,-0.52,0.04,5855,28,0.375,0.016,4.49,0.08,-0.52,0.04
1056,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5842,66,4.349,0.062,4.53,0.27,-0.37,0.30,5400,310,4.242,0.223,4.13,1.68,-0.20,0.45,5976,18,4.594,0.011,3.99,0.09,0.54,0.02,5954,17,4.578,0.007,4.63,0.02,0.20,0.00
1057,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3371,0,5.063,0.062,5.18,0.42,-1.95,0.27,3409,12,5.104,0.056,5.05,0.13,-2.04,0.20,3391,11,5.141,0.015,5.14,0.04,-2.47,0.19,3403,1,5.105,0.018,5.04,0.04,-2.10,0.11
1058,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5027,66,2.785,0.039,4.74,0.27,-1.55,0.27,4979,178,2.719,0.137,4.71,1.68,-2.06,0.50,5037,39,2.771,0.029,5.10,0.27,-1.91,0.06,5019,22,2.763,0.021,4.95,0.11,-1.88,0.08
1059,12.765,5792,1.505,4.67,-0.99,5.42700,1.26800,6.10942,0.01332,5756,66,1.456,0.039,4.65,0.27,-1.34,0.27,5752,186,1.498,0.094,4.14,1.82,-0.89,0.18,5769,21,1.488,0.013,4.85,0.20,-1.05,0.08,5817,30,1.518,0.016,4.91,0.39,-1.04,0.09
1060,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3690,660,2.770,0.135,5.03,0.58,-0.40,0.46,4142,262,3.474,0.261,5.50,3.35,-0.08,0.43,3744,31,2.914,0.089,4.82,0.38,-0.32,0.04,3986,49,3.103,0.134,5.05,0.11,0.18,0.02
1061,19.510,4477,9.012,4.78,-1.79,7.81500,5.94700,7.08598,0.26273,4359,814,8.810,0.347,4.94,0.22,-1.25,0.56,4780,5293,9.110,4.043,4.27,6.53,-0.22,7.73,4381,67,8.878,0.164,3.86,2.01,-0.78,1.05,4303,43,8.844,0.102,4.96,0.15,-1.45,0.71
1062,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3959,0,0.707,0.039,5.03,0.42,-2.01,0.77,4010,21,0.761,0.033,5.16,0.86,-2.05,0.83,3954,16,0.702,0.029,4.69,0.26,-2.20,0.27,3966,26,0.714,0.031,4.85,0.20,-2.06,0.26
1063,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4553,377,0.948,0.135,4.84,0.25,-1.11,0.60,3979,500,0.000,0.810,1.59,0.94,0.50,0.69,4578,39,1.015,0.072,5.05,0.45,-0.86,0.24,4670,44,1.134,0.057,5.00,0.15,-0.78,0.17
1064,7.424,3827,1.393,5.23,-1.28,11.05700,1.02700,855.46058,0.00730,3823,0,1.345,0.039,5.13,0.42,-1.53,0.27,3780,26,1.318,0.074,5.22,0.37,-1.48,0.45,3873,23,1.467,0.034,5.48,0.33,-1.20,0.34,3873,16,1.455,0.029,5.63,0.17,-1.29,0.16
1065,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3570,0,3.947,0.062,5.05,0.42,-1.55,0.27,3603,18,3.963,0.058,5.24,0.38,-2.04,0.63,3539,37,3.868,0.082,5.02,0.46,-2.40,0.36,3623,16,4.120,0.117,5.19,0.00,-2.21,0.12
1066,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4121,244,2.497,0.039,4.94,0.27,-1.85,0.27,4072,94,2.361,0.161,4.47,0.91,-1.87,0.70,4036,23,2.311,0.030,4.32,0.19,-2.26,0.21,3990,40,2.214,0.057,4.66,0.00,-2.25,0.05
1067,14.530,7472,9.247,4.57,-1.25,3.67800,6.67200,14.58814,0.01851,5997,66,8.309,0.122,4.64,0.27,-0.94,0.30,6152,58,8.837,0.112,3.18,0.83,0.07,1.15,6341,27,8.915,0.016,3.39,0.08,0.11,0.06,6405,30,8.953,0.016,3.61,0.03,0.18,0.02
1068,18.589,7676,2.538,4.11,-1.82,2.55900,2.20800,0.17203,0.21213,6991,238,2.226,0.135,4.35,0.25,-0.99,0.46,6994,2303,2.341,0.902,3.64,2.90,-0.69,1.98,7041,40,2.292,0.033,3.49,0.24,-1.42,0.52,7360,44,2.406,0.039,4.13,0.21,-1.85,0.34
1069,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3950,799,4.012,0.217,5.28,0.69,-1.81,0.56,3688,350,4.171,0.680,5.50,2.27,-2.50,5.81,3981,46,4.140,0.127,5.69,0.24,-0.20,0.07,4304,251,4.301,0.653,5.24,0.29,-1.66,0.73
1070,7.779,5541,0.923,4.08,-0.27,3.83600,0.77900,23.29164,0.00730,5532,66,0.945,0.039,4.47,0.27,-0.32,0.30,5487,125,0.919,0.099,4.15,1.01,-0.28,0.12,5516,34,0.939,0.023,4.22,0.06,-0.25,0.04,5529,12,0.950,0.008,4.28,0.03,-0.24,0.02
1071,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,5070,263,2.731,0.135,4.70,0.25,-0.74,0.46,4885,1023,2.739,0.941,4.79,7.66,-1.56,3.70,5176,25,2.954,0.029,4.98,0.53,-0.30,0.23,5029,39,2.851,0.041,4.89,0.27,-0.61,0.27
1072,8.537,4129,4.287,4.82,-1.79,8.79100,3.03900,455.61708,0.00730,4111,244,4.447,0.062,4.88,0.27,-1.34,0.27,3986,40,4.107,0.070,4.13,0.62,-1.91,0.51,3986,24,4.111,0.032,4.11,0.24,-1.96,0.12,3961,20,4.057,0.022,4.66,0.00,-2.21,0.07
1073,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4135,244,5.873,0.062,4.88,0.27,-0.13,0.30,4238,283,6.126,0.337,4.72,0.44,-0.15,0.20,4146,5,5.911,0.020,4.54,0.08,-0.04,0.03,4230,12,6.046,0.014,4.66,0.01,0.07,0.01
1074,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3545,0,5.497,0.062,5.08,0.42,-1.41,0.27,3515,30,5.296,0.099,4.68,0.17,-1.37,0.16,3481,23,5.316,0.029,5.03,0.21,-2.41,0.50,3555,48,5.536,0.123,5.13,0.06,-2.28,0.00
1075,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,5288,263,2.518,0.135,4.72,0.25,-1.26,0.60,5011,744,2.408,0.529,4.07,6.89,-1.82,1.51,5359,17,2.670,0.025,5.26,0.61,-1.02,0.28,5439,32,2.722,0.034,5.02,0.14,-1.19,0.27
1076,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4129,244,5.854,0.062,4.88,0.27,-0.12,0.30,3890,113,5.668,0.178,4.61,0.35,-0.55,0.18,4149,1,5.906,0.037,4.47,0.06,-0.02,0.05,4146,5,5.919,0.012,4.66,0.01,-0.06,0.02
1077,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3759,0,3.802,0.062,4.97,0.27,-0.62,0.30,3717,54,3.800,0.099,4.69,0.17,-0.66,0.13,3775,24,3.838,0.034,5.21,0.04,-0.51,0.06,3755,7,3.807,0.008,5.08,0.15,-0.54,0.02
1078,8.332,7369,2.729,4.38,-0.91,3.35800,2.33700,29.67563,0.00730,7202,42,2.687,0.039,4.40,0.27,-1.05,0.27,7383,185,2.730,0.073,4.53,0.34,-0.82,0.40,7187,43,2.675,0.017,4.24,0.05,-0.67,0.03,7203,24,2.681,0.009,4.26,0.03,-0.66,0.02
1079,7.845,5568,0.104,4.51,-0.18,5.18500,0.09000,30.61963,0.00730,5593,66,0.121,0.039,4.62,0.27,-0.16,0.30,5494,82,0.099,0.070,4.44,0.62,-0.18,0.07,5614,20,0.176,0.014,4.65,0.05,-0.10,0.02,5619,21,0.184,0.020,4.77,0.23,-0.20,0.18
1080,7.358,6347,0.584,4.09,-0.68,3.48000,0.51900,21.29119,0.00730,6300,59,0.578,0.039,4.33,0.27,-0.91,0.30,6350,27,0.587,0.017,4.06,0.24,-0.64,0.18,6294,25,0.560,0.013,3.97,0.04,-0.70,0.02,6255,25,0.542,0.012,3.88,0.05,-0.72,0.01
1081,8.808,7739,3.832,4.36,-2.29,3.50600,3.20100,37.98394,0.00730,7717,42,3.844,0.062,4.39,0.27,-0.99,0.30,7614,190,3.800,0.084,4.28,0.34,-1.59,1.16,7693,26,3.839,0.002,4.37,0.02,-1.50,0.57,7760,28,3.849,0.009,4.41,0.04,-2.24,0.07
1082,14.919,6235,0.808,4.41,-1.95,4.77000,0.71000,1.29479,0.01911,6138,59,0.758,0.039,4.59,0.27,-2.08,0.77,6194,312,0.768,0.101,4.66,2.53,-2.49,0.93,6111,35,0.739,0.022,4.39,0.14,-2.25,0.25,6082,24,0.737,0.011,4.17,0.07,-1.90,0.21
1083,17.403,7507,0.149,4.42,-2.00,3.69800,0.13900,0.19355,0.14628,7529,313,0.174,0.135,4.46,0.25,-1.34,0.60,7745,655,0.269,0.218,4.61,1.17,-2.33,6.16,7548,20,0.167,0.016,4.39,0.08,-2.27,0.20,7473,17,0.130,0.010,4.58,0.06,-2.07,0.16
1084,7.870,3750,0.990,5.22,-0.21,10.99100,0.71700,585.59856,0.00730,3763,0,1.080,0.039,4.99,0.27,-0.16,0.30,3785,59,1.099,0.107,5.44,0.25,-0.06,0.08,3764,19,1.075,0.024,5.40,0.10,-0.10,0.04,3743,13,1.045,0.008,5.17,0.01,-0.15,0.03
1085,10.530,5555,0.676,4.75,-0.37,5.67100,0.57600,13.91233,0.00948,5580,66,0.672,0.039,4.63,0.27,-0.48,0.30,5320,92,0.541,0.079,4.22,0.71,-0.61,0.10,5607,36,0.721,0.022,4.67,0.07,-0.31,0.03,5589,28,0.712,0.020,4.90,0.27,-0.40,0.10
1086,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3665,0,1.093,0.039,5.15,0.42,-1.81,0.27,3651,2,1.264,0.074,5.50,0.81,-2.50,0.88,3822,42,1.536,0.087,6.00,0.00,-1.04,0.03,3788,39,1.488,0.065,5.73,0.00,-1.05,0.06
1087,11.121,7061,1.115,4.55,-0.43,3.61000,0.99600,4.97737,0.00990,7091,42,1.107,0.039,4.32,0.27,-0.84,0.30,7018,182,1.103,0.079,4.21,0.15,-0.50,0.13,7098,30,1.137,0.013,4.35,0.09,-0.46,0.02,7094,25,1.134,0.011,4.36,0.09,-0.46,0.02
1088,10.012,7517,5.512,4.62,-2.16,3.93300,4.35100,45.12321,0.00730,7375,42,5.349,0.062,4.47,0.27,-1.05,0.27,7101,32,5.376,0.041,4.21,0.46,-1.83,1.84,7439,26,5.473,0.008,4.54,0.04,-2.51,0.05,7429,31,5.475,0.009,4.50,0.04,-2.27,0.01
1089,15.891,6222,0.111,4.49,-0.96,4.72600,0.10000,0.61235,0.06937,6036,108,0.044,0.077,4.48,0.22,-1.06,0.40,6157,538,0.066,0.302,4.71,2.24,-1.15,0.58,6016,21,0.011,0.009,4.17,0.17,-1.12,0.04,5945,32,-0.030,0.020,4.07,0.15,-1.17,0.05
1090,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3999,0,3.281,0.121,4.93,0.22,-1.04,0.40,4151,22,3.353,0.132,4.91,1.79,-0.49,0.52,3939,9,3.138,0.023,4.29,0.25,-0.87,0.10,3738,11,2.995,0.056,4.67,0.02,-2.23,0.06
1091,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4413,244,0.236,0.039,4.90,0.27,-0.92,0.30,4321,190,0.195,0.245,4.53,0.44,-0.86,0.25,4444,16,0.314,0.016,5.14,0.14,-0.71,0.01,4438,19,0.311,0.020,5.08,0.10,-0.72,0.01
1092,7.375,9319,1.515,4.53,-1.55,2.81000,1.41600,23.45309,0.00730,9281,34,1.499,0.039,4.64,0.27,-1.21,0.27,9230,70,1.496,0.018,4.47,0.06,-1.55,2.18,9285,40,1.511,0.032,4.48,0.05,-1.30,0.78,9276,49,1.508,0.034,4.48,0.05,-1.42,0.86
1093,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3974,0,0.713,0.039,5.02,0.42,-1.98,0.27,4015,22,0.762,0.033,5.13,0.90,-2.01,0.84,3982,27,0.736,0.032,4.72,0.20,-2.06,0.21,3951,10,0.690,0.012,4.68,0.03,-1.84,0.25
1094,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5605,66,0.480,0.039,4.50,0.27,-0.08,0.30,5518,88,0.452,0.070,4.42,0.62,-0.08,0.08,5632,36,0.520,0.021,4.51,0.07,0.02,0.03,5641,11,0.530,0.006,4.54,0.04,0.02,0.01
1095,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4128,244,5.857,0.062,4.88,0.27,-0.13,0.30,3981,158,5.813,0.224,4.79,0.39,-0.22,0.15,4149,0,5.890,0.030,4.53,0.09,0.00,0.04,4149,0,5.883,0.028,4.69,0.02,-0.01,0.04
1096,19.737,3821,0.102,5.23,-1.37,11.03300,0.07800,1.88278,0.27648,3681,799,0.187,0.257,5.15,0.69,-1.95,0.56,3419,142,0.000,0.619,3.87,0.79,-2.50,1.90,3650,34,0.079,0.076,2.54,0.69,-1.73,0.24,3628,9,0.290,0.024,4.70,0.05,-2.21,0.07
1097,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,4992,244,2.869,0.039,4.60,0.27,-0.22,0.30,4993,295,2.891,0.235,4.59,0.38,-0.06,0.42,4993,16,2.889,0.013,4.62,0.01,-0.06,0.02,5011,13,2.902,0.010,4.61,0.02,-0.04,0.02
1098,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5896,66,0.036,0.039,4.43,0.27,-0.24,0.30,5956,190,0.035,0.122,4.09,0.64,-0.27,0.14,5863,12,-0.005,0.009,3.83,0.15,-0.38,0.03,5887,18,0.002,0.010,3.94,0.07,-0.34,0.02
1099,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3353,0,1.839,0.039,4.97,0.27,0.07,0.43,3285,23,1.865,0.091,5.07,0.18,0.21,0.08,3394,2,1.967,0.006,5.01,0.02,0.37,0.02,3350,30,1.833,0.077,4.66,0.01,0.20,0.00
1100,13.021,8356,1.840,3.86,-0.92,1.15000,1.67200,0.91285,0.01121,8498,175,1.925,0.039,4.04,0.27,-0.66,0.30,8175,531,1.793,0.169,4.07,0.24,-0.84,0.75,8466,21,1.879,0.006,3.91,0.00,-0.56,0.03,8430,40,1.869,0.011,3.91,0.01,-0.56,0.03
1101,15.377,3391,1.372,5.08,-0.57,11.27600,0.94900,23.42071,0.03484,3458,0,1.455,0.077,5.04,0.58,0.03,0.33,3549,2,1.496,0.049,5.50,0.35,-0.07,0.12,3454,21,1.453,0.053,5.52,0.11,-0.38,0.01,3423,2,1.492,0.007,5.17,0.01,-0.50,0.00
1102,16.369,6147,8.694,4.53,-1.99,5.11800,6.13800,9.49292,0.09083,5646,241,8.349,0.226,4.66,0.22,-1.09,0.40,5762,941,8.516,0.595,4.56,9.63,-1.21,3.44,5720,29,8.509,0.030,4.52,0.49,-1.57,0.36,5804,14,8.535,0.014,4.87,0.22,-1.93,0.19
1103,19.564,7292,3.832,4.63,-2.32,4.16200,3.15800,0.35580,0.26455,7049,514,3.558,0.217,4.43,0.22,-0.55,0.58,7485,3297,4.006,1.065,3.70,5.84,-2.50,9.77,7247,51,3.864,0.063,4.42,0.49,-1.43,0.67,7003,45,3.770,0.050,4.28,0.21,-1.81,0.41
1104,18.313,5292,4.040,4.94,-1.41,6.69500,3.09000,1.96970,0.19320,5624,263,4.204,0.244,4.65,0.25,-1.03,0.60,5762,2887,4.343,1.608,2.29,6.48,-0.15,2.73,5640,36,4.221,0.042,4.87,0.59,-1.65,0.47,5883,48,4.363,0.053,4.71,0.29,-1.45,0.57
1105,18.325,6604,4.017,4.16,-1.39,3.63800,3.23300,0.51192,0.19776,6599,238,4.038,0.244,4.49,0.25,-0.92,0.46,7020,2924,4.132,0.964,4.40,5.94,-2.50,7.52,6593,27,4.018,0.031,3.80,0.29,-1.85,0.42,6479,38,3.963,0.034,4.14,0.25,-1.45,0.46
1106,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3853,0,0.558,0.077,5.00,0.22,0.04,0.33,3712,142,0.345,0.273,5.00,0.66,-0.15,0.26,3840,10,0.517,0.019,5.12,0.10,0.05,0.03,3850,17,0.518,0.020,5.06,0.08,0.10,0.05
1107,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3610,0,0.409,0.039,5.16,0.42,-1.83,0.27,3601,13,0.405,0.047,5.25,0.14,-2.06,0.26,3585,16,0.337,0.036,5.33,0.03,-2.21,0.35,3605,5,0.441,0.057,5.19,0.01,-2.13,0.16
1108,10.333,5706,1.205,4.44,0.14,4.67800,1.01100,11.78148,0.00730,5630,66,1.157,0.039,4.41,0.27,-0.08,0.30,5348,7,1.027,0.018,3.86,0.55,-0.15,0.05,5669,11,1.221,0.007,4.23,0.04,0.12,0.01,5680,18,1.229,0.012,4.29,0.04,0.13,0.01
1109,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3142,799,7.042,0.347,5.14,0.69,0.14,0.97,3397,263,7.656,0.716,5.13,2.49,0.03,1.00,3167,41,7.131,0.129,3.34,0.92,-0.81,0.24,3109,185,7.310,0.654,3.63,1.42,-0.49,0.95
1110,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,4999,244,9.478,0.122,4.66,0.27,-0.65,0.30,4124,94,8.834,0.152,4.13,1.15,-1.69,0.86,5199,13,9.871,0.007,5.13,0.02,0.23,0.00,5211,15,9.863,0.022,4.69,0.07,-0.00,0.29
1111,18.313,5292,4.040,4.94,-1.41,6.69500,3.09000,1.96970,0.19320,5669,263,4.193,0.244,4.60,0.25,-0.76,0.46,5259,1678,4.033,1.296,0.65,7.09,-0.35,2.28,5759,13,4.378,0.024,4.44,0.82,-0.33,0.28,5778,19,4.377,0.020,4.64,0.29,-0.61,0.12
1112,16.295,6335,5.402,4.51,-1.09,4.68000,4.14600,3.20775,0.08846,6158,108,5.298,0.121,4.63,0.22,-1.39,0.40,6324,917,5.407,0.433,4.47,4.64,-1.15,3.22,6158,39,5.287,0.023,4.49,0.25,-1.56,0.28,6137,9,5.260,0.011,4.41,0.14,-1.87,0.24
1113,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,4827,814,9.047,0.347,4.76,0.22,-0.85,0.58,4759,891,9.020,0.752,5.50,8.88,-1.34,3.23,4875,34,9.135,0.061,4.77,0.95,-1.74,0.55,4987,28,9.240,0.052,4.94,0.16,-1.16,0.47
1114,10.873,5278,2.349,4.44,-0.05,5.27600,1.86900,17.96387,0.00911,5229,66,2.359,0.039,4.50,0.27,-0.19,0.30,5090,170,2.274,0.133,4.22,0.41,-0.19,0.21,5233,16,2.377,0.010,4.38,0.02,-0.06,0.03,5268,10,2.402,0.007,4.54,0.02,-0.07,0.01
1115,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4598,814,4.074,0.217,4.83,0.22,-0.87,0.58,4828,1784,4.478,1.319,2.81,13.19,-0.77,2.52,4728,44,4.362,0.089,5.27,0.57,-0.64,0.74,5038,37,4.588,0.079,4.81,0.27,-1.02,0.79
1116,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3954,799,0.575,0.257,5.02,0.69,-1.51,0.56,4523,1340,0.669,1.541,5.50,10.51,-2.50,4.16,3865,58,0.346,0.161,4.76,0.79,-0.95,0.30,3695,41,0.126,0.075,4.90,0.20,-1.32,0.24
1117,8.943,5082,0.171,4.95,-0.92,6.73000,0.14500,38.58336,0.00730,5160,66,0.202,0.039,4.81,0.27,-0.81,0.30,5095,70,0.184,0.072,5.02,0.49,-0.91,0.14,5178,13,0.241,0.012,5.17,0.03,-0.81,0.02,5215,20,0.275,0.016,5.13,0.03,-0.76,0.02
1118,14.582,7100,0.459,4.57,-0.48,3.56100,0.41900,0.75823,0.02164,7199,42,0.465,0.039,4.41,0.27,-0.91,0.30,7154,439,0.491,0.181,4.58,0.29,-0.48,0.35,7213,17,0.502,0.007,4.70,0.03,-0.45,0.02,7206,15,0.504,0.007,4.62,0.02,-0.49,0.03
1119,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,5348,263,2.581,0.135,4.69,0.25,-1.52,0.60,4953,768,2.377,0.595,2.96,9.51,-1.70,1.50,5383,44,2.679,0.043,5.29,0.47,-1.22,0.27,5315,28,2.639,0.035,4.88,0.21,-1.19,0.26
1120,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5282,241,2.570,0.077,4.50,0.22,-0.31,0.32,5131,236,2.485,0.172,3.74,1.58,-0.27,0.36,5318,8,2.626,0.006,4.46,0.10,-0.04,0.02,5260,36,2.584,0.027,4.36,0.13,-0.10,0.04
1121,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3877,0,0.190,0.039,5.08,0.42,-0.20,0.30,5414,260,2.268,0.194,3.76,1.88,-0.25,0.28,3880,23,0.206,0.031,5.32,0.13,-0.09,0.05,3916,28,0.263,0.047,5.19,0.01,-0.04,0.02
1122,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3361,0,1.850,0.039,4.97,0.27,0.06,0.43,3296,22,1.832,0.087,5.31,0.16,0.35,0.06,3395,5,1.967,0.021,5.01,0.04,0.37,0.04,3359,5,1.801,0.038,4.66,0.01,0.20,0.00
1123,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4116,244,5.979,0.062,4.89,0.27,-1.10,0.27,4048,4,5.734,0.062,5.50,2.46,-1.67,2.40,3997,9,5.658,0.013,4.98,0.12,-1.57,0.09,4025,31,5.697,0.041,4.87,0.19,-1.36,0.17
1124,12.943,4615,0.929,4.80,-1.78,7.60600,0.74600,12.07258,0.01534,4581,244,0.926,0.039,4.81,0.27,-1.66,0.27,4684,152,0.969,0.152,5.25,0.92,-1.77,0.28,4552,20,0.866,0.017,4.42,0.15,-1.89,0.04,4501,32,0.782,0.040,4.74,0.10,-1.96,0.06
1125,18.676,6366,1.711,3.71,-1.09,2.48000,1.46800,0.11334,0.21653,6676,238,1.930,0.135,4.43,0.25,-1.29,0.60,7123,2311,2.021,0.886,4.98,2.91,-0.04,1.00,6633,27,1.867,0.043,3.87,0.49,-0.77,0.39,6737,34,1.935,0.038,3.66,0.37,-0.28,0.22
1126,13.188,6226,0.403,4.49,-1.33,4.80400,0.35800,2.48313,0.01644,6206,59,0.393,0.039,4.56,0.27,-1.51,0.27,6221,311,0.372,0.172,5.18,1.08,-1.46,0.38,6209,37,0.389,0.020,4.63,0.11,-1.36,0.05,6217,24,0.394,0.014,4.60,0.05,-1.34,0.03
1127,18.401,5924,8.549,4.21,0.30,3.81200,6.00600,1.92044,0.20139,4914,377,7.835,0.172,4.71,0.25,-0.85,0.46,7186,3554,9.204,1.449,5.50,6.58,0.50,3.85,4935,34,7.879,0.059,5.09,0.66,-1.32,0.54,4892,25,7.891,0.049,4.80,0.28,-0.70,0.38
1128,19.793,8694,2.736,4.44,-2.24,2.97400,2.42300,0.13207,0.27403,7888,514,2.449,0.257,4.35,0.22,-1.10,0.56,8964,8630,2.716,1.701,4.14,1.58,-2.50,8.28,8003,52,2.615,0.056,3.57,0.27,-1.39,0.79,7974,47,2.583,0.052,3.53,0.27,-1.24,0.79
1129,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3980,0,1.357,0.039,5.06,0.42,-0.92,0.30,3871,63,1.286,0.117,4.54,0.23,-0.62,0.13,4012,25,1.468,0.035,5.05,0.06,-0.41,0.04,4027,20,1.488,0.023,5.10,0.06,-0.38,0.05
1130,8.626,6940,0.725,4.58,-0.81,4.09400,0.65300,16.75714,0.00730,6883,59,0.731,0.039,4.47,0.27,-1.20,0.27,6938,142,0.740,0.055,4.40,0.41,-0.70,0.21,6879,18,0.704,0.008,4.32,0.03,-0.88,0.02,6869,9,0.700,0.004,4.31,0.02,-0.89,0.02
1131,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5640,66,0.473,0.039,4.48,0.27,-0.08,0.30,5503,93,0.443,0.075,4.30,0.68,-0.10,0.08,5711,44,0.571,0.025,4.70,0.09,0.07,0.03,5697,29,0.561,0.017,4.63,0.03,0.06,0.03
1132,13.086,6536,4.845,4.36,-0.59,3.96900,3.79900,8.63774,0.01574,6462,59,4.750,0.062,4.53,0.27,-1.04,0.27,6483,460,4.821,0.222,4.54,1.80,-0.61,0.89,6509,16,4.837,0.007,4.40,0.06,-0.53,0.03,6518,8,4.841,0.004,4.47,0.04,-0.55,0.02
1133,10.751,5607,1.937,4.72,-0.94,5.81600,1.59700,21.48820,0.00955,5586,66,1.922,0.039,4.65,0.27,-1.19,0.27,5589,121,1.926,0.078,4.74,1.51,-0.97,0.19,5591,27,1.925,0.017,4.79,0.22,-0.98,0.00,5598,32,1.930,0.022,4.83,0.22,-0.97,0.02
1134,17.953,6146,0.410,4.70,-2.29,5.31300,0.36300,0.35059,0.17793,6157,238,0.469,0.135,4.60,0.25,-1.87,0.60,6399,1344,0.526,0.685,5.19,2.80,-2.41,2.60,6103,19,0.382,0.027,4.71,0.38,-2.22,0.19,6246,20,0.480,0.021,4.60,0.27,-2.01,0.17
1135,16.369,6147,8.694,4.53,-1.99,5.11800,6.13800,9.49292,0.09083,5845,241,8.384,0.226,4.64,0.22,-1.39,0.40,6687,1234,8.955,0.692,5.50,5.88,-0.71,3.75,5996,30,8.649,0.029,5.43,0.33,-1.58,0.34,6071,14,8.671,0.019,4.71,0.25,-1.76,0.27
1136,9.002,5495,0.176,4.66,0.06,5.35900,0.15100,20.02627,0.00730,5507,66,0.187,0.039,4.56,0.27,0.09,0.43,5396,75,0.168,0.061,4.54,0.36,0.03,0.07,5550,29,0.269,0.017,4.81,0.07,0.16,0.02,5531,19,0.254,0.011,4.64,0.01,0.15,0.01
1137,19.661,3595,5.561,5.06,-1.00,11.14600,3.65500,10.66596,0.26438,3438,799,5.655,0.217,5.04,0.69,-0.58,0.58,4366,1968,6.589,2.117,5.50,4.87,-0.46,3.76,3440,8,5.676,0.033,3.96,0.25,-1.40,0.08,3642,25,5.617,0.077,5.33,0.24,-0.64,0.06
1138,8.328,4697,9.345,4.89,-2.06,7.54400,6.18800,1204.48113,0.00730,4708,244,9.330,0.122,4.76,0.27,-1.29,0.27,4150,4,8.819,0.042,4.72,2.00,-2.50,0.69,4819,25,9.567,0.024,6.00,0.00,-1.00,0.09,4788,15,9.525,0.017,5.19,0.00,-1.43,0.07
1139,17.816,5914,3.981,4.63,-1.54,5.51400,3.12900,1.46352,0.17014,5969,263,4.016,0.244,4.55,0.25,-0.97,0.46,6404,1866,4.138,0.833,4.37,8.18,-0.24,1.97,5950,17,3.986,0.037,4.59,0.84,-1.28,0.49,6031,37,3.994,0.031,4.75,0.29,-1.76,0.36
1140,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4802,244,6.189,0.122,4.66,0.27,-0.09,0.30,4374,263,5.823,0.308,3.47,0.54,-0.29,0.37,4866,24,6.317,0.020,4.51,0.10,-0.11,0.01,4857,20,6.309,0.017,4.46,0.11,-0.11,0.01
1141,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3787,0,3.800,0.062,4.97,0.27,-0.61,0.30,3650,1,3.641,0.045,4.33,0.23,-0.79,0.04,3834,16,3.914,0.022,5.41,0.16,-0.39,0.03,3838,11,3.913,0.010,5.19,0.00,-0.36,0.03
1142,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,4060,257,3.256,0.121,5.03,0.58,-1.20,0.40,3768,170,2.844,0.380,3.21,1.49,-1.16,0.84,4059,11,3.265,0.024,5.02,0.32,-0.85,0.16,4100,19,3.338,0.039,4.97,0.14,-0.80,0.12
1143,13.476,6352,2.522,4.00,-0.23,2.98300,2.10100,2.09701,0.01419,6386,59,2.558,0.039,4.31,0.27,-0.63,0.30,6391,525,2.575,0.250,3.44,1.14,-0.10,0.44,6392,34,2.579,0.017,3.32,0.07,-0.06,0.03,6368,7,2.559,0.005,3.58,0.00,-0.10,0.01
1144,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3569,0,5.013,0.062,5.05,0.42,0.11,0.43,3604,132,5.153,0.191,5.50,0.74,-0.18,0.37,3626,16,5.181,0.015,5.82,0.09,-0.10,0.05,3606,19,5.134,0.017,5.19,0.00,-0.20,0.05
1145,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4526,377,1.456,0.135,4.91,0.25,-1.16,0.60,3976,184,0.892,0.411,2.43,3.02,-1.39,1.38,4563,19,1.556,0.034,4.70,0.37,-0.65,0.19,4792,21,1.785,0.029,4.55,0.24,-0.18,0.17
1146,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4655,244,1.714,0.039,4.81,0.27,-2.00,0.27,4677,319,1.644,0.335,5.15,2.69,-2.50,1.07,4603,34,1.606,0.043,4.15,0.22,-2.73,0.20,4692,16,1.714,0.016,4.70,0.05,-2.27,0.01
1147,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,5298,263,7.625,0.172,4.63,0.25,-0.47,0.46,4257,491,6.627,0.758,3.91,10.64,-2.11,5.72,5416,22,7.873,0.038,4.01,0.65,0.12,0.20,5377,19,7.846,0.024,4.37,0.15,0.09,0.10
1148,7.334,4576,8.820,2.85,-0.02,1.73300,5.84000,111.63490,0.00730,4652,244,8.975,0.122,4.57,0.27,-0.04,0.30,4151,25,8.449,0.045,2.13,1.09,-0.31,0.31,4673,29,9.036,0.036,4.00,0.23,0.70,0.06,4692,25,9.063,0.024,3.59,0.05,0.20,0.00
1149,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3578,0,0.642,0.039,5.16,0.42,-1.91,0.27,3594,10,0.737,0.019,5.50,0.10,-2.32,0.23,3610,7,0.751,0.000,5.60,0.02,-1.98,0.16,3629,4,0.776,0.022,5.53,0.02,-1.64,0.00
1150,11.376,5524,9.840,4.67,-0.82,5.74800,6.67800,162.18101,0.01490,5173,66,9.367,0.122,4.71,0.27,-1.10,0.27,3816,53,8.299,0.151,3.83,1.65,-2.50,1.45,5414,47,9.871,0.021,5.98,0.05,-0.13,0.03,5405,6,9.858,0.003,4.65,0.00,-0.05,0.01
1151,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4573,244,5.139,0.062,4.77,0.27,-1.15,0.27,5171,405,5.631,0.288,5.50,2.49,-1.22,0.78,4517,18,5.013,0.020,5.15,0.06,-1.70,0.04,4509,7,5.006,0.010,5.14,0.03,-1.69,0.04
1152,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3642,0,1.405,0.039,4.90,0.27,0.01,0.43,3903,36,2.539,0.025,3.86,0.38,0.20,0.08,3792,19,1.827,0.028,4.99,0.05,0.56,0.04,3630,13,1.323,0.038,4.66,0.01,0.20,0.00
1153,13.426,3305,0.004,5.09,-2.26,11.08100,0.00300,34.00948,0.00933,3194,0,-0.220,0.000,5.10,0.42,-2.84,0.77,3000,27,0.000,0.093,2.94,0.09,-2.32,0.06,3212,11,-0.178,0.005,4.60,0.05,-2.32,0.09,3275,98,0.052,0.345,4.77,0.19,-2.27,0.02
1154,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3974,0,0.081,0.039,4.93,0.27,-2.13,0.77,4003,23,0.074,0.064,4.82,0.60,-2.23,0.61,3966,15,0.044,0.026,4.32,0.13,-1.98,0.23,3954,24,0.022,0.026,4.66,0.00,-2.08,0.11
1155,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4320,244,2.787,0.039,4.88,0.27,-1.59,0.27,4314,140,2.661,0.170,4.22,1.15,-2.39,0.52,4260,17,2.634,0.016,3.99,0.19,-2.05,0.07,4229,22,2.565,0.046,4.72,0.11,-2.11,0.17
1156,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3551,799,1.810,0.257,5.00,0.69,-0.05,0.58,3379,118,1.579,0.450,5.50,1.25,-0.26,0.46,3524,51,1.750,0.142,5.84,0.12,0.08,0.05,3555,32,1.835,0.098,5.10,0.08,-0.04,0.03
1157,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3902,0,4.329,0.062,4.92,0.27,0.06,0.43,3894,170,4.452,0.219,4.60,0.43,-0.05,0.18,3968,19,4.490,0.035,4.89,0.30,0.13,0.08,3989,11,4.495,0.021,4.79,0.06,0.19,0.02
1158,7.870,3750,0.990,5.22,-0.21,10.99100,0.71700,585.59856,0.00730,3766,0,1.087,0.039,4.98,0.27,-0.14,0.30,3785,60,1.104,0.108,5.40,0.25,-0.07,0.08,3751,2,1.052,0.009,5.37,0.06,-0.12,0.02,3765,17,1.078,0.015,5.18,0.01,-0.11,0.04
1159,15.883,4614,2.002,4.79,-2.09,7.59700,1.55700,4.51024,0.06484,4512,257,1.966,0.077,4.73,0.22,-1.83,0.40,4430,445,1.841,0.454,3.51,4.47,-2.47,1.29,4476,17,1.874,0.020,3.71,0.20,-2.39,0.06,4455,25,1.827,0.029,4.66,0.01,-2.20,0.05
1160,8.732,4626,1.441,4.78,-1.66,7.52700,1.14200,97.14043,0.00730,4628,244,1.471,0.039,4.79,0.27,-1.50,0.27,4684,50,1.489,0.025,5.10,0.41,-1.66,0.15,4623,19,1.439,0.018,5.06,0.08,-1.58,0.03,4589,21,1.405,0.021,4.94,0.08,-1.61,0.01
1161,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3988,0,0.102,0.039,4.92,0.27,-2.11,0.77,3996,22,0.066,0.062,4.80,0.62,-2.20,0.62,3956,35,0.013,0.080,4.39,0.28,-2.03,0.28,3936,12,0.003,0.002,4.66,0.00,-2.20,0.11
1162,15.883,4614,2.002,4.79,-2.09,7.59700,1.55700,4.51024,0.06484,4628,257,2.066,0.077,4.78,0.22,-1.65,0.40,4692,432,2.063,0.392,5.06,2.91,-2.17,1.12,4569,32,1.953,0.031,4.44,0.24,-2.25,0.08,4666,18,2.030,0.020,5.11,0.08,-2.14,0.07
1163,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3963,0,0.712,0.039,5.02,0.42,-1.99,0.27,4011,20,0.764,0.034,5.20,0.81,-2.10,0.80,3957,32,0.703,0.053,4.58,0.23,-2.08,0.28,3966,17,0.719,0.022,4.72,0.06,-2.04,0.26
1164,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4415,244,0.244,0.039,4.90,0.27,-0.96,0.30,4349,6,0.218,0.046,4.74,0.59,-0.83,0.11,4441,9,0.312,0.010,5.13,0.10,-0.75,0.01,4479,14,0.357,0.017,5.19,0.00,-0.69,0.02
1165,7.898,5644,1.622,4.78,-1.48,5.99400,1.35300,77.58897,0.00730,5628,66,1.603,0.039,4.70,0.27,-1.58,0.27,5448,20,1.500,0.024,3.81,1.12,-1.95,0.25,5598,12,1.576,0.007,5.02,0.14,-1.82,0.02,5565,37,1.556,0.025,4.80,0.16,-1.85,0.07
1166,9.056,4619,0.104,2.40,-0.26,0.15100,0.08500,1.72187,0.00730,4694,244,0.376,0.039,4.17,0.27,0.23,0.43,4764,41,0.304,0.031,2.99,0.32,-0.01,0.11,4563,12,0.100,0.013,2.47,0.02,-0.30,0.02,4766,270,0.564,0.626,3.80,1.35,-0.61,0.71
1167,14.347,8698,3.884,4.61,-1.32,3.03000,3.31400,2.50842,0.01600,8538,175,3.813,0.062,4.24,0.27,-0.45,0.30,8702,37,3.895,0.087,4.62,0.58,-0.69,2.42,8592,31,3.872,0.009,4.55,0.01,-0.66,0.09,8518,43,3.850,0.011,4.50,0.07,-0.77,0.14
1168,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4673,377,9.265,0.172,4.85,0.25,-1.31,0.60,4514,2251,9.215,2.119,5.50,2.89,-0.54,3.70,4705,22,9.360,0.041,5.21,0.74,-2.11,0.29,4501,22,9.171,0.045,4.99,0.15,-1.84,0.37
1169,16.222,4653,0.666,4.87,-0.31,7.31100,0.53700,2.11446,0.08480,4671,257,0.664,0.077,4.78,0.22,-0.30,0.32,5217,533,1.177,0.389,5.50,1.05,0.30,0.70,4718,18,0.756,0.013,5.16,0.14,-0.16,0.05,4710,8,0.750,0.008,5.08,0.08,-0.18,0.03
1170,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5741,241,0.995,0.077,4.63,0.22,-1.26,0.40,5597,397,0.903,0.239,4.66,4.56,-1.33,0.50,5759,12,1.016,0.009,4.66,0.24,-0.98,0.06,5778,23,1.029,0.016,4.64,0.23,-0.95,0.07
1171,10.977,6865,0.081,4.36,-1.73,3.98600,0.07500,4.13809,0.01056,6827,59,0.063,0.039,4.45,0.27,-1.60,0.27,6830,117,0.070,0.061,4.48,0.31,-1.35,0.33,6829,19,0.069,0.009,4.43,0.04,-1.48,0.06,6845,25,0.072,0.008,4.38,0.04,-1.67,0.17
1172,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,5989,66,0.420,0.039,4.51,0.27,-1.16,0.27,5987,158,0.392,0.097,4.58,0.59,-1.08,0.13,5955,32,0.375,0.018,4.60,0.04,-1.18,0.05,5976,28,0.388,0.015,4.48,0.12,-1.11,0.02
1173,19.356,3771,2.579,5.06,-1.82,10.50200,1.84300,3.96096,0.25137,3986,799,2.783,0.257,5.03,0.69,-1.62,0.56,4516,1511,2.716,1.960,5.50,11.24,-2.50,8.03,4046,32,2.922,0.072,5.30,0.42,-1.11,0.38,4254,35,3.204,0.066,5.08,0.10,-0.69,0.21
1174,18.153,6318,4.801,4.26,-0.55,3.89300,3.74400,0.78850,0.18779,6192,238,4.796,0.244,4.58,0.25,-0.94,0.46,5916,2221,4.552,1.273,3.50,10.52,-1.04,6.71,6131,25,4.696,0.035,4.48,0.53,-0.84,0.48,6161,22,4.727,0.032,4.23,0.30,-0.56,0.33
1175,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,4007,244,0.479,0.039,4.95,0.27,-2.06,0.77,3987,34,0.402,0.087,4.56,0.49,-2.33,0.59,3971,10,0.395,0.011,4.27,0.14,-2.07,0.06,3983,40,0.392,0.072,4.69,0.05,-2.27,0.01
1176,10.351,6138,0.277,4.27,0.05,3.81100,0.24400,5.50554,0.00730,6039,59,0.272,0.039,4.22,0.27,0.13,0.43,6049,9,0.277,0.011,3.55,0.20,0.02,0.03,6042,30,0.272,0.016,3.57,0.07,0.01,0.02,6030,29,0.264,0.017,3.59,0.01,0.01,0.02
1177,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3928,0,3.362,0.062,4.97,0.27,-0.83,0.30,3778,42,3.158,0.086,4.38,0.21,-0.89,0.14,3940,20,3.369,0.018,4.84,0.14,-0.53,0.03,3933,16,3.369,0.021,4.73,0.03,-0.53,0.03
1178,7.227,5974,7.065,4.34,-0.13,4.27100,5.13300,272.52102,0.00730,5918,66,6.856,0.122,4.57,0.27,-0.71,0.30,6051,22,7.129,0.043,3.98,1.00,-0.18,0.63,6057,16,7.121,0.007,3.91,0.06,-0.37,0.04,6033,34,7.107,0.020,3.84,0.08,-0.41,0.05
1179,13.994,5742,3.582,4.57,-0.88,5.37500,2.82800,6.95024,0.01479,5798,66,3.613,0.062,4.58,0.27,-1.12,0.27,5765,441,3.598,0.280,4.66,4.07,-0.85,0.82,5784,28,3.605,0.018,4.85,0.18,-0.84,0.05,5734,31,3.578,0.019,4.61,0.10,-0.86,0.06
1180,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4565,244,6.609,0.122,4.74,0.27,-0.32,0.30,4827,331,6.836,0.274,4.83,0.35,0.34,0.42,4589,16,6.643,0.016,4.80,0.02,-0.16,0.03,4554,23,6.607,0.024,4.62,0.16,-0.21,0.03
1181,7.346,6668,8.243,4.55,-2.02,4.58400,5.95800,435.71248,0.00730,6249,59,7.884,0.122,4.58,0.27,-1.28,0.27,6329,409,8.103,0.246,4.19,1.80,-1.90,4.34,6400,27,8.135,0.017,4.31,0.12,-1.89,0.28,6385,42,8.124,0.018,4.31,0.11,-2.01,0.11
1182,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3506,0,4.962,0.062,5.09,0.42,-0.08,0.30,3503,56,5.032,0.142,5.13,0.38,-0.40,0.16,3538,13,5.078,0.017,5.24,0.06,-0.29,0.04,3544,12,5.079,0.010,5.18,0.01,-0.29,0.02
1183,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5049,66,9.496,0.122,4.66,0.27,-0.67,0.30,3987,117,8.634,0.193,2.92,0.70,-0.85,0.32,5229,18,9.888,0.011,5.09,0.04,0.22,0.02,5238,27,9.888,0.016,4.65,0.01,0.15,0.01
1184,19.564,7292,3.832,4.63,-2.32,4.16200,3.15800,0.35580,0.26455,6542,323,3.473,0.217,4.57,0.22,-1.38,0.56,6627,2928,3.497,0.889,2.55,6.61,-2.50,8.66,6619,41,3.572,0.061,3.77,0.79,-1.32,0.64,7808,36,4.056,0.048,4.43,0.15,-1.87,0.32
1185,10.060,6531,4.709,4.48,-0.07,3.91600,3.70200,32.47880,0.00749,6682,59,4.726,0.062,4.43,0.27,-0.63,0.30,6466,410,4.723,0.197,3.18,0.66,0.00,0.37,6792,17,4.880,0.008,3.75,0.03,0.16,0.02,6746,39,4.857,0.019,3.66,0.07,0.14,0.01
1186,10.035,8090,3.192,4.68,-0.18,2.56500,2.75800,11.41826,0.00730,8403,175,3.542,0.062,3.98,0.63,-0.61,0.30,7898,15,3.169,0.015,3.32,0.21,-0.85,0.45,8163,23,3.244,0.006,3.64,0.01,-1.31,0.05,8222,17,3.261,0.005,3.66,0.01,-1.29,0.03
1187,12.554,6424,9.260,4.49,-0.44,4.32600,6.51800,45.49881,0.01385,5754,66,8.648,0.122,4.65,0.27,-1.08,0.27,6373,521,9.309,0.300,5.05,2.08,0.09,0.87,5927,17,9.000,0.000,5.97,0.02,-1.45,0.10,5950,46,9.044,0.077,5.04,0.24,-0.98,0.68
1188,19.270,6458,0.042,4.61,-1.62,4.85800,0.03900,0.13341,0.24854,5930,427,-0.055,0.000,4.70,0.22,-2.29,1.06,6050,198,0.000,0.123,3.13,2.04,-0.79,0.76,5863,66,-0.177,0.099,2.51,0.64,-2.12,0.26,5892,59,-0.085,0.120,1.57,0.83,-2.10,0.31
1189,13.859,6553,9.987,4.44,-1.75,4.42500,6.94700,31.81266,0.01556,5649,66,9.294,0.122,4.68,0.27,-1.30,0.27,5249,24,9.381,0.118,4.98,5.36,-2.04,1.94,5938,22,9.814,0.010,5.67,0.19,-0.53,0.05,6000,7,9.804,0.032,4.90,0.26,-1.04,0.60
1190,16.031,6655,1.534,4.64,-0.89,4.49000,1.33400,0.90908,0.07420,6467,108,1.417,0.077,4.53,0.22,-1.33,0.40,6420,527,1.442,0.279,4.05,0.87,-0.95,0.53,6507,25,1.482,0.014,4.29,0.24,-0.87,0.05,6445,8,1.446,0.007,4.15,0.06,-0.90,0.04
1191,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4740,244,0.899,0.039,4.83,0.27,-1.87,0.27,4836,162,0.940,0.150,4.67,1.27,-1.96,0.37,4710,23,0.822,0.042,4.12,0.46,-2.14,0.05,4652,12,0.748,0.004,4.72,0.05,-2.05,0.01
1192,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5266,66,1.841,0.039,4.54,0.27,-0.44,0.30,5115,162,1.744,0.133,4.22,0.60,-0.43,0.28,5266,25,1.852,0.017,4.53,0.08,-0.23,0.02,5264,26,1.850,0.018,4.56,0.07,-0.24,0.03
1193,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4491,244,6.326,0.122,4.79,0.27,-1.16,0.27,4476,235,6.229,0.247,5.18,0.72,-1.45,0.45,4444,15,6.206,0.012,5.07,0.08,-1.52,0.01,4412,13,6.171,0.015,5.01,0.02,-1.55,0.01
1194,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3661,0,0.695,0.039,5.08,0.42,-0.68,0.30,3663,26,0.682,0.066,5.50,0.11,-0.81,0.10,3660,19,0.668,0.031,5.67,0.17,-0.72,0.08,3637,28,0.618,0.044,5.58,0.21,-0.79,0.03
1195,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4294,377,0.373,0.135,4.94,0.25,-1.52,0.60,3744,260,0.000,0.524,5.50,1.80,0.50,0.67,4235,36,0.213,0.089,4.64,0.43,-1.76,0.28,4127,29,0.071,0.052,4.80,0.12,-1.93,0.22
1196,18.083,3996,8.669,5.06,-2.19,9.12500,5.59200,21.22267,0.18636,4364,377,9.037,0.172,4.80,0.25,-0.72,0.46,4559,2693,9.310,2.363,5.50,2.30,0.44,2.23,4398,38,9.133,0.058,4.83,0.38,0.11,0.24,4352,15,9.116,0.035,4.95,0.16,-1.02,0.44
1197,7.762,5489,6.618,4.64,-1.33,5.81100,4.78900,369.48771,0.00730,5596,66,6.584,0.122,4.61,0.27,-1.16,0.27,5328,143,6.494,0.058,3.16,0.86,-2.21,1.20,5629,10,6.669,0.007,3.83,0.08,-2.11,0.07,5645,32,6.682,0.022,3.75,0.13,-2.05,0.14
1198,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3848,0,0.185,0.039,5.07,0.42,-0.28,0.30,3937,40,0.297,0.064,5.50,0.41,-0.03,0.05,3837,21,0.157,0.031,5.08,0.05,-0.18,0.03,3861,18,0.176,0.028,5.18,0.01,-0.11,0.04
1199,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3608,0,8.470,0.122,4.88,0.27,0.07,0.43,3584,54,8.334,0.068,5.10,0.39,0.26,0.20,3536,33,8.250,0.066,5.16,0.07,0.24,0.03,3558,8,8.301,0.011,4.97,0.05,0.19,0.01
1200,8.993,8916,3.117,4.49,-1.71,2.89900,2.74100,21.35010,0.00730,8904,175,3.196,0.062,4.31,0.27,-0.73,0.30,8887,343,3.109,0.085,4.43,0.09,-0.98,1.07,8827,16,3.092,0.005,4.43,0.01,-1.22,0.27,8831,18,3.094,0.003,4.42,0.01,-1.12,0.19
1201,19.644,4121,4.099,5.20,-0.69,10.26900,2.90200,5.07692,0.27080,4082,814,4.250,0.217,4.99,0.22,-1.49,0.56,3959,1382,4.250,1.674,4.98,3.94,0.50,1.47,3959,47,3.906,0.107,4.96,0.80,-1.53,0.54,2726,232,3.018,0.909,4.71,0.73,-0.66,0.99
1202,19.370,6235,3.357,4.38,-1.14,4.51900,2.72000,0.37463,0.25318,6159,323,3.301,0.217,4.50,0.22,-1.02,0.56,6200,2749,3.279,1.249,4.65,14.08,-2.50,12.42,6198,40,3.355,0.062,4.37,0.87,-1.26,0.68,6710,55,3.565,0.083,4.49,0.20,-1.59,0.63
1203,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3362,0,1.853,0.039,4.97,0.27,0.04,0.43,3299,22,1.879,0.088,5.15,0.17,0.25,0.07,3395,2,1.968,0.007,5.02,0.02,0.37,0.01,3354,4,1.748,0.040,4.66,0.00,0.20,0.00
1204,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4644,244,0.534,0.039,4.81,0.27,-1.66,0.27,4615,120,0.503,0.127,4.73,0.66,-1.76,0.19,4641,17,0.522,0.012,4.92,0.12,-1.74,0.03,4615,24,0.500,0.024,4.78,0.10,-1.74,0.05
1205,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3905,0,2.054,0.077,5.06,0.58,-0.88,0.32,3982,195,2.194,0.308,5.49,1.01,-0.31,0.24,3950,29,2.177,0.033,5.45,0.21,-0.43,0.04,4022,43,2.260,0.051,5.18,0.01,-0.24,0.09
1206,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4412,377,0.778,0.135,4.85,0.25,-1.69,0.60,4384,348,0.735,0.284,5.50,4.35,-2.50,1.75,4440,25,0.829,0.045,5.67,0.20,-2.22,0.17,4327,14,0.728,0.020,5.04,0.12,-2.22,0.06
1207,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4879,244,0.450,0.039,4.77,0.27,-0.63,0.30,4850,7,0.437,0.019,4.91,0.59,-0.72,0.12,4888,30,0.472,0.029,4.99,0.05,-0.66,0.06,4910,26,0.492,0.024,4.96,0.04,-0.62,0.05
1208,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4465,377,6.255,0.172,4.75,0.25,-1.00,0.60,4895,2977,6.555,2.391,5.50,5.76,-0.40,6.69,4425,34,6.129,0.071,4.90,0.61,-0.83,0.49,4815,37,6.478,0.071,4.97,0.15,-1.02,0.46
1209,18.213,4895,0.101,4.74,-1.67,7.12800,0.08500,0.63096,0.18848,5124,263,0.218,0.135,4.89,0.25,-1.35,0.60,4984,421,0.149,0.408,5.50,3.86,-1.61,1.11,5177,38,0.317,0.037,5.59,0.30,-1.35,0.13,5107,21,0.267,0.025,4.99,0.15,-1.42,0.11
1210,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,4977,244,2.864,0.039,4.61,0.27,-0.22,0.30,5005,293,2.899,0.231,4.60,0.38,-0.04,0.41,4960,29,2.862,0.024,4.57,0.10,-0.10,0.03,4989,21,2.886,0.017,4.62,0.01,-0.07,0.03
1211,12.422,8916,1.634,4.28,-1.77,2.41600,1.51100,1.99986,0.01142,8978,175,1.664,0.039,4.26,0.27,-0.74,0.30,8972,439,1.646,0.123,4.25,0.11,-0.17,0.60,8992,23,1.676,0.005,4.35,0.00,-0.43,0.04,8913,15,1.656,0.004,4.31,0.05,-0.50,0.05
1212,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,4028,257,3.970,0.121,4.94,0.22,-0.96,0.32,3850,12,3.723,0.151,4.02,1.41,-0.70,0.24,4020,30,3.963,0.042,4.89,0.28,-0.43,0.04,4038,15,4.001,0.025,4.86,0.12,-0.45,0.03
1213,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3827,660,2.659,0.135,5.16,0.58,-1.93,0.60,3618,148,2.307,0.413,4.29,0.92,-2.50,3.45,3752,34,2.422,0.076,4.69,0.55,-1.78,0.45,3695,18,2.318,0.060,4.89,0.14,-2.06,0.16
1214,18.906,6883,3.845,4.44,-0.68,3.82000,3.13400,0.40719,0.23146,6805,238,3.882,0.244,4.43,0.25,-0.69,0.46,8007,3069,4.234,1.019,5.50,3.80,-0.22,4.49,6697,33,3.735,0.055,4.61,0.61,-1.06,0.65,6634,37,3.668,0.038,4.32,0.20,-1.64,0.48
1215,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5254,66,0.254,0.039,4.48,0.27,0.12,0.43,5280,37,0.299,0.025,4.66,0.24,0.13,0.08,5280,7,0.298,0.002,4.64,0.02,0.10,0.02,5273,14,0.292,0.011,4.59,0.06,0.11,0.02
1216,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5822,241,1.002,0.077,4.72,0.22,-1.24,0.40,5644,416,0.954,0.279,4.12,2.92,-1.13,0.41,5871,34,1.082,0.022,4.95,0.24,-0.83,0.08,6066,56,1.155,0.084,5.05,0.24,-1.08,0.56
1217,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,4053,244,5.752,0.062,4.89,0.27,0.05,0.43,3921,263,5.755,0.376,4.88,0.57,-0.21,0.24,4070,35,5.815,0.095,4.54,0.11,0.15,0.04,4149,1,5.940,0.036,4.93,0.16,0.20,0.00
1218,12.088,4997,1.398,4.96,-1.55,7.19900,1.13600,17.75824,0.01573,4965,244,1.377,0.039,4.75,0.27,-1.52,0.27,4906,113,1.346,0.100,4.75,0.77,-1.45,0.21,4984,18,1.394,0.014,5.14,0.09,-1.45,0.01,4977,22,1.393,0.017,5.07,0.11,-1.43,0.01
1219,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5835,66,4.347,0.062,4.54,0.27,-0.35,0.30,5457,365,4.274,0.260,3.64,2.70,-0.14,0.46,5977,18,4.596,0.011,4.02,0.09,0.55,0.02,5946,49,4.565,0.040,4.57,0.09,0.19,0.02
1220,9.166,6352,2.180,4.35,-1.27,4.40000,1.83900,25.97766,0.00730,6269,59,2.168,0.039,4.55,0.27,-1.38,0.27,6349,32,2.184,0.016,4.17,0.29,-1.20,0.20,6246,26,2.134,0.013,4.03,0.05,-1.28,0.02,6262,16,2.141,0.007,4.05,0.02,-1.29,0.01
1221,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6435,59,4.979,0.062,4.52,0.27,-1.33,0.27,6549,25,5.004,0.077,4.61,1.64,-1.54,2.31,6409,21,4.934,0.010,4.46,0.09,-2.17,0.15,6402,18,4.934,0.008,4.44,0.08,-2.14,0.11
1222,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4915,244,3.395,0.062,4.71,0.27,-0.72,0.30,4720,314,3.254,0.302,4.41,0.81,-0.72,0.61,4946,5,3.451,0.002,4.87,0.15,-0.43,0.03,4900,23,3.415,0.021,4.78,0.07,-0.49,0.06
1223,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4383,377,0.810,0.135,4.84,0.25,-1.40,0.60,5288,1796,1.607,1.258,5.50,3.63,0.50,2.66,4319,33,0.638,0.079,5.20,0.38,-1.33,0.24,4633,44,1.040,0.064,4.75,0.35,-0.38,0.27
1224,9.484,5467,8.719,4.47,-0.82,5.41300,6.03400,246.94487,0.00730,5407,66,8.512,0.122,4.67,0.27,-1.10,0.27,4975,214,8.374,0.173,4.90,2.59,-1.53,0.68,5567,49,8.816,0.070,5.69,0.53,-0.73,0.54,5506,32,8.713,0.023,5.19,0.00,-1.52,0.11
1225,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3510,799,1.017,0.257,5.04,0.69,-0.39,0.58,3526,265,1.283,0.659,0.23,1.62,-0.40,0.59,3497,42,1.003,0.131,4.72,0.43,-0.30,0.09,3760,48,1.248,0.133,4.84,0.14,0.18,0.02
1226,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3195,799,1.200,0.257,5.03,0.69,-0.29,0.58,3279,125,1.561,0.536,4.69,0.81,-0.67,0.23,3291,24,1.545,0.071,4.62,0.24,-0.66,0.04,3669,18,1.988,0.054,5.12,0.09,0.15,0.03
1227,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3624,0,0.422,0.039,5.15,0.42,-1.80,0.27,3601,13,0.401,0.047,5.25,0.14,-2.06,0.26,3592,4,0.301,0.001,5.37,0.01,-1.89,0.08,3604,3,0.374,0.028,5.23,0.07,-1.85,0.13
1228,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5004,66,2.874,0.039,4.59,0.27,-0.18,0.30,4994,294,2.890,0.234,4.58,0.38,-0.06,0.42,5019,26,2.909,0.020,4.66,0.10,-0.04,0.02,5058,18,2.940,0.015,4.63,0.03,0.02,0.01
1229,10.351,6138,0.277,4.27,0.05,3.81100,0.24400,5.50554,0.00730,6052,59,0.279,0.039,4.22,0.27,0.14,0.43,6050,9,0.280,0.011,3.56,0.18,0.02,0.03,6045,42,0.272,0.023,3.59,0.10,0.02,0.03,6037,48,0.268,0.028,3.59,0.02,0.01,0.03
1230,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4199,244,8.626,0.122,4.88,0.27,-0.88,0.30,3951,6,8.356,0.079,5.03,2.05,-0.94,0.96,4244,13,8.699,0.016,5.95,0.03,-0.51,0.03,4143,31,8.573,0.032,5.19,0.01,-0.38,0.07
1231,15.817,5826,0.647,4.06,0.10,3.60200,0.55500,0.46580,0.06397,5738,241,0.621,0.077,4.27,0.22,0.25,0.33,5913,203,0.744,0.122,5.09,2.43,0.16,0.24,5755,11,0.649,0.008,3.66,0.17,0.08,0.01,5716,33,0.621,0.020,3.66,0.08,0.07,0.02
1232,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3793,0,4.994,0.062,4.93,0.27,0.25,0.43,3706,124,5.114,0.138,4.63,0.56,-0.07,0.25,3926,6,5.382,0.009,4.90,0.02,0.33,0.00,3845,9,5.156,0.029,4.67,0.02,0.20,0.00
1233,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3893,0,4.321,0.062,4.94,0.27,0.07,0.43,3507,24,4.068,0.077,3.89,0.16,-0.96,0.06,3944,3,4.489,0.012,4.75,0.05,0.03,0.02,3954,10,4.493,0.009,4.75,0.06,0.06,0.05
1234,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3969,0,0.714,0.039,5.01,0.42,-1.98,0.27,4015,22,0.770,0.033,5.07,0.88,-2.05,0.82,3975,33,0.728,0.047,4.59,0.29,-2.02,0.25,3974,22,0.719,0.031,4.74,0.12,-1.80,0.20
1235,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3551,0,3.944,0.062,5.04,0.42,-1.55,0.27,3550,1,3.776,0.041,3.96,0.14,-1.45,0.08,3520,17,3.872,0.062,4.87,0.46,-2.44,0.45,3583,50,3.986,0.128,5.06,0.23,-2.23,0.04
1236,16.886,9351,5.921,4.69,-2.25,3.00500,4.82200,1.54170,0.12199,9111,357,5.790,0.121,4.31,0.22,-0.25,0.32,9542,3543,5.960,0.592,4.80,0.56,-2.50,4.21,9198,32,5.899,0.029,4.53,0.04,-0.98,0.86,9261,39,5.889,0.013,4.59,0.04,-1.97,0.25
1237,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4620,244,1.630,0.039,4.84,0.27,-0.65,0.30,4619,179,1.695,0.183,5.06,0.51,-0.55,0.40,4684,30,1.750,0.031,5.43,0.03,-0.47,0.06,4664,23,1.737,0.026,5.16,0.03,-0.44,0.05
1238,8.631,3787,3.793,5.00,-1.19,10.11600,2.63600,667.11392,0.00730,3770,0,3.856,0.062,5.00,0.42,-1.23,0.27,3952,73,3.955,0.112,5.50,0.48,-0.57,0.20,3736,10,3.744,0.015,4.43,0.01,-1.09,0.06,3733,17,3.727,0.028,4.66,0.01,-1.17,0.13
1239,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5260,66,1.831,0.039,4.53,0.27,-0.41,0.30,5129,164,1.753,0.133,4.15,0.61,-0.40,0.27,5263,30,1.850,0.021,4.46,0.09,-0.22,0.03,5298,32,1.874,0.022,4.60,0.03,-0.21,0.03
1240,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4097,244,6.300,0.122,4.91,0.27,-0.54,0.30,4020,122,6.231,0.176,4.78,0.33,-0.32,0.11,4115,20,6.354,0.027,4.62,0.01,-0.18,0.01,4134,14,6.365,0.017,4.67,0.02,-0.15,0.03
1241,7.779,5541,0.923,4.08,-0.27,3.83600,0.77900,23.29164,0.00730,5541,66,0.946,0.039,4.45,0.27,-0.32,0.30,5408,124,0.871,0.102,3.99,1.04,-0.37,0.13,5565,18,0.971,0.010,4.31,0.04,-0.20,0.02,5496,35,0.925,0.023,4.10,0.13,-0.27,0.03
1242,14.250,6365,0.538,4.58,-1.05,4.76200,0.47800,1.57834,0.01566,6336,59,0.518,0.039,4.51,0.27,-1.23,0.27,6318,377,0.514,0.208,4.50,0.60,-1.09,0.30,6340,13,0.525,0.006,4.52,0.03,-1.05,0.02,6359,11,0.533,0.006,4.54,0.03,-1.04,0.02
1243,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4088,244,0.148,0.039,4.85,0.27,-2.18,0.77,4096,43,0.106,0.090,4.65,0.47,-2.31,0.41,4059,26,0.059,0.035,4.40,0.13,-2.29,0.11,4011,10,-0.001,0.017,4.66,0.00,-2.27,0.01
1244,11.828,5767,4.046,4.00,0.23,3.45300,3.13900,8.96603,0.01172,5687,66,3.904,0.062,4.55,0.27,-0.34,0.30,5651,14,4.004,0.019,3.56,1.46,0.17,0.13,5773,23,4.079,0.014,4.01,0.15,0.26,0.02,5774,32,4.082,0.019,4.32,0.11,0.20,0.00
1245,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4572,377,1.033,0.135,4.78,0.25,-1.39,0.60,4303,298,0.775,0.252,4.72,3.90,-2.05,1.82,4569,20,1.027,0.044,5.69,0.18,-1.95,0.19,4480,33,0.968,0.051,5.06,0.11,-2.00,0.17
1246,13.606,5316,0.057,3.74,-0.71,3.46000,0.04900,0.95631,0.01648,5490,66,0.159,0.039,4.51,0.27,-0.45,0.30,5402,179,0.115,0.149,3.49,0.97,-0.66,0.19,5506,17,0.185,0.013,3.85,0.12,-0.54,0.02,5494,35,0.174,0.026,3.89,0.31,-0.53,0.03
1247,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4464,244,0.533,0.039,4.91,0.27,-0.05,0.30,5098,357,1.262,0.271,5.50,0.58,0.49,0.43,4509,30,0.641,0.075,5.02,0.11,0.03,0.15,4565,33,0.707,0.041,5.13,0.05,0.08,0.07
1248,13.929,6654,4.820,4.19,-1.37,3.62200,3.79800,4.99114,0.01669,6612,59,4.791,0.062,4.47,0.27,-1.02,0.27,6506,600,4.761,0.284,3.90,1.89,-1.27,2.15,6642,18,4.820,0.008,4.20,0.06,-1.27,0.11,6562,15,4.787,0.007,4.09,0.07,-1.27,0.07
1249,8.250,6031,0.048,4.39,-0.24,4.38800,0.04300,17.22662,0.00730,5951,66,0.048,0.039,4.41,0.27,-0.23,0.30,5899,180,0.006,0.121,3.99,0.44,-0.31,0.12,5932,22,0.025,0.013,4.06,0.06,-0.29,0.02,5933,16,0.026,0.008,4.06,0.03,-0.29,0.02
1250,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3686,0,1.462,0.039,4.87,0.27,0.16,0.43,3436,27,1.493,0.026,3.57,0.32,-0.43,0.11,3846,6,1.896,0.007,5.08,0.03,0.65,0.01,3637,7,1.443,0.034,4.66,0.00,0.20,0.00
1251,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3946,0,1.305,0.039,5.06,0.42,-0.90,0.30,3788,90,1.140,0.183,4.43,0.31,-0.67,0.19,4001,25,1.440,0.038,5.16,0.07,-0.38,0.02,3970,22,1.411,0.021,4.95,0.14,-0.42,0.03
1252,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4242,814,1.481,0.257,4.95,0.22,-1.78,0.56,3028,284,0.000,1.147,2.15,0.69,-2.39,0.41,4203,39,1.372,0.098,4.90,0.60,-2.11,0.30,4206,35,1.384,0.080,4.95,0.16,-2.00,0.26
1253,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,5069,263,7.487,0.172,4.62,0.25,-0.82,0.46,4302,493,7.075,0.624,2.32,11.15,-1.88,3.82,5175,44,7.713,0.050,3.78,0.89,-0.03,0.22,5266,14,7.785,0.021,4.32,0.14,0.12,0.07
1254,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5217,263,3.987,0.244,4.68,0.25,-0.69,0.46,4283,591,3.241,0.743,2.85,5.37,-1.71,3.28,5305,31,4.172,0.032,4.57,0.85,-0.11,0.20,5134,18,4.058,0.024,4.40,0.19,-0.08,0.17
1255,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3919,0,3.241,0.121,4.93,0.22,-0.65,0.32,3913,346,3.109,0.568,4.00,1.41,-0.68,0.69,3819,18,2.968,0.046,3.33,0.27,-1.02,0.13,4046,17,3.254,0.030,4.82,0.13,-0.70,0.07
1256,14.499,6532,1.478,4.59,-1.09,4.61900,1.28200,1.90810,0.01623,6500,59,1.446,0.039,4.50,0.27,-1.35,0.27,6404,343,1.438,0.182,3.95,0.49,-1.12,0.39,6525,28,1.487,0.008,4.38,0.27,-0.99,0.04,6503,29,1.479,0.014,4.24,0.05,-1.00,0.03
1257,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3950,0,2.472,0.077,5.00,0.22,-1.37,0.40,3772,71,2.155,0.216,3.33,1.09,-1.56,0.83,3880,27,2.292,0.046,4.61,0.37,-1.93,0.28,3739,28,2.227,0.105,4.66,0.00,-2.27,0.01
1258,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4060,244,7.821,0.122,4.91,0.27,-0.52,0.30,4030,279,7.821,0.341,4.86,0.83,-0.16,0.31,4094,26,7.898,0.031,5.20,0.08,-0.03,0.02,4091,28,7.884,0.037,5.12,0.11,-0.04,0.05
1259,8.328,4697,9.345,4.89,-2.06,7.54400,6.18800,1204.48113,0.00730,4716,244,9.330,0.122,4.75,0.27,-1.29,0.27,4171,103,8.835,0.165,5.39,1.73,-2.50,0.77,4838,14,9.592,0.019,6.00,0.00,-0.73,0.34,4799,35,9.527,0.043,5.19,0.00,-1.50,0.21
1260,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4336,244,0.442,0.039,4.90,0.27,-1.12,0.27,4349,4,0.520,0.040,5.11,0.50,-0.85,0.12,4376,29,0.545,0.029,5.24,0.17,-0.82,0.04,4367,16,0.542,0.021,5.16,0.05,-0.83,0.02
1261,16.222,4653,0.666,4.87,-0.31,7.31100,0.53700,2.11446,0.08480,4689,257,0.678,0.077,4.80,0.22,-0.18,0.32,5163,535,1.164,0.404,5.50,1.13,0.14,0.73,4728,34,0.777,0.032,5.32,0.17,-0.27,0.05,4815,23,0.864,0.018,5.18,0.01,-0.08,0.05
1262,8.912,6701,0.450,4.37,-2.23,4.20800,0.40700,13.82293,0.00730,6670,59,0.445,0.039,4.47,0.27,-1.73,0.27,6866,131,0.529,0.067,4.31,0.16,-2.50,0.48,6645,13,0.423,0.005,4.36,0.01,-2.28,0.15,6635,29,0.418,0.012,4.36,0.03,-2.20,0.05
1263,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4463,244,6.307,0.122,4.78,0.27,-1.13,0.27,4512,257,6.278,0.262,5.26,0.69,-1.36,0.45,4424,34,6.182,0.034,5.04,0.10,-1.52,0.02,4425,29,6.184,0.030,5.05,0.09,-1.52,0.02
1264,9.886,8692,1.977,3.61,0.17,-0.22500,1.81200,2.18877,0.00730,8556,175,2.114,0.039,2.95,3.55,-0.57,0.30,7896,7,1.746,0.015,2.30,0.18,-2.50,0.43,8460,15,1.979,0.004,2.85,0.00,-0.30,0.02,8506,72,2.045,0.066,2.78,0.15,-0.70,0.31
1265,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4520,377,6.116,0.172,4.74,0.25,-0.46,0.46,4619,4004,6.250,3.300,5.50,2.60,0.50,3.04,4507,39,6.094,0.079,4.92,0.63,-1.82,0.62,4250,36,5.806,0.080,4.91,0.16,-1.46,0.67
1266,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3654,799,1.573,0.257,5.22,0.69,0.40,0.97,3732,310,1.820,0.477,5.50,2.35,0.50,0.93,3900,39,2.304,0.104,5.72,0.19,0.73,0.10,3583,41,1.734,0.115,5.39,0.28,-0.20,0.31
1267,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4149,244,5.879,0.062,4.87,0.27,-0.14,0.30,4022,175,5.808,0.240,4.73,0.39,-0.26,0.15,4187,40,5.954,0.085,4.57,0.06,0.06,0.04,4150,0,5.918,0.012,4.67,0.01,-0.05,0.02
1268,17.132,6934,1.570,4.60,-1.87,4.38900,1.37500,0.53284,0.13768,6866,238,1.609,0.135,4.51,0.25,-1.67,0.60,6996,1077,1.574,0.466,4.80,2.44,-1.54,3.95,6798,30,1.521,0.019,4.45,0.24,-1.66,0.34,6955,21,1.590,0.016,4.39,0.14,-1.75,0.32
1269,10.818,4987,1.087,4.80,-1.18,6.87200,0.89200,24.50191,0.00743,4993,244,1.094,0.039,4.74,0.27,-1.20,0.27,4983,66,1.085,0.065,4.78,0.49,-1.13,0.15,4984,3,1.085,0.003,4.82,0.02,-1.16,0.01,4962,13,1.065,0.011,4.78,0.04,-1.20,0.05
1270,19.068,5467,6.027,4.78,-0.65,5.99900,4.42000,1.86294,0.23794,5828,427,6.021,0.347,4.54,0.22,-0.58,0.58,4839,2561,5.744,1.834,0.76,15.72,-2.50,9.58,5952,40,6.256,0.067,4.63,0.97,-1.26,0.73,5756,52,6.165,0.059,4.69,0.30,-1.51,0.52
1271,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3920,0,3.356,0.062,4.98,0.27,-0.85,0.30,3779,43,3.158,0.087,4.34,0.21,-0.88,0.13,3917,34,3.342,0.049,4.72,0.06,-0.56,0.07,3912,38,3.336,0.057,4.72,0.05,-0.58,0.08
1272,17.710,3397,6.495,5.22,-0.16,11.64100,3.96800,38.00144,0.16312,3615,660,6.764,0.172,5.00,0.58,-0.11,0.46,3287,115,6.505,0.060,4.74,1.40,-0.29,0.62,3545,14,6.530,0.065,5.81,0.13,0.41,0.05,3445,5,6.432,0.017,5.14,0.05,0.13,0.02
1273,11.376,5524,9.840,4.67,-0.82,5.74800,6.67800,162.18101,0.01490,5155,66,9.357,0.122,4.71,0.27,-1.10,0.27,4815,251,9.346,0.222,4.65,3.51,-2.11,1.24,5421,24,9.879,0.015,5.86,0.21,-0.07,0.06,5395,25,9.843,0.018,5.05,0.23,-0.38,0.21
1274,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4326,244,0.457,0.039,4.92,0.27,-1.10,0.27,4366,201,0.532,0.238,5.25,0.49,-0.84,0.30,4358,6,0.525,0.005,5.22,0.13,-0.86,0.01,4373,26,0.551,0.032,5.10,0.10,-0.82,0.04
1275,7.327,6606,2.248,4.25,-2.15,4.02100,1.90900,52.55330,0.00730,6496,59,2.244,0.039,4.50,0.27,-1.48,0.27,6650,17,2.279,0.016,4.04,0.34,-2.07,1.49,6465,17,2.194,0.008,3.89,0.04,-1.97,0.06,6467,27,2.196,0.011,3.93,0.04,-1.86,0.02
1276,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3644,0,6.323,0.226,4.89,0.22,0.29,0.33,3548,78,6.479,0.020,4.43,0.75,-0.04,0.33,3649,1,6.347,0.048,4.75,0.08,0.20,0.04,3684,22,6.330,0.070,4.66,0.00,0.20,0.00
1277,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5647,66,0.482,0.039,4.47,0.27,-0.06,0.30,5494,97,0.436,0.079,4.21,0.73,-0.12,0.08,5684,21,0.552,0.014,4.61,0.05,0.06,0.02,5674,31,0.547,0.018,4.57,0.06,0.05,0.02
1278,18.703,5271,0.513,4.91,-0.67,6.33100,0.43400,0.40964,0.21911,5334,263,0.536,0.135,4.63,0.25,-1.14,0.60,6128,1800,1.029,0.992,5.24,9.67,0.15,0.81,5351,28,0.577,0.033,5.47,0.41,-0.84,0.21,5320,30,0.562,0.032,4.83,0.29,-0.63,0.17
1279,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3719,0,0.489,0.077,5.06,0.58,-1.11,0.40,3681,77,0.371,0.215,5.17,0.37,-1.15,0.50,3732,22,0.474,0.043,5.31,0.27,-1.01,0.15,3695,20,0.406,0.040,5.12,0.05,-1.04,0.12
1280,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4253,377,0.222,0.135,5.00,0.58,-1.71,0.60,3743,261,0.000,0.524,5.50,1.81,0.50,0.67,4203,27,0.115,0.064,4.67,0.37,-1.89,0.23,3966,60,-0.266,0.181,4.71,0.06,-2.17,0.10
1281,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4737,377,1.587,0.135,4.91,0.25,-0.75,0.46,4308,355,0.187,0.543,5.50,2.37,0.03,0.52,4870,26,1.857,0.035,5.65,0.23,-0.47,0.15,4913,30,1.895,0.052,5.00,0.24,-0.28,0.25
1282,12.852,5746,6.432,3.98,-0.18,3.56000,4.70600,12.10041,0.01491,5748,66,6.291,0.122,4.60,0.27,-0.67,0.30,5126,374,6.073,0.307,3.08,6.03,-1.13,0.81,5852,49,6.491,0.043,3.76,0.10,-0.59,0.36,5874,12,6.518,0.013,3.67,0.06,-0.33,0.16
1283,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3658,0,0.866,0.039,5.16,0.42,-1.84,0.27,3669,25,0.957,0.060,5.50,0.13,-2.48,0.41,3734,11,1.069,0.018,5.71,0.02,-1.65,0.12,3711,58,1.003,0.146,5.58,0.19,-1.55,0.09
1284,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3664,660,2.998,0.135,5.03,0.58,-0.95,0.46,3569,112,2.879,0.373,4.27,0.79,-1.19,0.64,3613,42,2.866,0.106,4.42,0.32,-0.81,0.07,3790,39,3.070,0.073,4.96,0.15,-0.33,0.07
1285,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3910,0,3.352,0.062,4.99,0.27,-0.84,0.30,3869,58,3.274,0.102,4.78,0.24,-0.69,0.16,3902,30,3.325,0.047,4.69,0.04,-0.60,0.07,3920,29,3.352,0.046,4.72,0.03,-0.57,0.05
1286,13.859,6553,9.987,4.44,-1.75,4.42500,6.94700,31.81266,0.01556,5767,66,9.348,0.122,4.67,0.27,-1.34,0.27,3790,59,7.933,0.145,4.98,3.47,-1.87,4.17,6050,23,9.852,0.010,5.54,0.20,-0.62,0.06,6053,32,9.844,0.014,4.64,0.01,-0.61,0.06
1287,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4561,377,1.552,0.135,4.91,0.25,-0.99,0.46,4853,940,1.777,0.941,5.50,4.26,-0.74,2.94,4562,36,1.548,0.053,4.77,0.29,-0.74,0.17,4297,36,1.210,0.058,4.73,0.07,-1.41,0.15
1288,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5004,66,2.777,0.039,4.75,0.27,-1.56,0.27,4968,181,2.715,0.138,4.62,1.73,-2.03,0.49,4989,27,2.735,0.020,4.78,0.24,-1.97,0.03,4972,45,2.716,0.044,4.81,0.12,-2.02,0.10
1289,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6352,59,0.825,0.039,4.59,0.27,-1.56,0.27,6301,237,0.804,0.128,5.07,0.70,-1.61,0.39,6322,24,0.810,0.012,5.08,0.05,-1.64,0.05,6421,24,0.859,0.012,5.16,0.03,-1.65,0.00
1290,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4957,257,9.000,0.226,4.62,0.22,-0.24,0.32,6542,641,10.000,0.308,5.50,2.52,0.50,0.96,5186,25,9.467,0.018,5.95,0.04,0.85,0.04,5211,23,9.414,0.035,4.88,0.25,-0.15,0.35
1291,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3826,799,1.157,0.257,4.96,0.22,0.38,0.97,3407,94,0.736,0.263,3.46,1.53,-0.63,0.43,3861,52,1.276,0.135,4.90,0.63,0.53,0.13,3693,28,0.909,0.079,4.80,0.12,0.18,0.02
1292,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4816,244,6.189,0.122,4.66,0.27,-0.06,0.30,4341,351,5.787,0.402,3.52,0.53,-0.29,0.40,4848,14,6.301,0.012,4.40,0.10,-0.10,0.01,4860,35,6.312,0.029,4.44,0.12,-0.10,0.01
1293,17.892,5655,7.969,4.41,0.17,4.69800,5.61400,3.04649,0.17293,5577,263,7.776,0.172,4.63,0.25,-0.71,0.46,5085,1244,7.582,1.010,4.08,14.92,-1.09,3.83,5734,16,8.046,0.029,4.08,0.59,0.37,0.20,5613,13,7.958,0.022,4.35,0.15,0.10,0.09
1294,11.467,6269,2.563,3.81,-2.19,3.02300,2.13300,5.46764,0.01009,6242,59,2.587,0.039,4.51,0.27,-1.52,0.27,6130,119,2.499,0.042,3.44,0.50,-2.50,0.57,6196,21,2.512,0.011,4.07,0.12,-2.82,0.19,6217,23,2.526,0.005,4.01,0.25,-2.28,0.00
1295,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4639,244,1.681,0.039,4.88,0.27,-2.00,0.27,4681,316,1.672,0.333,5.19,2.62,-2.50,1.06,4651,1,1.686,0.006,3.90,0.10,-2.47,0.03,4488,18,1.497,0.003,4.85,0.20,-2.24,0.04
1296,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5867,66,0.367,0.039,4.50,0.27,-0.62,0.30,5732,189,0.311,0.120,3.97,1.61,-0.66,0.11,5869,36,0.385,0.020,4.54,0.10,-0.54,0.04,5889,33,0.394,0.021,4.55,0.10,-0.49,0.01
1297,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3829,0,5.243,0.062,4.99,0.27,-0.50,0.30,3596,35,5.018,0.086,4.49,0.16,-0.84,0.10,3841,19,5.293,0.019,5.44,0.14,-0.29,0.04,3835,18,5.291,0.021,5.19,0.00,-0.31,0.03
1298,19.198,6609,4.775,3.87,-2.12,3.05100,3.76400,0.33373,0.24482,7198,514,5.020,0.217,4.36,0.22,-1.09,0.56,7855,3428,5.147,1.016,4.31,3.46,-2.50,7.82,7222,37,5.074,0.048,4.12,0.28,-1.19,0.71,6840,35,4.892,0.046,3.97,0.29,-1.60,0.55
1299,7.227,5974,7.065,4.34,-0.13,4.27100,5.13300,272.52102,0.00730,5862,66,6.834,0.122,4.58,0.27,-0.72,0.30,5952,28,7.076,0.043,3.82,1.10,-0.31,0.66,6019,15,7.100,0.009,3.89,0.05,-0.39,0.03,5992,33,7.086,0.018,3.81,0.10,-0.41,0.05
1300,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3594,0,8.465,0.122,4.88,0.27,0.06,0.43,3577,55,8.333,0.069,5.07,0.38,0.24,0.19,3514,21,8.204,0.060,5.19,0.09,0.24,0.04,3525,26,8.260,0.074,5.05,0.04,0.18,0.01
1301,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,6032,59,0.424,0.039,4.51,0.27,-1.19,0.27,5995,156,0.400,0.096,4.59,0.60,-1.06,0.12,6032,34,0.419,0.018,4.64,0.06,-1.06,0.03,6037,11,0.425,0.008,4.64,0.01,-1.06,0.01
1302,17.369,6390,0.394,4.08,-1.25,3.58900,0.35300,0.20635,0.14886,6298,238,0.376,0.135,4.62,0.25,-1.76,0.60,6148,76,0.275,0.058,4.18,1.97,-1.49,1.49,6267,22,0.316,0.014,4.37,0.21,-1.67,0.21,6303,25,0.348,0.020,4.32,0.16,-1.68,0.20
1303,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4079,244,6.294,0.122,4.91,0.27,-0.54,0.30,3949,4,6.145,0.032,4.79,0.38,-0.42,0.05,4073,44,6.289,0.065,4.59,0.04,-0.23,0.06,4064,27,6.271,0.048,4.67,0.02,-0.25,0.04
1304,9.330,7328,4.857,3.56,-0.95,1.13900,3.91200,13.93799,0.00730,7559,42,4.895,0.062,4.34,0.27,-0.86,0.30,7299,17,4.847,0.031,3.54,0.13,-0.92,1.15,7617,31,4.953,0.013,3.96,0.04,-1.24,0.15,7566,25,4.932,0.012,3.89,0.04,-1.45,0.18
1305,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4944,257,8.991,0.226,4.63,0.22,-0.28,0.32,4199,541,8.475,0.707,3.13,1.84,-0.56,1.10,5153,36,9.439,0.031,5.93,0.06,0.83,0.03,5087,22,9.350,0.017,4.62,0.03,0.20,0.00
1306,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3576,0,5.504,0.062,5.07,0.42,-1.38,0.27,3617,47,5.390,0.118,5.19,0.20,-1.08,0.18,3536,31,5.400,0.062,5.71,0.37,-2.64,0.17,3528,40,5.417,0.101,5.01,0.17,-2.13,0.26
1307,18.452,3809,6.468,5.07,-0.72,10.44500,4.25500,17.76642,0.20193,4099,377,6.815,0.172,4.92,0.25,-0.79,0.46,3920,536,6.545,0.790,5.50,3.05,-0.51,1.50,4100,24,6.808,0.054,5.58,0.26,-0.29,0.09,4040,26,6.748,0.053,5.01,0.14,-0.55,0.05
1308,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4499,244,0.047,0.039,4.91,0.27,-0.20,0.30,5195,112,0.805,0.083,5.50,0.29,0.50,0.16,4539,10,0.136,0.004,5.14,0.05,-0.08,0.04,4549,0,0.123,0.027,5.14,0.05,0.02,0.08
1309,7.201,3324,1.190,5.11,-0.08,11.62500,0.78700,1102.04670,0.00730,3372,0,1.247,0.039,5.04,0.42,-0.13,0.30,3308,14,1.393,0.052,4.85,0.17,-0.08,0.07,3386,33,1.273,0.068,5.93,0.07,0.51,0.06,3367,36,1.213,0.102,4.98,0.10,0.20,0.00
1310,8.000,6292,1.966,3.94,-0.12,2.74100,1.66000,19.06338,0.00730,6219,59,2.019,0.039,4.12,0.27,-0.30,0.30,6201,339,1.959,0.176,2.85,0.64,-0.15,0.29,6183,12,1.954,0.007,2.75,0.03,-0.13,0.01,6192,18,1.957,0.009,2.79,0.04,-0.12,0.02
1311,18.819,5218,2.091,4.92,-1.17,6.63100,1.68400,0.79287,0.22467,5465,263,2.142,0.135,4.59,0.25,-0.82,0.46,5563,1501,1.568,0.966,2.62,6.02,-2.07,7.94,5544,24,2.313,0.037,5.00,0.68,-0.65,0.38,5620,29,2.337,0.032,4.48,0.26,-0.41,0.28
1312,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4099,244,8.589,0.122,4.89,0.27,-0.89,0.30,3968,186,8.400,0.290,4.86,1.46,-0.81,0.78,4049,37,8.483,0.045,5.45,0.29,-0.73,0.06,4144,14,8.591,0.016,5.19,0.01,-0.42,0.04
1313,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3880,660,1.535,0.135,5.07,0.58,-0.99,0.46,3815,143,1.465,0.216,4.62,0.88,-0.75,0.45,3899,34,1.587,0.058,4.41,0.30,-0.65,0.08,3822,31,1.475,0.054,4.78,0.10,-0.84,0.09
1314,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3242,660,4.899,0.244,4.92,0.25,0.65,0.79,3350,4,4.846,0.349,4.94,1.38,0.28,0.56,3236,39,4.870,0.145,4.32,0.20,-0.22,0.06,3308,20,4.887,0.072,4.94,0.11,0.14,0.03
1315,12.359,3742,5.179,5.05,-0.46,10.34300,3.45300,193.82063,0.00821,3792,0,5.228,0.062,4.99,0.27,-0.52,0.30,3601,38,5.031,0.090,4.44,0.17,-0.83,0.10,3816,13,5.275,0.020,5.26,0.03,-0.35,0.02,3782,7,5.224,0.012,5.18,0.01,-0.40,0.01
1316,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4530,814,1.667,0.257,4.84,0.22,-0.80,0.58,3904,329,1.472,0.363,-0.11,1.48,-2.07,2.11,4671,44,1.986,0.091,4.32,1.02,-0.09,0.51,4656,36,1.970,0.080,4.63,0.32,-0.05,0.24
1317,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4573,814,4.153,0.217,4.88,0.22,-1.57,0.56,5091,1668,4.430,1.657,5.50,13.91,-2.50,11.76,4530,38,4.076,0.084,5.39,0.58,-1.88,0.45,4403,37,3.951,0.066,4.96,0.15,-1.93,0.30
1318,16.298,7597,2.973,4.59,-0.41,2.97500,2.54300,0.69823,0.09219,7426,67,3.016,0.121,4.29,0.22,-1.09,0.40,7507,957,2.962,0.353,3.96,1.51,-0.88,2.23,7368,23,2.916,0.012,3.79,0.06,-0.70,0.15,7284,22,2.893,0.012,3.64,0.04,-0.65,0.11
1319,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,4076,257,3.265,0.121,4.95,0.22,-1.21,0.40,4091,410,3.301,0.602,5.15,2.31,-0.72,1.03,4088,23,3.288,0.040,5.05,0.21,-0.69,0.08,4059,34,3.267,0.047,4.95,0.14,-0.76,0.09
1320,17.132,6934,1.570,4.60,-1.87,4.38900,1.37500,0.53284,0.13768,6718,238,1.512,0.135,4.45,0.25,-1.43,0.60,7215,1193,1.690,0.468,5.37,2.24,-1.02,1.90,6718,27,1.520,0.017,3.98,0.22,-1.42,0.27,6965,36,1.625,0.020,4.39,0.13,-1.09,0.30
1321,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3872,0,1.324,0.039,5.12,0.42,-1.19,0.27,3871,110,1.356,0.213,5.03,0.44,-0.68,0.30,3909,15,1.425,0.026,5.11,0.03,-0.64,0.03,3947,8,1.485,0.013,5.16,0.02,-0.57,0.03
1322,9.152,6532,6.477,4.49,-0.81,4.30800,4.86500,101.01829,0.00730,6437,59,6.279,0.122,4.53,0.27,-1.04,0.27,5943,398,6.180,0.188,3.28,1.26,-1.42,0.83,6538,13,6.415,0.004,3.90,0.03,-2.31,0.08,6544,63,6.437,0.052,4.05,0.35,-1.91,0.58
1323,17.467,4312,7.382,5.09,-0.77,9.23500,4.96000,22.16154,0.15310,4655,377,7.544,0.172,4.74,0.25,-1.17,0.60,4842,917,7.835,0.765,5.50,6.35,-1.96,2.71,4701,23,7.697,0.037,5.76,0.20,-2.09,0.25,4780,19,7.780,0.028,5.04,0.12,-2.10,0.14
1324,17.176,4513,2.154,4.87,-0.88,7.87600,1.65700,2.96074,0.13603,4654,377,2.249,0.135,4.83,0.25,-0.85,0.46,5122,1389,2.784,1.013,5.46,1.96,0.28,1.88,4681,29,2.301,0.036,5.68,0.23,-0.88,0.12,4859,8,2.505,0.004,5.10,0.07,-0.13,0.09
1325,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5650,241,0.935,0.077,4.60,0.22,-1.53,0.40,5713,438,1.003,0.295,4.06,2.16,-1.06,0.50,5668,16,0.962,0.015,4.49,0.36,-1.11,0.10,5555,20,0.882,0.018,4.54,0.33,-1.37,0.10
1326,14.017,5215,1.912,4.84,-2.21,6.67700,1.54500,6.93745,0.01914,5218,66,1.907,0.039,4.77,0.27,-1.92,0.27,5463,279,2.082,0.170,5.50,3.74,-1.95,0.84,5223,30,1.919,0.022,4.69,0.20,-2.22,0.06,5207,18,1.903,0.014,4.74,0.10,-2.25,0.03
1327,11.629,4517,1.679,5.10,-1.83,8.59800,1.30800,45.22723,0.01088,4509,244,1.689,0.039,4.84,0.27,-1.68,0.27,4579,139,1.706,0.152,5.45,0.90,-1.98,0.36,4493,9,1.645,0.010,4.84,0.05,-2.00,0.01,4497,30,1.646,0.032,4.90,0.16,-2.02,0.04
1328,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3959,0,2.532,0.077,5.04,0.58,-1.79,0.40,4011,138,2.504,0.193,4.75,4.71,-1.96,3.92,3895,10,2.351,0.024,4.32,0.19,-1.72,0.15,3850,18,2.278,0.032,4.66,0.01,-2.04,0.14
1329,17.098,4285,0.533,5.14,-2.18,8.83500,0.42100,2.70147,0.13233,4260,377,0.503,0.135,4.85,0.25,-1.66,0.60,4304,563,0.483,0.708,5.31,4.12,-2.23,1.85,4223,19,0.447,0.032,4.94,0.19,-2.34,0.10,4326,29,0.579,0.042,5.11,0.08,-1.97,0.10
1330,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5258,66,2.363,0.039,4.68,0.27,-1.08,0.27,5167,125,2.315,0.106,4.77,1.12,-0.91,0.29,5272,32,2.400,0.023,4.77,0.08,-0.78,0.03,5317,28,2.432,0.022,4.83,0.08,-0.73,0.05
1331,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3781,0,5.000,0.062,4.93,0.27,0.29,0.43,3396,17,4.816,0.071,3.96,0.16,-0.80,0.04,3877,28,5.289,0.068,4.90,0.09,0.26,0.04,3841,64,5.163,0.192,4.73,0.11,0.20,0.00
1332,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3989,0,1.363,0.039,5.06,0.42,-0.87,0.30,3876,61,1.298,0.115,4.62,0.23,-0.66,0.14,4032,13,1.494,0.009,5.17,0.18,-0.38,0.03,4043,8,1.508,0.009,5.15,0.03,-0.35,0.03
1333,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3609,0,0.418,0.039,5.16,0.42,-1.81,0.27,3599,13,0.397,0.047,5.26,0.14,-2.07,0.27,3592,10,0.395,0.020,5.29,0.03,-2.33,0.22,3601,3,0.384,0.028,5.19,0.00,-1.95,0.07
1334,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3857,0,0.569,0.077,5.03,0.58,0.32,0.33,3750,6,0.394,0.124,5.08,0.62,-0.10,0.15,3820,24,0.484,0.042,5.11,0.11,0.02,0.03,3808,13,0.465,0.025,5.09,0.07,0.00,0.02
1335,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,4322,814,7.657,0.347,4.69,0.22,0.04,0.97,3000,255,7.070,0.596,2.79,3.51,-0.81,1.30,4349,1,7.719,0.040,5.87,0.15,0.99,0.01,6496,17,9.872,0.032,4.76,0.26,-2.16,0.11
1336,13.127,4116,5.821,5.12,-1.10,9.91800,3.98100,142.69212,0.01451,4168,244,6.018,0.122,4.87,0.27,-1.02,0.27,4075,118,5.754,0.192,5.08,1.22,-1.21,0.89,4079,17,5.762,0.021,5.01,0.14,-1.32,0.05,4141,8,5.854,0.012,5.14,0.07,-1.30,0.08
1337,7.307,3942,1.839,5.26,-1.27,10.89500,1.35700,974.54074,0.00730,3921,0,1.779,0.039,5.10,0.42,-1.55,0.27,3993,53,1.903,0.099,5.47,0.91,-1.08,0.58,3973,29,1.879,0.043,5.19,0.35,-1.00,0.13,3889,30,1.771,0.054,4.66,0.00,-1.10,0.16
1338,7.307,3942,1.839,5.26,-1.27,10.89500,1.35700,974.54074,0.00730,3886,0,1.767,0.039,5.11,0.42,-1.55,0.27,3885,42,1.762,0.090,4.56,0.35,-1.03,0.26,3920,26,1.823,0.043,4.64,0.03,-0.94,0.11,3889,35,1.771,0.063,4.66,0.01,-1.13,0.17
1339,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3855,799,7.430,0.347,5.00,0.69,-0.23,0.58,3604,375,7.363,0.795,2.83,3.53,0.06,0.52,3824,22,7.338,0.079,4.20,0.27,0.94,0.05,3073,120,6.683,0.406,4.22,0.92,-1.13,0.85
1340,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5255,427,2.435,0.257,4.64,0.22,-0.85,0.58,3574,484,0.582,0.832,3.19,3.47,-0.50,1.07,5298,38,2.548,0.072,4.75,0.76,-0.59,0.73,5313,40,2.482,0.065,4.94,0.16,-1.90,0.36
1341,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4771,244,0.015,0.039,4.70,0.27,0.20,0.43,4792,67,0.085,0.053,4.90,0.17,0.27,0.14,4812,31,0.101,0.025,4.94,0.01,0.31,0.05,4834,27,0.156,0.029,4.78,0.23,0.17,0.05
1342,12.631,9878,0.965,4.16,-2.06,1.71100,0.92800,1.00369,0.01761,9096,34,0.817,0.039,4.33,0.27,-1.10,0.27,9854,329,0.965,0.081,4.13,0.14,-2.34,1.31,9079,23,0.808,0.006,3.90,0.03,-2.57,0.20,9144,20,0.835,0.005,3.98,0.01,-2.27,0.02
1343,8.732,4626,1.441,4.78,-1.66,7.52700,1.14200,97.14043,0.00730,4633,244,1.470,0.039,4.79,0.27,-1.52,0.27,4699,52,1.479,0.026,5.24,0.42,-1.64,0.15,4619,9,1.433,0.009,5.05,0.03,-1.60,0.01,4651,18,1.467,0.021,5.01,0.21,-1.57,0.03
1344,17.060,6402,0.947,4.42,-2.27,4.54300,0.83400,0.46047,0.13460,6548,238,1.039,0.135,4.64,0.25,-1.95,0.60,6347,213,0.968,0.093,3.81,2.26,-2.50,3.36,6508,29,1.002,0.024,4.35,0.22,-2.09,0.24,6485,27,0.990,0.018,4.21,0.08,-2.02,0.17
1345,19.534,3374,3.466,5.10,-2.26,10.77900,2.33700,5.20475,0.26470,3324,799,3.354,0.217,5.35,0.69,-2.19,1.06,3349,2,3.475,0.103,4.44,0.87,-1.93,1.26,3302,23,3.300,0.077,4.89,0.27,-2.04,0.20,3614,32,3.642,0.087,5.55,0.16,-1.18,0.19
1346,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5025,66,5.688,0.062,4.68,0.27,-1.33,0.27,6074,97,6.474,0.041,5.50,1.21,-1.20,0.50,5027,25,5.689,0.017,5.29,0.12,-2.03,0.01,5037,18,5.696,0.012,5.19,0.00,-2.05,0.03
1347,8.943,5082,0.171,4.95,-0.92,6.73000,0.14500,38.58336,0.00730,5109,66,0.166,0.039,4.82,0.27,-0.88,0.30,5050,4,0.145,0.023,4.88,0.48,-0.93,0.11,5132,28,0.213,0.021,4.96,0.11,-0.84,0.03,5124,22,0.206,0.014,4.97,0.09,-0.85,0.02
1348,19.510,4477,9.012,4.78,-1.79,7.81500,5.94700,7.08598,0.26273,4870,814,8.913,0.347,4.45,0.22,-1.38,0.56,6559,7936,10.000,3.120,3.87,11.97,0.50,7.61,6014,703,9.877,0.143,3.55,0.94,-1.56,0.84,6284,32,9.779,0.034,4.90,0.16,-2.04,0.17
1349,6.866,5639,2.069,4.52,-0.87,5.32600,1.70100,107.69611,0.00730,5620,66,2.061,0.039,4.64,0.27,-1.14,0.27,5581,121,2.035,0.080,4.31,1.16,-0.89,0.12,5615,27,2.057,0.017,4.58,0.24,-0.90,0.01,5615,15,2.056,0.010,4.58,0.10,-0.90,0.01
1350,11.351,5640,2.738,4.62,-2.21,5.79200,2.20600,21.35010,0.00730,5632,66,2.754,0.039,4.68,0.27,-1.75,0.27,5565,187,2.694,0.112,4.66,1.77,-2.50,0.73,5594,23,2.697,0.016,4.86,0.15,-2.66,0.13,5628,27,2.732,0.014,4.47,0.16,-2.28,0.00
1351,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3662,0,0.700,0.039,5.08,0.42,-0.67,0.30,3673,28,0.702,0.069,5.50,0.11,-0.75,0.09,3649,1,0.654,0.013,5.55,0.16,-0.72,0.09,3619,25,0.601,0.045,5.38,0.20,-0.77,0.07
1352,14.266,6750,6.582,4.40,-1.26,4.06200,4.96200,8.94540,0.02000,6446,59,6.313,0.122,4.52,0.27,-1.01,0.27,6098,1021,6.271,0.445,3.03,2.34,-1.91,3.59,6575,19,6.506,0.006,4.16,0.08,-2.02,0.18,6708,8,6.559,0.005,4.42,0.06,-2.06,0.15
1353,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3617,0,6.270,0.226,4.91,0.22,0.19,0.33,3373,63,6.292,0.197,4.18,0.43,-0.48,0.11,3649,1,6.393,0.023,4.68,0.04,0.16,0.02,3686,134,6.261,0.368,4.67,0.02,0.20,0.00
1354,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5288,66,1.640,0.039,4.44,0.27,0.08,0.43,5201,207,1.633,0.155,4.17,0.64,0.14,0.29,5334,22,1.723,0.015,4.37,0.08,0.33,0.01,5366,26,1.761,0.018,4.49,0.12,0.20,0.00
1355,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3858,0,3.847,0.121,4.96,0.22,-0.91,0.32,4350,15,4.337,0.105,5.50,1.93,-0.05,0.75,3800,29,3.682,0.051,4.14,0.14,-0.83,0.09,3822,18,3.736,0.050,4.69,0.03,-0.84,0.05
1356,11.866,6149,0.043,4.68,-1.24,5.21700,0.03900,4.76431,0.01124,6155,59,0.048,0.039,4.62,0.27,-1.29,0.27,6169,174,0.050,0.098,4.72,0.69,-1.22,0.18,6145,35,0.042,0.016,4.65,0.12,-1.21,0.02,6128,37,0.035,0.020,4.58,0.08,-1.21,0.04
1357,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4085,244,6.292,0.122,4.91,0.27,-0.55,0.30,3951,4,6.140,0.031,4.76,0.39,-0.40,0.06,4112,23,6.347,0.027,4.64,0.02,-0.18,0.02,4090,27,6.310,0.053,4.66,0.01,-0.20,0.03
1358,13.692,6975,8.563,4.68,-1.18,4.24800,6.19600,22.40784,0.01636,6146,59,7.977,0.122,4.60,0.27,-1.08,0.27,6060,842,8.221,0.499,3.77,3.31,-0.87,2.64,6346,18,8.336,0.010,4.23,0.07,-0.72,0.07,6386,17,8.355,0.011,4.34,0.09,-0.72,0.08
1359,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4645,244,0.542,0.039,4.80,0.27,-1.61,0.27,4629,119,0.517,0.126,4.80,0.65,-1.75,0.19,4641,23,0.525,0.019,4.91,0.14,-1.71,0.04,4653,16,0.536,0.012,4.96,0.11,-1.70,0.03
1360,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4766,244,0.018,0.039,4.70,0.27,0.21,0.43,4759,70,0.061,0.057,4.95,0.18,0.23,0.15,4796,35,0.091,0.028,4.93,0.01,0.27,0.05,4809,27,0.133,0.036,4.91,0.26,0.15,0.05
1361,12.505,7853,1.180,4.53,-2.23,3.54900,1.07500,2.65338,0.01362,7813,42,1.191,0.039,4.39,0.27,-1.12,0.27,7800,271,1.165,0.103,4.47,0.22,-2.47,0.86,7798,31,1.166,0.011,4.42,0.03,-2.27,0.14,7812,11,1.171,0.004,4.44,0.01,-2.19,0.07
1362,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4949,244,3.404,0.062,4.72,0.27,-0.73,0.30,4750,21,3.278,0.035,4.62,1.38,-0.71,0.41,4959,20,3.461,0.016,4.85,0.16,-0.41,0.02,5008,24,3.500,0.018,5.05,0.23,-0.45,0.09
1363,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5366,241,2.598,0.077,4.53,0.22,-0.48,0.32,5141,225,2.489,0.161,4.16,1.23,-0.27,0.35,5418,34,2.693,0.023,4.70,0.14,0.06,0.04,5459,15,2.717,0.010,4.61,0.05,0.11,0.02
1364,14.250,6365,0.538,4.58,-1.05,4.76200,0.47800,1.57834,0.01566,6362,59,0.528,0.039,4.52,0.27,-1.32,0.27,6387,362,0.545,0.196,4.53,0.54,-1.09,0.29,6364,10,0.537,0.005,4.56,0.03,-1.04,0.02,6478,34,0.593,0.018,4.65,0.01,-0.99,0.02
1365,19.484,3628,0.897,5.27,-2.16,10.24600,0.65800,1.92309,0.26078,3556,799,0.881,0.257,5.16,0.69,-1.46,0.56,3000,273,0.000,1.074,1.83,0.68,-2.50,0.37,3539,74,0.851,0.232,4.68,0.71,-2.32,0.58,3817,40,1.115,0.100,5.14,0.25,-0.77,0.16
1366,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5533,263,7.586,0.172,4.62,0.25,-0.99,0.46,4835,1722,7.184,1.211,0.45,11.45,-0.93,1.36,5662,32,7.824,0.054,3.21,1.26,-1.07,0.63,5861,29,7.925,0.041,4.72,0.27,-1.66,0.47
1367,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3453,0,0.203,0.039,5.10,0.42,-2.12,0.77,3479,7,0.327,0.013,5.50,0.06,-2.32,0.14,3466,40,0.260,0.107,5.64,0.22,-1.97,0.15,3510,20,0.350,0.100,5.53,0.23,-1.62,0.04
1368,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3605,0,8.279,0.122,4.97,0.27,-0.02,0.30,3567,59,8.185,0.074,5.30,0.44,0.22,0.22,3566,2,8.162,0.003,5.50,0.02,0.27,0.01,3557,4,8.152,0.040,5.18,0.01,0.18,0.03
1369,11.351,5640,2.738,4.62,-2.21,5.79200,2.20600,21.35010,0.00730,5653,66,2.766,0.039,4.66,0.27,-1.72,0.27,5489,192,2.622,0.117,4.50,1.82,-2.50,0.74,5630,30,2.720,0.017,4.92,0.28,-2.56,0.07,5640,21,2.736,0.012,4.55,0.04,-2.28,0.00
1370,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4470,244,6.316,0.122,4.78,0.27,-1.13,0.27,4756,83,6.491,0.068,5.50,0.60,-1.38,0.34,4416,21,6.178,0.021,4.98,0.05,-1.51,0.01,4436,13,6.200,0.013,5.01,0.04,-1.53,0.02
1371,10.679,4486,0.032,4.81,-0.21,7.54000,0.02600,23.84515,0.00730,4478,244,0.033,0.039,4.89,0.27,-0.19,0.30,5165,30,0.787,0.017,5.50,0.29,0.50,0.11,4513,25,0.116,0.024,5.12,0.01,-0.14,0.05,4503,13,0.107,0.013,5.12,0.02,-0.17,0.02
1372,7.287,5859,2.320,4.51,-1.29,5.18200,1.91200,91.45343,0.00730,5844,66,2.322,0.039,4.63,0.27,-1.38,0.27,5778,155,2.287,0.096,3.89,0.58,-1.18,0.21,5846,35,2.325,0.019,4.06,0.10,-1.12,0.05,5880,20,2.342,0.011,4.19,0.08,-1.09,0.01
1373,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4349,244,2.799,0.039,4.85,0.27,-1.55,0.27,4366,178,2.718,0.204,4.82,1.16,-2.07,0.48,4285,13,2.651,0.016,4.23,0.06,-2.12,0.01,4318,17,2.676,0.026,4.66,0.00,-2.13,0.03
1374,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4542,244,4.949,0.062,4.76,0.27,-0.20,0.30,4491,254,4.910,0.254,4.61,0.45,-0.17,0.38,4550,23,4.974,0.026,4.81,0.11,-0.06,0.01,4557,33,4.980,0.035,4.74,0.13,-0.06,0.03
1375,6.976,4862,0.767,3.51,-0.35,3.15300,0.62700,22.95091,0.00730,4915,244,0.875,0.039,4.42,0.27,-0.25,0.30,4850,10,0.780,0.013,3.57,0.56,-0.34,0.06,4884,15,0.812,0.014,3.70,0.01,-0.30,0.02,4865,17,0.797,0.014,3.66,0.09,-0.32,0.02
1376,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,4996,244,2.864,0.039,4.61,0.27,-0.21,0.30,5003,293,2.898,0.232,4.57,0.38,-0.04,0.41,4986,25,2.883,0.020,4.57,0.09,-0.07,0.02,5009,23,2.901,0.019,4.62,0.01,-0.04,0.03
1377,7.904,7133,1.968,4.05,-0.92,2.75000,1.71700,20.53998,0.00730,6995,59,1.931,0.039,4.25,0.27,-1.03,0.27,7138,230,1.970,0.092,4.12,0.21,-0.90,0.27,6973,4,1.906,0.002,3.79,0.01,-0.95,0.01,6967,27,1.905,0.010,3.77,0.05,-0.95,0.04
1378,8.432,6541,3.670,4.25,0.18,3.31200,2.97000,37.15352,0.00730,6624,59,3.680,0.062,4.37,0.27,-0.42,0.30,6605,323,3.741,0.151,3.37,0.60,0.35,0.27,6672,36,3.770,0.017,3.55,0.05,0.40,0.02,6686,3,3.771,0.003,3.72,0.03,0.20,0.00
1379,11.745,6746,0.135,4.16,-0.92,3.38000,0.12300,2.24802,0.01222,6752,59,0.136,0.039,4.31,0.27,-1.09,0.27,6751,21,0.139,0.018,4.14,0.17,-0.92,0.28,6758,31,0.142,0.013,4.19,0.04,-0.86,0.03,6758,43,0.142,0.019,4.17,0.06,-0.89,0.03
1380,7.296,3956,8.933,5.15,-0.78,10.38800,5.70700,5751.74998,0.00730,4061,244,9.097,0.122,4.91,0.27,-1.00,0.27,3856,79,8.798,0.129,5.09,0.44,-0.64,0.22,4053,31,9.056,0.057,5.74,0.18,-0.53,0.04,4029,15,9.019,0.038,5.19,0.00,-0.44,0.04
1381,11.149,6530,3.442,4.13,-0.14,3.11000,2.80800,8.98669,0.00923,6596,59,3.521,0.062,4.32,0.27,-0.57,0.30,6449,39,3.435,0.031,3.14,0.36,-0.23,0.14,6587,27,3.495,0.005,3.41,0.14,-0.15,0.01,6549,14,3.484,0.007,3.28,0.03,-0.16,0.00
1382,11.204,5437,5.755,4.83,-0.71,6.04600,4.24300,65.61453,0.01508,5586,66,5.741,0.062,4.61,0.27,-0.88,0.30,5311,258,5.668,0.172,4.82,1.99,-0.99,0.50,5663,34,5.865,0.019,4.88,0.24,-0.86,0.05,5652,24,5.859,0.014,4.99,0.25,-0.88,0.05
1383,10.057,6431,1.369,4.52,-1.68,4.75600,1.18800,15.05220,0.00730,6472,59,1.377,0.039,4.57,0.27,-1.58,0.27,6376,154,1.358,0.083,4.08,0.24,-1.55,0.29,6495,21,1.412,0.011,4.31,0.03,-1.38,0.02,6490,19,1.410,0.009,4.30,0.03,-1.38,0.02
1384,19.608,6316,0.116,4.12,-0.04,3.21900,0.10400,0.05534,0.26710,6447,323,0.463,0.257,4.41,0.22,-1.55,0.56,6695,2723,0.367,1.186,3.22,5.17,-0.21,2.05,6259,57,0.113,0.075,4.38,1.03,-0.71,0.39,5608,66,-0.032,0.126,0.72,0.35,-2.22,0.19
1385,7.977,5617,0.460,4.32,-0.07,4.59000,0.39400,25.19997,0.00730,5608,66,0.457,0.039,4.48,0.27,-0.06,0.30,5448,6,0.405,0.020,4.17,0.58,-0.14,0.06,5620,33,0.514,0.019,4.54,0.07,0.01,0.03,5612,31,0.510,0.021,4.52,0.06,0.00,0.03
1386,13.048,3655,4.292,5.46,-0.55,11.43200,2.88700,179.55603,0.01308,3694,0,4.227,0.062,5.04,0.42,-0.63,0.30,3597,40,4.235,0.103,5.16,0.19,-0.70,0.11,3753,3,4.400,0.006,6.00,0.00,-0.39,0.01,3793,27,4.427,0.032,5.19,0.00,-0.24,0.05
1387,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3384,0,5.079,0.062,5.17,0.42,-1.92,0.27,3408,12,5.100,0.057,5.06,0.13,-2.07,0.21,3402,2,5.120,0.024,5.06,0.05,-2.19,0.15,3382,71,5.130,0.226,4.99,0.26,-2.18,0.50
1388,18.610,5089,0.477,4.85,-1.19,6.87700,0.40100,0.54150,0.21263,4929,377,0.233,0.135,4.83,0.25,-0.92,0.46,4770,558,0.106,0.656,5.50,4.99,-2.50,1.88,4978,25,0.360,0.040,5.28,0.48,-1.09,0.23,4905,29,0.323,0.033,4.87,0.15,-1.25,0.17
1389,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3616,799,0.767,0.257,5.02,0.69,-0.19,0.58,3550,4,0.640,0.328,5.50,1.48,0.32,0.56,3583,35,0.672,0.105,5.55,0.22,0.33,0.06,3540,22,0.661,0.057,4.95,0.14,0.12,0.04
1390,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4105,244,5.929,0.062,4.89,0.27,-0.89,0.30,4051,6,5.737,0.059,4.75,0.92,-0.89,0.43,4025,20,5.712,0.022,4.65,0.14,-0.88,0.04,4059,13,5.751,0.015,4.79,0.09,-0.85,0.05
1391,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4873,814,7.281,0.347,4.83,0.22,-2.82,1.06,4212,392,6.491,0.514,1.11,6.12,-2.50,3.87,4901,38,7.354,0.080,3.74,1.50,-1.82,0.47,5275,167,7.713,0.337,4.94,0.20,-1.89,0.61
1392,10.818,4987,1.087,4.80,-1.18,6.87200,0.89200,24.50191,0.00743,5031,66,1.105,0.039,4.75,0.27,-1.21,0.27,4950,5,1.066,0.021,4.63,0.46,-1.19,0.14,5025,25,1.120,0.020,4.93,0.07,-1.12,0.03,5002,40,1.101,0.031,4.85,0.12,-1.15,0.06
1393,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4128,244,8.599,0.122,4.89,0.27,-0.86,0.30,3951,6,8.368,0.080,4.93,2.00,-0.97,0.97,4101,22,8.541,0.030,5.61,0.12,-0.64,0.05,4088,20,8.517,0.025,5.18,0.01,-0.51,0.04
1394,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3436,0,0.188,0.039,5.10,0.42,-2.14,0.77,3417,5,0.266,0.011,5.00,0.05,-1.99,0.10,3419,35,0.149,0.112,5.39,0.23,-1.95,0.19,3404,4,0.150,0.054,5.13,0.06,-1.91,0.07
1395,9.083,7420,0.152,4.53,-2.20,3.92200,0.14200,9.91288,0.00730,7326,42,0.152,0.039,4.50,0.27,-1.69,0.27,7560,182,0.216,0.076,4.46,0.16,-2.50,0.55,7293,27,0.115,0.005,4.43,0.01,-1.87,0.43,7329,21,0.125,0.006,4.46,0.03,-2.02,0.37
1396,18.677,9133,3.196,4.59,-1.18,2.73100,2.81600,0.23659,0.21778,9194,487,3.294,0.244,4.07,0.25,-0.23,0.46,10000,2331,3.373,0.475,5.14,1.02,-1.50,42.80,9083,37,3.179,0.038,4.53,0.12,-1.14,0.88,8611,61,3.073,0.035,4.36,0.13,-1.48,0.62
1397,10.023,3384,0.178,5.00,-2.21,10.53200,0.13000,134.15288,0.00730,3458,0,0.198,0.039,5.10,0.42,-2.15,0.77,3479,7,0.334,0.013,5.50,0.06,-2.37,0.14,3505,8,0.301,0.000,5.77,0.02,-1.66,0.15,3494,56,0.351,0.159,5.55,0.22,-1.66,0.09
1398,19.270,6458,0.042,4.61,-1.62,4.85800,0.03900,0.13341,0.24854,6676,323,0.086,0.257,4.93,0.22,-2.19,1.06,6535,1775,0.077,0.898,3.43,2.81,-2.12,5.29,6733,42,0.171,0.057,4.85,0.56,-1.96,0.36,6544,38,0.119,0.035,4.43,0.18,-1.91,0.26
1399,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4856,377,4.723,0.244,4.78,0.25,-1.04,0.60,4893,656,4.866,0.568,5.50,3.92,-1.66,2.34,4939,16,4.924,0.022,5.89,0.08,-0.75,0.17,4943,33,4.941,0.028,5.15,0.04,-0.58,0.07
1400,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5094,427,2.292,0.257,4.63,0.22,-1.32,0.56,4454,1132,1.766,1.182,1.27,8.32,-0.96,2.56,5174,39,2.457,0.070,4.56,0.93,-0.84,0.58,4841,45,2.210,0.097,4.73,0.33,-1.10,0.80
1401,9.128,5091,1.932,4.79,-1.86,6.78500,1.55100,69.47043,0.00730,5026,66,1.924,0.039,4.75,0.27,-1.71,0.27,5080,139,1.914,0.099,4.64,1.43,-1.92,0.34,4976,8,1.846,0.005,3.82,0.10,-2.06,0.01,4982,18,1.819,0.020,4.66,0.00,-2.18,0.05
1402,18.676,6366,1.711,3.71,-1.09,2.48000,1.46800,0.11334,0.21653,6231,238,1.614,0.135,4.58,0.25,-1.27,0.60,5369,787,1.239,0.612,0.96,2.54,-2.07,3.26,6253,33,1.675,0.049,3.39,0.64,-1.35,0.45,6269,27,1.698,0.037,3.31,0.49,-0.73,0.28
1403,9.585,6494,0.123,4.34,-0.37,3.83500,0.11100,7.45075,0.00730,6380,59,0.125,0.039,4.21,0.27,-0.52,0.30,6493,220,0.131,0.117,4.07,0.33,-0.30,0.11,6331,36,0.056,0.017,3.78,0.08,-0.43,0.04,6314,27,0.049,0.012,3.73,0.07,-0.44,0.03
1404,7.898,5644,1.622,4.78,-1.48,5.99400,1.35300,77.58897,0.00730,5597,66,1.586,0.039,4.72,0.27,-1.57,0.27,5560,194,1.546,0.116,4.79,2.56,-1.82,0.46,5586,26,1.568,0.014,4.98,0.31,-1.81,0.02,5548,18,1.546,0.013,4.73,0.05,-1.85,0.07
1405,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5890,66,2.950,0.039,4.59,0.27,-1.12,0.27,5876,239,2.952,0.141,4.63,1.52,-0.72,0.23,5900,13,2.966,0.007,4.70,0.09,-0.70,0.01,5897,50,2.964,0.029,4.58,0.08,-0.68,0.06
1406,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4585,244,1.626,0.039,4.84,0.27,-0.64,0.30,4623,181,1.695,0.183,5.05,0.50,-0.51,0.42,4596,19,1.665,0.020,5.09,0.02,-0.55,0.03,4591,17,1.660,0.017,5.08,0.02,-0.55,0.03
1407,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3944,0,2.094,0.077,5.06,0.58,-0.88,0.32,3822,154,1.991,0.278,4.64,0.50,-0.52,0.25,4004,21,2.237,0.034,5.72,0.11,-0.35,0.03,3848,29,2.040,0.033,5.01,0.17,-0.55,0.06
1408,18.473,5748,0.106,4.74,-1.61,5.80300,0.09300,0.30521,0.20758,5814,263,0.129,0.135,4.55,0.25,-1.69,0.60,5517,818,0.000,0.660,-0.50,1.81,-1.02,1.11,5808,32,0.114,0.052,4.81,0.80,-1.69,0.33,5892,21,0.141,0.024,4.96,0.20,-1.80,0.18
1409,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3664,0,0.704,0.039,5.08,0.42,-0.66,0.30,3669,27,0.698,0.068,5.50,0.11,-0.77,0.09,3665,26,0.675,0.044,5.76,0.14,-0.76,0.09,3663,13,0.657,0.023,5.72,0.01,-0.73,0.06
1410,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4293,814,1.557,0.257,4.87,0.22,-1.46,0.56,3778,255,0.762,0.788,0.21,1.47,-1.06,1.03,4269,57,1.506,0.135,4.60,1.26,-1.57,0.59,4553,43,1.764,0.086,4.95,0.15,-1.77,0.39
1411,16.797,5870,2.854,4.51,-1.49,5.27800,2.31400,1.44278,0.11576,6001,108,3.004,0.121,4.57,0.22,-1.31,0.40,5838,1020,2.834,0.566,4.10,6.46,-1.80,3.20,5929,17,2.882,0.023,4.64,0.47,-1.58,0.27,5877,25,2.851,0.022,4.40,0.24,-1.78,0.24
1412,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4501,377,0.987,0.135,4.87,0.25,-1.80,0.60,4440,905,0.806,0.978,5.01,7.61,-2.50,2.64,4438,49,0.843,0.065,5.63,0.22,-2.14,0.18,4423,19,0.862,0.035,5.09,0.09,-2.03,0.15
1413,7.179,7584,9.086,4.28,-1.11,3.05300,6.60500,313.18431,0.00730,6651,59,8.298,0.122,4.59,0.27,-0.94,0.30,6543,600,8.767,0.275,3.17,0.99,0.50,0.59,7103,14,9.000,0.000,4.04,0.08,0.04,0.04,7093,25,9.000,0.000,4.00,0.08,0.05,0.06
1414,14.097,7175,0.624,4.67,-1.68,4.08100,0.56900,1.28944,0.01643,7142,42,0.647,0.039,4.52,0.27,-1.46,0.27,7151,363,0.629,0.151,4.51,0.25,-1.88,1.26,7098,20,0.604,0.007,4.49,0.06,-1.65,0.12,7116,41,0.612,0.015,4.51,0.07,-1.73,0.10
1415,14.205,7786,6.546,4.42,-1.57,3.33300,5.07200,6.91831,0.01815,7258,42,6.130,0.122,4.46,0.27,-0.68,0.30,7619,189,6.533,0.070,4.11,0.27,-0.35,1.38,7446,23,6.394,0.008,3.78,0.02,-2.39,0.08,7408,68,6.406,0.055,3.83,0.19,-1.85,0.64
1416,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5035,66,4.849,0.062,4.70,0.27,-1.39,0.27,4966,281,4.726,0.266,5.28,2.38,-2.32,1.48,5004,20,4.768,0.017,5.50,0.12,-2.38,0.05,5051,15,4.818,0.013,5.18,0.01,-2.25,0.03
1417,11.045,6078,4.754,4.55,-0.77,4.92100,3.68000,32.44890,0.01084,6033,59,4.690,0.062,4.57,0.27,-1.07,0.27,5958,285,4.696,0.167,4.57,2.00,-0.80,0.53,6052,27,4.746,0.015,4.67,0.23,-0.71,0.05,6073,24,4.758,0.013,4.49,0.12,-0.68,0.03
1418,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6299,59,0.783,0.039,4.59,0.27,-1.63,0.27,6180,163,0.757,0.060,4.44,1.17,-1.71,0.34,6304,21,0.799,0.011,5.08,0.07,-1.70,0.04,6270,20,0.781,0.010,5.06,0.05,-1.72,0.02
1419,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5290,66,1.843,0.039,4.55,0.27,-0.45,0.30,5137,162,1.762,0.132,4.14,0.62,-0.41,0.27,5347,19,1.908,0.011,4.60,0.06,-0.15,0.01,5320,22,1.890,0.014,4.57,0.04,-0.18,0.02
1420,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4321,257,0.333,0.077,4.87,0.22,-1.96,0.40,4285,111,0.307,0.081,4.91,1.44,-2.00,0.60,4328,25,0.339,0.034,5.15,0.06,-2.02,0.10,4294,16,0.304,0.018,4.96,0.09,-2.08,0.08
1421,17.079,6613,0.714,3.83,-1.73,2.57000,0.63900,0.16827,0.12857,6740,238,0.806,0.135,4.36,0.25,-1.54,0.60,6644,594,0.739,0.268,3.66,1.34,-1.28,0.87,6718,26,0.767,0.013,3.86,0.14,-1.58,0.22,6826,25,0.826,0.014,3.78,0.10,-1.78,0.25
1422,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6546,59,1.339,0.039,4.55,0.27,-1.57,0.27,6481,159,1.338,0.084,4.17,0.27,-1.49,0.31,6545,15,1.364,0.006,4.29,0.03,-1.37,0.03,6539,13,1.363,0.006,4.30,0.03,-1.34,0.02
1423,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4230,257,0.257,0.077,4.83,0.22,-1.79,0.40,4163,136,0.163,0.233,4.45,0.87,-1.93,0.48,4218,21,0.221,0.030,4.71,0.09,-2.11,0.04,4115,24,0.057,0.041,4.66,0.01,-2.23,0.09
1424,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4804,244,0.934,0.039,4.80,0.27,-1.80,0.27,4949,10,1.030,0.067,5.41,0.88,-1.81,0.34,4763,16,0.878,0.016,4.23,0.10,-2.06,0.07,4777,20,0.870,0.024,4.66,0.00,-2.04,0.04
1425,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3921,0,3.274,0.121,5.03,0.58,-1.04,0.40,4205,622,3.447,0.776,5.50,3.18,-0.76,1.33,3828,14,2.996,0.036,3.53,0.19,-1.02,0.04,3741,5,3.102,0.016,4.66,0.01,-2.26,0.02
1426,13.692,6975,8.563,4.68,-1.18,4.24800,6.19600,22.40784,0.01636,6180,59,7.987,0.122,4.60,0.27,-1.10,0.27,5978,887,8.157,0.507,3.34,2.92,-0.64,2.00,6365,14,8.340,0.009,4.18,0.07,-0.79,0.08,6415,31,8.365,0.016,4.31,0.08,-0.78,0.09
1427,11.204,5437,5.755,4.83,-0.71,6.04600,4.24300,65.61453,0.01508,5553,66,5.727,0.062,4.62,0.27,-0.90,0.30,5249,16,5.620,0.042,4.59,1.58,-1.05,0.53,5605,16,5.832,0.009,4.92,0.13,-0.91,0.02,5617,9,5.838,0.005,5.06,0.06,-0.92,0.01
1428,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4061,814,6.595,0.347,4.74,0.22,0.25,0.97,3879,317,5.907,0.644,-0.50,1.76,-2.29,1.85,4025,57,6.497,0.138,2.98,0.67,-0.88,0.53,4495,49,7.065,0.116,4.91,0.21,-0.40,0.61
1429,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,5004,66,2.869,0.039,4.61,0.27,-0.21,0.30,5049,15,2.932,0.018,4.67,0.76,0.00,0.14,5027,31,2.915,0.024,4.73,0.12,-0.03,0.02,5026,21,2.913,0.016,4.61,0.02,-0.01,0.03
1430,16.934,6377,1.126,4.55,-2.08,4.91500,0.98400,0.62087,0.12823,6462,108,1.144,0.077,4.59,0.22,-1.64,0.40,6532,743,1.227,0.384,4.37,1.78,-2.00,3.14,6481,30,1.184,0.022,4.57,0.22,-1.93,0.24,6642,12,1.269,0.013,4.44,0.13,-1.85,0.20
1431,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,3995,0,3.209,0.121,4.95,0.22,-1.06,0.40,4014,467,3.207,0.680,4.18,1.60,-0.56,0.71,3979,16,3.172,0.036,4.38,0.20,-0.83,0.08,4046,20,3.256,0.039,4.84,0.14,-0.73,0.09
1432,14.017,5215,1.912,4.84,-2.21,6.67700,1.54500,6.93745,0.01914,5187,66,1.912,0.039,4.77,0.27,-1.82,0.27,5252,14,1.934,0.090,4.92,2.23,-2.21,0.94,5168,12,1.879,0.009,4.41,0.14,-2.28,0.04,5147,19,1.856,0.015,4.67,0.01,-2.27,0.01
1433,10.853,4454,9.389,5.15,-1.77,9.15800,6.14300,775.53250,0.00730,4487,244,9.427,0.122,4.79,0.27,-1.21,0.27,4150,6,9.103,0.054,4.69,0.99,-1.72,0.96,4565,11,9.590,0.012,5.96,0.06,-0.69,0.04,4582,19,9.620,0.025,5.19,0.00,-0.19,0.11
1434,17.467,4312,7.382,5.09,-0.77,9.23500,4.96000,22.16154,0.15310,4655,377,7.548,0.172,4.77,0.25,-0.82,0.46,4825,2204,8.017,1.782,5.50,2.59,0.30,2.65,4789,34,7.847,0.076,5.81,0.14,-0.94,1.00,4764,15,7.781,0.028,5.04,0.13,-2.01,0.17
1435,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6599,59,1.375,0.039,4.56,0.27,-1.56,0.27,6549,16,1.370,0.014,4.22,0.23,-1.42,0.37,6588,16,1.382,0.007,4.30,0.03,-1.39,0.02,6659,25,1.413,0.011,4.37,0.02,-1.40,0.05
1436,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5845,66,0.366,0.039,4.50,0.27,-0.64,0.30,5756,171,0.312,0.107,4.20,1.51,-0.64,0.09,5838,5,0.366,0.003,4.47,0.03,-0.57,0.00,5851,22,0.373,0.012,4.50,0.06,-0.55,0.03
1437,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4788,244,6.177,0.122,4.66,0.27,-0.10,0.30,4329,320,5.769,0.375,3.39,0.56,-0.32,0.40,4833,35,6.289,0.030,4.43,0.12,-0.12,0.01,4841,15,6.296,0.013,4.38,0.09,-0.10,0.01
1438,8.732,4626,1.441,4.78,-1.66,7.52700,1.14200,97.14043,0.00730,4659,244,1.469,0.039,4.79,0.27,-1.55,0.27,4708,70,1.503,0.028,5.30,0.71,-1.62,0.21,4677,18,1.491,0.016,4.77,0.28,-1.63,0.06,4694,6,1.501,0.001,4.77,0.09,-1.69,0.01
1439,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,4001,257,2.127,0.077,5.04,0.58,-0.87,0.32,3866,163,2.076,0.292,4.86,0.61,-0.54,0.31,4059,14,2.297,0.020,5.83,0.09,-0.26,0.03,4064,26,2.303,0.043,5.18,0.01,-0.17,0.04
1440,12.375,7523,3.911,4.34,-2.04,3.42000,3.23900,7.19118,0.01743,7439,42,3.899,0.062,4.36,0.27,-0.97,0.30,7439,416,3.905,0.161,4.29,0.78,-1.48,2.17,7467,19,3.913,0.007,4.33,0.03,-1.35,0.07,7444,14,3.904,0.006,4.28,0.03,-1.51,0.10
1441,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3031,0,9.183,0.122,5.37,0.42,-1.56,0.27,3087,15,8.995,0.013,4.03,0.23,-2.25,0.25,3007,97,9.064,0.371,3.99,0.09,-2.70,0.36,3152,207,9.404,0.573,4.47,0.95,-1.52,1.03
1442,19.484,3628,0.897,5.27,-2.16,10.24600,0.65800,1.92309,0.26078,3573,799,0.972,0.257,5.33,0.69,-1.95,0.56,3664,212,0.880,0.580,5.49,1.17,-0.99,1.18,3565,46,0.938,0.142,5.15,0.56,-2.51,0.50,3348,125,1.044,0.397,4.73,0.22,-2.40,0.56
1443,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3119,0,1.524,0.039,5.24,0.42,-3.56,0.00,3095,33,1.875,0.115,4.33,0.10,-2.50,0.09,3193,2,1.779,0.035,5.11,0.02,-1.89,0.04,3301,207,2.150,0.705,4.47,1.75,-4.29,4.37
1444,14.994,5041,4.278,2.78,-0.39,0.26800,3.20900,0.49728,0.01970,5215,66,4.413,0.062,4.52,0.27,-0.28,0.30,5371,229,4.517,0.151,2.22,2.19,0.06,0.47,5242,16,4.439,0.011,2.93,0.22,-0.15,0.03,5160,38,4.384,0.067,3.04,0.48,-0.27,0.29
1445,13.635,5603,1.853,3.54,-1.77,2.68400,1.53500,1.30918,0.01365,5638,66,1.865,0.039,4.62,0.27,-1.69,0.27,5693,292,1.892,0.179,3.83,1.47,-1.81,0.76,5623,28,1.853,0.015,3.82,0.17,-1.90,0.05,5653,32,1.875,0.020,3.75,0.12,-1.83,0.07
1446,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3979,0,0.086,0.039,4.92,0.27,-2.12,0.77,3997,22,0.065,0.062,4.80,0.62,-2.20,0.62,3960,38,0.025,0.065,4.40,0.14,-2.01,0.17,3961,22,0.021,0.029,4.68,0.05,-2.10,0.11
1447,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4693,377,4.674,0.244,4.78,0.25,-0.90,0.46,4440,866,4.427,0.936,4.51,3.68,-1.72,2.08,4719,16,4.714,0.031,5.65,0.18,-1.13,0.20,4739,15,4.770,0.023,4.90,0.21,-0.65,0.19
1448,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4819,377,6.395,0.172,4.70,0.25,-0.71,0.46,3828,512,5.385,1.086,1.96,5.57,-1.28,2.08,4895,43,6.545,0.068,5.11,0.52,-0.28,0.66,4908,33,6.422,0.068,4.93,0.15,-1.74,0.38
1449,15.651,5494,0.142,4.59,-0.64,5.64900,0.12300,1.05730,0.05161,5648,241,0.220,0.077,4.65,0.22,-0.52,0.32,5368,247,0.050,0.212,3.91,2.23,-0.79,0.17,5655,33,0.250,0.019,4.89,0.13,-0.47,0.04,5608,27,0.219,0.021,5.09,0.08,-0.57,0.04
1450,7.813,5449,5.856,4.68,-0.31,5.60300,4.30100,261.93890,0.00730,5534,66,5.807,0.062,4.58,0.27,-0.59,0.30,5219,245,5.721,0.188,4.50,1.50,-0.72,0.54,5599,19,5.939,0.010,5.53,0.10,-0.72,0.02,5653,24,5.978,0.011,5.10,0.19,-0.58,0.04
1451,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,3990,799,1.775,0.257,4.89,0.22,-0.28,0.58,3822,226,2.146,0.706,3.50,5.07,-2.50,5.47,3907,48,1.547,0.132,5.16,0.47,0.54,0.11,4172,43,1.784,0.094,5.16,0.03,0.20,0.00
1452,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4636,244,5.492,0.062,4.76,0.27,-0.92,0.30,4450,15,5.300,0.042,4.69,0.82,-1.13,0.50,4613,25,5.447,0.022,5.31,0.11,-1.17,0.01,4609,24,5.448,0.026,5.19,0.00,-1.16,0.03
1453,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,4997,244,5.677,0.062,4.68,0.27,-1.33,0.27,5043,162,5.706,0.118,5.27,1.01,-2.01,0.44,4982,29,5.656,0.021,5.11,0.10,-2.04,0.02,4991,18,5.678,0.037,4.72,0.67,-1.94,0.17
1454,7.898,5644,1.622,4.78,-1.48,5.99400,1.35300,77.58897,0.00730,5646,66,1.602,0.039,4.71,0.27,-1.59,0.27,5607,191,1.591,0.113,4.89,2.58,-1.66,0.42,5638,30,1.606,0.021,4.94,0.12,-1.67,0.09,5712,38,1.659,0.031,4.96,0.21,-1.50,0.13
1455,18.569,5781,6.592,4.51,-0.39,5.04000,4.82000,1.81217,0.21446,5958,263,6.469,0.172,4.62,0.25,-0.92,0.46,6883,3287,7.300,1.520,4.78,6.88,0.50,4.82,6090,35,6.714,0.060,4.48,0.70,-0.86,0.74,5923,33,6.600,0.056,4.43,0.23,-0.72,0.61
1456,11.343,4466,4.773,4.92,-2.14,7.96800,3.42100,102.18802,0.00730,4574,244,4.964,0.062,4.79,0.27,-1.37,0.27,4371,162,4.642,0.185,4.64,1.73,-2.50,0.61,4486,18,4.780,0.019,4.99,0.12,-2.23,0.02,4498,28,4.792,0.029,5.04,0.15,-2.23,0.02
1457,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3348,0,1.846,0.039,4.97,0.27,0.04,0.43,3285,25,1.932,0.095,4.71,0.27,-0.01,0.12,3390,3,1.984,0.009,4.99,0.03,0.33,0.03,3356,5,1.778,0.048,4.66,0.00,0.20,0.00
1458,17.547,3506,6.296,5.40,-0.38,11.49700,3.97600,38.47689,0.15162,3517,660,6.265,0.172,5.13,0.58,-0.45,0.46,3667,94,6.493,0.089,5.50,1.70,-0.09,0.36,3545,4,6.354,0.020,5.60,0.11,-0.21,0.02,3637,9,6.459,0.028,5.17,0.02,-0.21,0.03
1459,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5837,66,0.359,0.039,4.48,0.27,-0.65,0.30,5722,185,0.301,0.118,3.97,1.60,-0.64,0.11,5840,24,0.367,0.014,4.41,0.08,-0.55,0.04,5875,22,0.387,0.014,4.52,0.08,-0.51,0.01
1460,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5256,66,1.024,0.039,4.75,0.27,-1.49,0.27,5303,131,1.081,0.104,5.12,1.79,-1.34,0.40,5243,16,1.027,0.015,4.77,0.12,-1.45,0.07,5308,13,1.072,0.012,5.12,0.06,-1.40,0.02
1461,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4949,257,8.991,0.226,4.63,0.22,-0.35,0.32,4029,398,8.204,0.585,2.06,1.61,-0.59,0.81,5162,44,9.444,0.037,5.83,0.12,0.81,0.04,5141,19,9.389,0.017,4.64,0.04,0.18,0.12
1462,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3973,660,1.634,0.135,4.97,0.25,-0.72,0.46,4125,444,1.861,0.613,5.18,2.38,-0.30,0.37,4016,21,1.766,0.048,4.75,0.29,-0.44,0.05,4130,21,1.879,0.031,5.05,0.12,-0.23,0.05
1463,19.591,5468,4.935,4.61,-0.42,5.58400,3.71400,0.87378,0.26690,5999,427,5.214,0.217,4.54,0.22,-0.76,0.58,6323,5832,5.382,2.068,1.78,9.23,-2.50,14.29,5979,47,5.189,0.082,4.20,1.24,-0.87,0.89,6892,39,5.579,0.055,4.36,0.19,-1.72,0.49
1464,15.952,3725,0.457,5.20,-1.07,11.16600,0.34100,12.91219,0.07181,3745,0,0.506,0.077,5.15,0.58,-1.58,0.40,3749,5,0.470,0.124,5.14,0.67,-0.81,0.16,3747,7,0.499,0.010,5.31,0.22,-1.00,0.18,3818,29,0.602,0.058,5.68,0.04,-0.86,0.11
1465,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3859,660,3.000,0.244,4.94,0.25,-0.70,0.46,3550,3,2.788,0.238,5.04,0.92,-1.28,0.67,3952,33,3.264,0.075,5.54,0.26,-0.07,0.05,4017,42,3.146,0.145,5.01,0.13,0.19,0.01
1466,19.341,7064,2.285,4.01,-0.59,2.52200,1.96900,0.10715,0.25321,6797,323,1.987,0.257,4.44,0.22,-1.59,0.56,7568,1395,2.088,0.603,5.50,2.93,-2.50,17.25,6877,46,2.088,0.066,4.46,0.72,-1.06,0.64,6307,28,1.763,0.042,4.43,0.20,-1.12,0.58
1467,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3469,0,0.445,0.077,5.09,0.58,-1.85,0.40,3487,43,0.521,0.162,5.50,0.43,-1.99,0.81,3477,38,0.456,0.090,5.49,0.22,-1.62,0.05,3364,56,0.365,0.169,4.81,0.15,-2.08,0.12
1468,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3188,0,1.566,0.039,5.24,0.42,-3.50,0.00,3094,33,1.864,0.115,4.29,0.10,-2.50,0.09,3177,1,1.531,0.028,5.28,0.03,-1.67,0.03,3177,51,1.573,0.175,5.19,0.03,-1.67,0.04
1469,19.564,4511,1.474,4.91,-0.81,8.10400,1.15500,0.86896,0.26696,4551,814,1.400,0.257,4.68,0.22,-0.08,0.58,5164,4010,2.099,2.705,5.50,4.35,0.50,4.74,4607,51,1.545,0.100,4.86,0.60,-0.34,0.32,6539,31,2.950,0.047,4.40,0.17,0.09,0.13
1470,14.586,7150,8.009,3.62,-2.09,1.50100,5.91200,3.67621,0.01978,6652,59,7.577,0.122,4.50,0.27,-0.70,0.30,7098,141,7.998,0.141,3.51,3.84,-2.15,9.46,6831,21,7.897,0.011,3.14,0.04,-1.65,0.23,6804,14,7.887,0.009,3.10,0.04,-1.71,0.25
1471,18.313,5292,4.040,4.94,-1.41,6.69500,3.09000,1.96970,0.19320,5545,263,4.267,0.244,4.59,0.25,-1.01,0.60,5170,1512,4.100,1.139,1.64,11.72,-0.42,2.30,5528,21,4.248,0.031,4.22,0.82,-0.63,0.32,5510,29,4.209,0.048,4.81,0.27,-1.10,0.46
1472,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,5122,263,2.816,0.135,4.64,0.25,-0.45,0.46,3808,322,1.199,0.668,1.37,1.81,-0.71,0.85,5194,15,2.954,0.024,4.83,0.60,-0.14,0.19,4944,17,2.734,0.028,4.91,0.17,-0.61,0.12
1473,6.997,5935,0.146,3.06,-0.93,0.36000,0.13000,4.99574,0.00730,5845,66,0.126,0.039,3.92,0.63,-0.70,0.30,5867,151,0.110,0.100,3.03,0.16,-0.96,0.15,5821,22,0.086,0.014,2.82,0.02,-1.04,0.03,5840,25,0.096,0.014,2.90,0.08,-1.00,0.04
1474,7.110,3536,1.336,5.11,-0.72,11.24100,0.95000,1037.52842,0.00730,3616,0,1.423,0.039,5.01,0.42,-0.50,0.30,3630,16,1.487,0.018,5.50,0.14,-0.47,0.06,3632,8,1.501,0.001,5.54,0.04,-0.49,0.02,3655,15,1.505,0.007,5.52,0.22,-0.48,0.05
1475,10.406,6058,0.720,3.16,-1.89,0.73000,0.63300,1.55310,0.00730,6082,59,0.701,0.039,4.06,0.27,-1.45,0.27,6115,109,0.754,0.052,3.24,0.37,-1.67,0.27,6105,14,0.747,0.004,3.23,0.07,-1.55,0.06,6115,25,0.748,0.007,3.31,0.14,-1.67,0.19
1476,11.665,5701,8.220,4.82,-1.39,6.04600,5.78400,107.89467,0.01191,5619,66,8.026,0.122,4.66,0.27,-1.24,0.27,5277,247,7.941,0.185,3.94,2.23,-2.36,2.00,5730,16,8.246,0.012,5.89,0.07,-1.38,0.10,5704,20,8.213,0.007,5.19,0.00,-1.61,0.08
1477,16.278,5780,0.050,4.79,-1.07,5.79000,0.04400,0.81508,0.09035,5676,241,0.025,0.077,4.62,0.22,-1.06,0.40,5886,607,0.121,0.403,4.13,1.46,-0.57,0.37,5661,10,0.002,0.002,3.63,0.13,-1.09,0.04,5510,23,-0.131,0.021,4.21,0.08,-1.47,0.06
1478,7.813,5449,5.856,4.68,-0.31,5.60300,4.30100,261.93890,0.00730,5508,66,5.791,0.062,4.58,0.27,-0.63,0.30,5093,236,5.631,0.190,4.38,1.49,-0.87,0.57,5588,16,5.933,0.009,5.43,0.11,-0.70,0.02,5513,32,5.894,0.022,5.18,0.01,-0.68,0.04
1479,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5810,66,4.349,0.062,4.54,0.27,-0.37,0.30,5374,325,4.224,0.239,3.89,2.13,-0.23,0.47,5939,19,4.572,0.011,4.00,0.08,0.50,0.02,5858,14,4.499,0.001,4.23,0.05,0.14,0.02
1480,13.937,4843,0.949,4.80,-1.89,7.17000,0.77300,6.32995,0.01579,4811,244,0.948,0.039,4.78,0.27,-1.80,0.27,4824,163,0.940,0.150,4.53,1.30,-1.94,0.36,4788,32,0.906,0.028,4.28,0.23,-1.97,0.04,4812,8,0.917,0.011,4.66,0.01,-1.95,0.02
1481,8.893,6217,0.676,3.79,-1.45,2.83100,0.59700,8.07235,0.00730,6220,59,0.668,0.039,4.26,0.27,-1.37,0.27,6249,20,0.702,0.012,3.72,0.14,-1.36,0.32,6239,15,0.693,0.008,3.72,0.02,-1.35,0.03,6207,16,0.676,0.008,3.66,0.03,-1.37,0.02
1482,17.964,7079,0.807,4.57,-0.87,3.91800,0.72900,0.21707,0.17992,6831,238,0.742,0.135,4.43,0.25,-1.07,0.60,6515,1271,0.567,0.653,3.71,1.82,-1.53,2.09,6819,29,0.724,0.025,4.06,0.20,-0.84,0.22,6930,45,0.763,0.032,4.15,0.19,-0.63,0.15
1483,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4621,244,5.484,0.062,4.76,0.27,-0.96,0.30,4383,240,5.222,0.280,4.48,0.89,-1.33,0.56,4629,14,5.463,0.013,5.31,0.03,-1.17,0.01,4576,8,5.414,0.009,5.18,0.01,-1.18,0.01
1484,13.256,7028,8.005,3.98,-1.76,2.85000,5.88400,12.46235,0.01781,6466,59,7.537,0.122,4.54,0.27,-0.88,0.30,6987,900,7.997,0.313,3.91,1.15,-1.48,3.76,6667,12,7.872,0.008,3.40,0.04,-1.50,0.17,6709,28,7.905,0.009,3.58,0.00,-0.91,0.07
1485,16.934,6377,1.126,4.55,-2.08,4.91500,0.98400,0.62087,0.12823,6258,108,1.059,0.077,4.44,0.22,-1.58,0.40,5820,1006,0.901,0.648,2.93,1.27,-2.50,3.84,6263,20,1.087,0.020,4.19,0.22,-2.28,0.16,6313,29,1.114,0.020,4.12,0.17,-2.14,0.12
1486,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4691,377,4.650,0.244,4.80,0.25,-0.95,0.46,4146,283,4.126,0.432,3.10,2.37,-1.68,1.90,4752,27,4.752,0.034,5.52,0.24,-0.85,0.19,4886,22,4.894,0.023,5.05,0.13,-0.63,0.10
1487,18.819,5218,2.091,4.92,-1.17,6.63100,1.68400,0.79287,0.22467,5252,263,2.172,0.135,4.63,0.25,-0.97,0.46,5266,2240,2.129,1.599,5.26,3.64,0.01,3.32,5224,40,2.136,0.045,3.81,0.97,-0.80,0.30,5072,55,2.024,0.073,4.93,0.16,-1.43,0.45
1488,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5024,66,5.691,0.062,4.68,0.27,-1.32,0.27,5049,10,5.704,0.039,5.41,0.80,-2.00,0.43,5010,13,5.677,0.010,5.21,0.07,-2.03,0.01,5067,12,5.717,0.010,5.19,0.00,-2.05,0.03
1489,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3817,0,0.516,0.077,5.04,0.58,0.37,0.33,3449,1,0.000,0.103,3.61,0.40,-0.83,0.09,3771,22,0.397,0.036,4.99,0.13,-0.04,0.03,3827,8,0.482,0.021,5.05,0.07,0.03,0.01
1490,8.526,4342,5.717,4.99,-1.43,8.74800,3.98600,694.38447,0.00730,4427,244,5.895,0.062,4.79,0.27,-1.09,0.27,4550,16,5.923,0.033,5.50,0.64,-1.32,0.36,4360,30,5.736,0.030,4.97,0.13,-1.47,0.03,4353,17,5.724,0.014,4.99,0.10,-1.46,0.02
1491,15.324,3570,6.309,4.89,0.15,9.80200,3.88700,47.09773,0.03373,3501,0,6.270,0.226,4.91,0.22,0.32,0.33,3591,86,6.475,0.043,4.29,0.97,-0.12,0.35,3540,6,6.337,0.018,4.70,0.07,0.06,0.03,3502,31,6.303,0.102,4.79,0.22,-0.41,0.71
1492,7.327,6606,2.248,4.25,-2.15,4.02100,1.90900,52.55330,0.00730,6498,59,2.258,0.039,4.50,0.27,-1.47,0.27,6751,15,2.322,0.017,4.20,0.30,-1.83,1.20,6445,6,2.186,0.002,3.90,0.02,-1.89,0.08,6466,13,2.194,0.005,3.92,0.02,-1.94,0.07
1493,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4799,244,6.188,0.122,4.66,0.27,-0.07,0.30,4367,257,5.819,0.304,3.51,0.54,-0.30,0.37,4847,18,6.302,0.015,4.42,0.12,-0.10,0.01,4859,28,6.312,0.024,4.47,0.10,-0.11,0.01
1494,17.710,3397,6.495,5.22,-0.16,11.64100,3.96800,38.00144,0.16312,3542,660,6.745,0.172,5.04,0.58,-0.37,0.46,3289,111,6.518,0.061,4.92,1.28,-0.26,0.59,3472,51,6.520,0.141,5.69,0.20,0.28,0.07,3557,6,6.790,0.022,5.17,0.02,0.16,0.01
1495,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3968,0,0.711,0.039,5.02,0.42,-1.99,0.27,4018,22,0.777,0.033,5.08,0.89,-2.03,0.83,3977,17,0.732,0.026,4.66,0.35,-1.98,0.24,3965,18,0.710,0.027,4.75,0.10,-2.04,0.25
1496,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5527,427,2.703,0.257,4.56,0.22,-1.20,0.56,5263,2830,2.565,2.177,0.23,7.82,0.50,3.05,5564,39,2.754,0.066,4.02,1.03,-1.20,0.71,5141,38,2.432,0.063,4.92,0.15,-1.76,0.38
1497,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5252,66,2.371,0.039,4.67,0.27,-1.06,0.27,5192,124,2.333,0.104,4.86,1.10,-0.92,0.29,5254,31,2.385,0.024,4.67,0.06,-0.79,0.05,5260,31,2.390,0.024,4.67,0.06,-0.78,0.05
1498,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3371,799,1.363,0.257,5.03,0.69,-0.29,0.58,3417,110,1.267,0.397,5.50,1.21,0.50,0.51,3438,24,1.561,0.074,5.60,0.24,-0.04,0.06,3270,106,1.320,0.377,5.05,0.15,-1.05,0.59
1499,8.943,5082,0.171,4.95,-0.92,6.73000,0.14500,38.58336,0.00730,5112,66,0.159,0.039,4.84,0.27,-0.91,0.30,5010,72,0.119,0.077,4.82,0.47,-0.98,0.15,5147,3,0.227,0.004,4.92,0.07,-0.81,0.01,5124,17,0.209,0.016,4.96,0.03,-0.86,0.03
1500,17.467,4312,7.382,5.09,-0.77,9.23500,4.96000,22.16154,0.15310,4431,377,7.542,0.172,4.77,0.25,-0.82,0.46,4554,1487,7.647,1.498,5.13,3.00,-0.67,3.34,4402,21,7.489,0.034,4.76,0.31,-0.72,0.30,4718,15,7.801,0.033,5.03,0.12,-0.70,0.27
1501,7.465,5001,1.503,4.04,0.11,3.95200,1.20400,34.53027,0.00730,4916,244,1.522,0.039,4.39,0.27,0.14,0.43,4928,28,1.506,0.018,3.96,0.31,0.11,0.12,4887,28,1.474,0.023,3.86,0.12,0.05,0.08,4897,19,1.484,0.016,3.91,0.03,0.05,0.08
1502,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3791,660,3.054,0.244,4.93,0.25,-0.31,0.46,4218,718,3.637,0.853,5.50,2.96,0.45,0.48,3831,37,3.167,0.077,5.47,0.25,-0.37,0.07,3589,34,2.879,0.104,4.94,0.19,-0.98,0.09
1503,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3356,0,1.846,0.039,4.97,0.27,0.07,0.43,3549,1,2.473,0.027,5.34,0.27,0.50,0.10,3397,2,1.958,0.009,5.04,0.02,0.39,0.01,3347,35,1.808,0.106,4.66,0.00,0.20,0.00
1504,9.253,7002,2.312,4.06,-1.39,2.95300,1.98700,13.72145,0.00730,6854,59,2.288,0.039,4.34,0.27,-1.21,0.27,6936,223,2.289,0.097,3.76,0.30,-1.46,0.54,6813,23,2.243,0.010,3.75,0.04,-1.20,0.04,6822,21,2.245,0.008,3.78,0.05,-1.20,0.03
1505,14.251,4093,8.531,5.18,-0.64,10.17400,5.53200,195.43395,0.01627,4153,244,8.603,0.122,4.88,0.27,-0.89,0.30,3871,127,8.269,0.235,4.60,1.62,-1.09,1.19,4148,20,8.591,0.018,5.84,0.07,-0.62,0.04,4117,23,8.549,0.031,5.19,0.01,-0.44,0.05
1506,13.188,6226,0.403,4.49,-1.33,4.80400,0.35800,2.48313,0.01644,6187,59,0.397,0.039,4.52,0.27,-1.38,0.27,6209,321,0.391,0.181,4.53,0.82,-1.31,0.46,6163,11,0.363,0.005,4.58,0.10,-1.41,0.02,6105,33,0.334,0.017,4.47,0.06,-1.46,0.04
1507,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3598,799,0.580,0.257,5.09,0.69,-0.24,0.58,3530,103,0.535,0.387,5.08,1.83,0.22,0.81,3632,36,0.661,0.094,5.41,0.27,0.44,0.07,3411,35,0.468,0.103,4.82,0.13,-0.11,0.08
1508,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4135,244,6.100,0.122,4.89,0.27,-1.09,0.27,4080,97,5.923,0.156,5.25,0.94,-1.06,0.63,4051,7,5.889,0.005,5.21,0.33,-1.38,0.25,4061,21,5.909,0.028,5.08,0.17,-1.24,0.07
1509,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4426,814,1.806,0.257,4.84,0.22,-1.08,0.56,4426,1694,1.806,1.710,5.50,7.09,-0.88,3.51,4409,53,1.771,0.120,4.59,0.59,-0.33,0.35,4162,53,1.444,0.117,4.91,0.15,-1.27,0.37
1510,11.045,6078,4.754,4.55,-0.77,4.92100,3.68000,32.44890,0.01084,6070,59,4.713,0.062,4.56,0.27,-1.10,0.27,6087,265,4.760,0.150,4.74,1.85,-0.69,0.50,6121,20,4.782,0.010,4.68,0.07,-0.65,0.02,6126,11,4.787,0.006,4.65,0.01,-0.62,0.02
1511,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,4026,244,5.821,0.062,4.88,0.27,-1.28,0.27,4100,81,5.686,0.122,5.43,1.06,-1.71,0.97,3861,20,5.390,0.020,4.41,0.39,-1.95,0.38,3874,39,5.404,0.052,4.75,0.13,-2.15,0.13
1512,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3390,660,4.906,0.244,4.89,0.25,0.27,0.79,3387,127,4.864,0.423,5.19,1.35,0.41,0.51,3325,39,4.708,0.102,4.75,0.18,0.24,0.06,3303,19,4.748,0.066,4.76,0.08,0.17,0.02
1513,9.187,4708,0.744,4.90,-0.84,7.65800,0.60500,65.34314,0.00730,4742,244,0.737,0.039,4.82,0.27,-0.79,0.30,4697,79,0.735,0.064,4.86,0.44,-0.85,0.12,4771,26,0.792,0.025,5.23,0.12,-0.79,0.04,4781,30,0.806,0.029,5.14,0.08,-0.75,0.05
1514,13.308,5593,2.909,4.59,0.00,5.11400,2.31100,6.65886,0.01182,5527,66,2.882,0.039,4.53,0.27,-0.33,0.30,5639,295,3.010,0.193,4.81,1.37,0.13,0.33,5555,39,2.947,0.024,4.60,0.08,0.06,0.03,5575,14,2.960,0.009,4.63,0.02,0.06,0.02
1515,13.434,6112,5.235,4.59,-1.66,5.20600,4.00400,14.29552,0.01555,6106,59,5.225,0.062,4.56,0.27,-1.30,0.27,6003,470,5.177,0.251,4.14,2.56,-1.65,2.20,6122,28,5.234,0.014,4.47,0.12,-1.78,0.08,6106,7,5.228,0.005,4.47,0.06,-1.71,0.06
1516,8.642,5742,4.539,4.88,-1.63,6.05500,3.48900,151.49559,0.00730,5774,66,4.548,0.062,4.60,0.27,-1.32,0.27,5649,17,4.500,0.036,4.71,1.80,-1.50,0.48,5761,6,4.545,0.004,5.13,0.05,-1.73,0.02,5774,31,4.555,0.020,5.16,0.05,-1.68,0.08
1517,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5896,66,2.960,0.039,4.59,0.27,-1.10,0.27,5888,235,2.960,0.138,4.69,1.56,-0.71,0.23,5891,31,2.961,0.017,4.76,0.13,-0.73,0.04,5868,40,2.946,0.022,4.65,0.15,-0.75,0.05
1518,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3901,0,3.343,0.062,4.98,0.27,-0.87,0.30,3870,58,3.276,0.102,4.73,0.24,-0.69,0.15,3902,10,3.323,0.016,4.69,0.02,-0.59,0.02,3886,16,3.297,0.026,4.68,0.01,-0.62,0.03
1519,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4772,377,4.737,0.244,4.79,0.25,-1.33,0.60,4631,773,4.576,0.773,5.50,2.93,-1.44,2.31,4753,34,4.710,0.043,5.84,0.13,-1.33,0.21,4786,29,4.765,0.053,5.12,0.08,-1.24,0.40
1520,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4714,244,1.730,0.039,4.78,0.27,-1.83,0.27,4600,376,1.612,0.353,3.85,4.13,-2.50,1.08,4711,19,1.705,0.015,5.04,0.22,-2.45,0.04,4654,6,1.681,0.004,4.67,0.02,-2.23,0.03
1521,18.103,6604,4.363,4.15,-1.72,3.63500,3.47700,0.63358,0.18833,6665,238,4.248,0.244,4.57,0.25,-1.07,0.60,6368,3626,4.333,1.462,2.80,6.63,-2.50,6.59,6823,30,4.489,0.037,3.93,0.21,-1.50,0.55,6952,41,4.554,0.037,3.96,0.22,-1.57,0.50
1522,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4562,244,6.601,0.122,4.75,0.27,-0.34,0.30,4797,329,6.809,0.277,4.96,0.36,0.42,0.41,4553,13,6.608,0.014,4.68,0.13,-0.22,0.02,4610,16,6.665,0.016,4.81,0.02,-0.12,0.03
1523,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3757,0,0.169,0.039,5.02,0.42,0.04,0.43,3610,54,0.103,0.095,4.82,0.41,0.01,0.17,3837,16,0.383,0.018,5.47,0.05,0.54,0.07,3729,5,0.077,0.022,4.66,0.01,0.20,0.00
1524,10.847,5248,7.281,4.70,-0.89,6.19800,5.14800,125.83458,0.00874,5366,66,7.240,0.122,4.63,0.27,-0.94,0.30,5427,367,7.374,0.289,3.86,3.89,-0.79,1.07,5420,16,7.360,0.015,3.15,0.30,-1.06,0.10,5414,33,7.352,0.025,2.99,0.23,-1.14,0.15
1525,12.943,4615,0.929,4.80,-1.78,7.60600,0.74600,12.07258,0.01534,4597,244,0.921,0.039,4.81,0.27,-1.67,0.27,4627,167,0.924,0.167,4.87,1.01,-1.91,0.30,4588,21,0.895,0.021,4.67,0.11,-1.86,0.02,4592,22,0.896,0.027,4.71,0.04,-1.87,0.03
1526,11.648,5689,0.041,4.74,-2.19,6.23900,0.03600,8.42170,0.01471,5758,66,0.098,0.039,4.67,0.27,-1.86,0.27,5718,162,0.050,0.078,5.07,1.84,-2.23,0.20,5757,17,0.080,0.014,4.84,0.27,-2.12,0.07,5730,22,0.061,0.014,4.93,0.25,-2.16,0.08
1527,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3945,0,1.300,0.039,5.07,0.42,-0.87,0.30,3896,109,1.292,0.199,4.97,0.37,-0.49,0.17,3973,24,1.399,0.033,5.11,0.12,-0.41,0.02,3983,21,1.411,0.033,5.14,0.05,-0.40,0.02
1528,8.391,6610,5.375,4.34,-0.67,3.85300,4.16400,84.21705,0.00730,6596,59,5.261,0.062,4.51,0.27,-0.99,0.30,6298,359,5.228,0.169,3.85,1.05,-0.87,0.59,6658,21,5.377,0.009,4.39,0.03,-0.88,0.04,6670,32,5.381,0.012,4.40,0.05,-0.91,0.04
1529,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4554,244,6.597,0.122,4.74,0.27,-0.33,0.30,4867,357,6.897,0.294,5.18,0.42,0.33,0.48,4553,22,6.605,0.024,4.62,0.16,-0.19,0.02,4559,36,6.612,0.037,4.65,0.17,-0.19,0.05
1530,13.188,6226,0.403,4.49,-1.33,4.80400,0.35800,2.48313,0.01644,6203,59,0.400,0.039,4.52,0.27,-1.43,0.27,6172,333,0.386,0.190,4.19,0.78,-1.34,0.58,6208,5,0.390,0.003,4.59,0.03,-1.36,0.01,6186,13,0.380,0.007,4.48,0.04,-1.38,0.02
1531,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3606,0,0.402,0.039,5.15,0.42,-1.82,0.27,3599,14,0.397,0.047,5.25,0.14,-2.09,0.27,3586,16,0.353,0.031,5.31,0.03,-2.24,0.33,3602,1,0.421,0.033,5.19,0.00,-2.12,0.15
1532,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4750,814,4.270,0.217,4.78,0.22,-0.74,0.58,4161,685,3.771,1.173,5.50,7.84,-2.50,5.71,4743,49,4.254,0.106,5.05,0.80,-1.62,0.77,4753,31,4.211,0.059,4.93,0.15,-2.02,0.18
1533,14.076,6280,4.153,4.61,-1.68,5.06000,3.29000,7.15814,0.01981,6195,59,4.168,0.062,4.53,0.27,-1.16,0.27,6155,546,4.096,0.285,4.35,2.61,-1.82,2.79,6139,42,4.091,0.021,4.24,0.12,-1.68,0.10,6119,27,4.078,0.014,4.24,0.08,-1.68,0.10
1534,19.564,7292,3.832,4.63,-2.32,4.16200,3.15800,0.35580,0.26455,6229,323,3.541,0.217,4.60,0.22,-1.71,0.56,7060,3205,3.361,1.094,5.50,8.04,-2.50,15.92,6135,44,3.360,0.074,4.62,0.93,-1.14,0.73,6057,40,3.349,0.066,4.45,0.31,-1.17,0.70
1535,14.111,7961,2.169,4.49,-2.26,3.48000,1.91900,1.80967,0.01269,7884,42,2.162,0.039,4.29,0.27,-0.83,0.30,7792,374,2.121,0.143,4.30,0.43,-1.57,1.91,7837,24,2.133,0.008,4.37,0.03,-1.63,0.11,7840,30,2.131,0.011,4.41,0.04,-1.55,0.13
1536,13.036,6636,4.105,4.37,-1.11,4.05300,3.29700,7.29122,0.01251,6570,59,4.104,0.062,4.49,0.27,-1.14,0.27,6620,291,4.098,0.131,4.41,1.18,-1.10,0.92,6556,36,4.067,0.015,4.32,0.06,-1.17,0.04,6537,20,4.057,0.009,4.36,0.04,-1.14,0.04
1537,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3682,799,-0.042,0.000,5.03,0.69,-0.77,0.58,3523,157,0.000,0.565,3.94,0.98,-1.02,0.49,3744,43,0.145,0.096,5.08,0.60,-1.41,0.44,3811,43,0.199,0.117,5.18,0.29,-1.10,0.26
1538,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3565,0,3.949,0.062,5.05,0.42,-1.56,0.27,3601,18,3.962,0.057,5.23,0.37,-2.06,0.64,3560,12,3.938,0.035,5.53,0.03,-2.96,0.12,3514,9,3.866,0.054,4.66,0.00,-2.26,0.01
1539,9.166,6352,2.180,4.35,-1.27,4.40000,1.83900,25.97766,0.00730,6287,59,2.174,0.039,4.54,0.27,-1.34,0.27,6352,32,2.187,0.016,4.18,0.26,-1.19,0.22,6247,35,2.135,0.017,4.01,0.06,-1.27,0.02,6307,8,2.163,0.004,4.12,0.03,-1.24,0.01
1540,9.166,6352,2.180,4.35,-1.27,4.40000,1.83900,25.97766,0.00730,6275,59,2.169,0.039,4.54,0.27,-1.36,0.27,6351,32,2.190,0.016,4.17,0.26,-1.19,0.22,6244,9,2.134,0.004,4.03,0.01,-1.27,0.02,6162,16,2.091,0.012,4.00,0.15,-1.32,0.03
1541,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3771,799,7.329,0.347,4.90,0.22,-0.38,0.58,3284,232,7.526,0.706,3.56,3.43,-0.48,1.10,3823,27,7.478,0.076,4.43,0.44,0.89,0.06,3668,60,6.827,0.185,4.66,0.01,0.20,0.00
1542,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4742,814,1.764,0.257,4.91,0.22,-1.53,0.56,4279,1034,1.012,1.394,4.21,7.68,-2.50,4.99,5004,59,2.321,0.105,5.55,0.34,-1.12,0.70,5547,37,2.669,0.065,4.89,0.23,-1.77,0.51
1543,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5340,66,1.676,0.039,4.44,0.27,0.13,0.43,5262,211,1.677,0.155,4.44,0.64,0.23,0.28,5380,30,1.754,0.021,4.48,0.03,0.36,0.04,5429,29,1.810,0.024,4.49,0.10,0.20,0.00
1544,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4464,814,4.068,0.217,4.78,0.22,-1.52,0.56,4434,1289,4.134,1.271,5.50,3.27,0.50,1.16,4473,52,4.094,0.105,4.85,0.81,-1.15,0.70,4362,48,3.968,0.083,4.90,0.17,-0.89,0.38
1545,11.312,3725,1.634,5.17,-0.63,10.94700,1.18000,145.47890,0.00860,3794,0,1.671,0.039,5.06,0.42,-0.77,0.30,3703,37,1.625,0.080,4.59,0.13,-0.71,0.09,3828,27,1.763,0.039,5.77,0.15,-0.45,0.04,3825,23,1.759,0.036,5.19,0.00,-0.39,0.05
1546,16.942,3416,0.423,5.10,-2.01,10.99400,0.30700,7.44046,0.12258,3564,0,0.639,0.077,5.04,0.58,-1.76,0.40,3501,44,0.581,0.167,5.50,0.42,-1.85,0.73,3613,9,0.759,0.014,5.98,0.02,-1.43,0.11,3513,15,0.613,0.069,5.35,0.13,-1.62,0.04
1547,10.273,3530,6.790,5.49,-0.33,11.56300,4.25500,1285.28666,0.00730,3585,0,6.852,0.122,5.17,0.42,-0.33,0.30,3471,32,6.629,0.074,5.50,0.28,-0.25,0.11,3502,4,6.591,0.010,6.00,0.00,-0.06,0.02,3506,15,6.624,0.041,5.19,0.00,-0.21,0.02
1548,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6325,59,0.799,0.039,4.60,0.27,-1.66,0.27,6198,148,0.753,0.051,4.77,1.30,-1.71,0.32,6323,18,0.808,0.009,5.14,0.06,-1.67,0.03,6283,14,0.788,0.007,5.01,0.04,-1.73,0.03
1549,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5890,66,2.956,0.039,4.59,0.27,-1.09,0.27,5894,233,2.961,0.137,4.69,1.57,-0.71,0.22,5909,9,2.973,0.005,4.74,0.06,-0.69,0.01,5894,14,2.963,0.008,4.68,0.08,-0.70,0.01
1550,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3788,799,0.579,0.257,5.07,0.69,-0.69,0.58,4265,1238,0.554,1.725,5.50,9.50,-2.50,4.93,3624,15,0.089,0.047,4.37,0.40,-1.60,0.32,3716,30,0.158,0.079,4.89,0.16,-1.26,0.29
1551,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4445,244,0.276,0.039,4.90,0.27,-0.85,0.30,4427,72,0.298,0.067,4.95,0.41,-0.73,0.13,4479,17,0.346,0.020,5.32,0.02,-0.69,0.03,4487,15,0.365,0.018,5.19,0.00,-0.66,0.03
1552,11.312,3725,1.634,5.17,-0.63,10.94700,1.18000,145.47890,0.00860,3783,0,1.655,0.039,5.06,0.42,-0.80,0.30,3707,37,1.620,0.081,4.69,0.13,-0.68,0.09,3839,14,1.788,0.019,5.76,0.06,-0.42,0.03,3824,22,1.751,0.029,5.19,0.00,-0.38,0.05
1553,18.473,5748,0.106,4.74,-1.61,5.80300,0.09300,0.30521,0.20758,6224,238,0.295,0.135,4.71,0.25,-1.35,0.60,6067,1119,0.285,0.543,4.70,7.77,-1.10,0.79,6282,36,0.395,0.037,5.08,0.50,-1.07,0.23,6098,55,0.307,0.036,4.39,0.16,-0.91,0.17
1554,11.665,6600,6.767,4.21,-0.42,3.37900,5.06100,22.64644,0.00932,6361,59,6.485,0.122,4.54,0.27,-0.89,0.30,6052,32,6.505,0.038,3.02,0.62,-1.52,2.15,6467,13,6.682,0.005,3.68,0.03,-1.37,0.10,6476,16,6.683,0.009,3.70,0.04,-1.41,0.09
1555,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3620,0,0.666,0.039,5.15,0.42,-1.87,0.27,3597,12,0.765,0.020,5.50,0.11,-2.32,0.27,3622,62,0.666,0.188,5.72,0.16,-1.61,0.03,3628,47,0.726,0.135,5.62,0.06,-1.62,0.05
1556,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3994,0,1.341,0.039,5.05,0.42,-0.84,0.30,3850,4,1.233,0.073,4.61,0.49,-0.60,0.09,4035,14,1.486,0.019,5.24,0.05,-0.35,0.02,4039,13,1.486,0.015,5.18,0.01,-0.33,0.03
1557,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5234,66,1.823,0.039,4.55,0.27,-0.43,0.30,5116,166,1.744,0.135,4.21,0.59,-0.40,0.28,5229,20,1.825,0.014,4.40,0.08,-0.26,0.02,5212,17,1.811,0.013,4.35,0.02,-0.27,0.03
1558,17.816,5914,3.981,4.63,-1.54,5.51400,3.12900,1.46352,0.17014,5931,263,4.045,0.244,4.53,0.25,-1.03,0.60,5229,901,3.620,0.777,0.42,7.17,-2.50,6.09,5905,31,4.014,0.037,3.96,0.62,-1.23,0.42,6020,23,4.090,0.027,4.34,0.17,-1.06,0.34
1559,18.861,4823,1.365,5.03,-2.23,7.53000,1.09400,0.89702,0.22639,5195,263,1.714,0.135,4.75,0.25,-1.28,0.60,4794,638,1.523,0.453,2.06,19.79,-1.90,4.97,5235,30,1.781,0.058,4.85,0.77,-1.39,0.53,5262,22,1.758,0.038,4.97,0.15,-1.83,0.30
1560,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,4813,377,2.544,0.135,4.77,0.25,-1.48,0.60,3020,168,0.000,0.665,1.86,0.45,-2.26,0.22,4838,31,2.602,0.053,5.68,0.28,-1.22,0.34,4575,33,2.304,0.055,5.09,0.09,-1.98,0.22
1561,8.405,5357,1.255,4.20,0.29,4.35900,1.03200,24.96893,0.00730,5258,66,1.211,0.039,4.30,0.27,0.21,0.43,5250,5,1.211,0.014,4.17,0.36,0.19,0.05,5271,3,1.224,0.003,4.06,0.02,0.18,0.00,5212,8,1.182,0.006,3.91,0.01,0.16,0.01
1562,9.949,3460,8.157,5.37,-1.84,11.47200,5.09400,2105.71698,0.00730,3416,0,8.238,0.122,5.23,0.42,-1.52,0.27,3350,0,7.951,0.045,3.84,0.15,-1.46,0.06,3380,8,8.125,0.015,5.31,0.03,-2.52,0.11,3428,22,8.257,0.076,5.18,0.01,-1.38,0.88
1563,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3451,799,1.745,0.257,4.96,0.22,0.04,0.97,3268,115,1.383,0.518,4.95,0.74,-0.55,0.20,3413,51,1.646,0.152,5.40,0.34,-0.26,0.09,3340,131,1.939,0.443,5.08,0.17,-1.02,0.60
1564,7.307,3942,1.839,5.26,-1.27,10.89500,1.35700,974.54074,0.00730,3874,0,1.765,0.039,5.10,0.42,-1.53,0.27,3852,42,1.701,0.089,4.20,0.30,-0.93,0.17,3835,32,1.683,0.072,4.41,0.35,-1.31,0.37,3873,59,1.745,0.098,4.67,0.01,-1.20,0.36
1565,12.769,4382,0.250,4.81,-0.78,7.82700,0.20000,11.26678,0.01248,4419,244,0.258,0.039,4.88,0.27,-0.87,0.30,4421,70,0.294,0.066,4.95,0.41,-0.76,0.13,4438,12,0.315,0.016,5.07,0.06,-0.74,0.01,4389,35,0.259,0.038,4.96,0.12,-0.79,0.03
1566,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3666,0,0.700,0.039,5.09,0.42,-0.69,0.30,3664,26,0.684,0.066,5.50,0.11,-0.81,0.10,3636,15,0.626,0.016,5.50,0.20,-0.75,0.05,3650,1,0.653,0.012,5.55,0.15,-0.71,0.09
1567,14.485,4728,1.732,5.20,-2.24,7.76200,1.36500,8.48008,0.02360,4563,244,1.646,0.039,4.82,0.27,-1.94,0.27,4650,18,1.631,0.121,4.73,1.66,-2.50,0.89,4519,40,1.532,0.035,4.17,0.57,-2.54,0.31,4625,10,1.647,0.011,4.67,0.01,-2.27,0.01
1568,14.261,3583,5.462,5.29,-1.76,11.12400,3.60700,124.10806,0.01603,3550,0,5.534,0.062,5.07,0.42,-1.44,0.27,3550,1,5.300,0.080,4.11,0.35,-1.09,0.09,3519,25,5.443,0.048,5.22,0.48,-2.03,0.47,3499,3,5.348,0.017,4.85,0.01,-1.64,0.00
1569,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4208,257,0.236,0.077,4.89,0.22,-2.16,0.80,4171,141,0.168,0.240,4.43,0.93,-2.14,0.59,4191,15,0.185,0.023,4.55,0.08,-2.17,0.04,4279,36,0.285,0.042,4.99,0.15,-2.10,0.07
1570,7.491,5393,6.811,4.80,-1.94,6.48100,4.88300,595.11377,0.00730,5512,66,6.812,0.122,4.63,0.27,-1.29,0.27,5449,17,6.833,0.055,5.50,2.08,-2.50,1.36,5549,11,6.882,0.014,4.63,0.43,-2.94,0.36,5580,19,6.919,0.010,4.14,0.13,-2.27,0.01
1571,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4485,244,6.313,0.122,4.79,0.27,-1.13,0.27,4750,15,6.499,0.036,5.50,0.81,-1.33,0.33,4440,18,6.197,0.015,5.12,0.09,-1.51,0.01,4475,22,6.233,0.022,5.16,0.04,-1.51,0.02
1572,12.483,5858,0.377,4.26,-0.52,4.23600,0.33000,2.60976,0.01206,5851,66,0.357,0.039,4.51,0.27,-0.64,0.30,5810,204,0.347,0.138,4.33,0.77,-0.58,0.13,5890,9,0.394,0.006,4.63,0.04,-0.50,0.01,5896,35,0.399,0.022,4.57,0.06,-0.48,0.02
1573,11.343,4466,4.773,4.92,-2.14,7.96800,3.42100,102.18802,0.00730,4578,244,4.967,0.062,4.79,0.27,-1.37,0.27,4556,177,4.855,0.192,5.40,0.99,-2.02,0.56,4496,16,4.790,0.017,5.09,0.08,-2.21,0.02,4509,12,4.801,0.014,5.15,0.04,-2.23,0.02
1574,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4674,377,1.624,0.135,4.92,0.25,-0.77,0.46,4605,1014,1.323,0.890,4.80,7.08,-2.50,2.19,4714,29,1.701,0.037,4.94,0.32,-0.45,0.15,4355,31,1.295,0.048,4.72,0.07,-1.15,0.12
1575,7.802,5749,0.277,3.73,-1.44,3.06600,0.24300,12.62990,0.00730,5767,66,0.294,0.039,4.39,0.27,-1.31,0.27,5737,161,0.284,0.095,3.56,0.72,-1.30,0.12,5777,16,0.296,0.007,3.70,0.17,-1.36,0.09,5709,35,0.255,0.039,3.75,0.39,-1.41,0.12
1576,17.244,5704,1.871,4.50,-1.01,5.30800,1.55200,0.83792,0.14051,5709,263,1.812,0.135,4.60,0.25,-1.32,0.60,5365,820,1.690,0.624,3.48,8.16,-0.99,1.47,5757,31,1.905,0.019,4.48,0.58,-0.80,0.15,5889,20,1.988,0.015,4.37,0.15,-0.54,0.08
1577,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,4006,377,3.201,0.244,4.99,0.25,-0.86,0.46,4211,701,3.570,0.835,5.50,3.31,0.19,0.44,4047,27,3.296,0.065,5.77,0.17,0.18,0.04,3836,31,3.085,0.064,5.12,0.07,-0.19,0.06
1578,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4119,244,6.109,0.122,4.88,0.27,-1.06,0.27,4049,4,5.884,0.041,4.66,0.76,-0.98,0.36,4044,10,5.882,0.010,5.13,0.28,-1.34,0.25,4044,10,5.893,0.016,5.07,0.15,-1.29,0.10
1579,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6352,59,0.804,0.039,4.56,0.27,-1.59,0.27,6350,39,0.824,0.019,5.18,0.75,-1.61,0.50,6367,16,0.831,0.008,5.15,0.03,-1.61,0.04,6388,24,0.840,0.013,5.16,0.02,-1.65,0.00
1580,17.244,5704,1.871,4.50,-1.01,5.30800,1.55200,0.83792,0.14051,5654,263,1.771,0.135,4.59,0.25,-1.31,0.60,5814,985,1.943,0.604,4.31,6.19,-0.85,1.09,5735,34,1.904,0.022,4.76,0.42,-0.88,0.13,5528,31,1.762,0.030,4.69,0.31,-1.44,0.19
1581,18.432,6683,3.767,4.52,-1.25,4.38800,3.05900,0.63504,0.19985,6522,238,3.766,0.244,4.48,0.25,-0.90,0.46,6376,2865,3.648,1.288,3.55,7.32,-2.50,10.66,6459,28,3.671,0.028,4.28,0.37,-2.06,0.32,6533,30,3.685,0.021,4.43,0.15,-2.01,0.20
1582,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4800,244,6.190,0.122,4.66,0.27,-0.09,0.30,4361,242,5.808,0.288,3.44,0.55,-0.31,0.36,4851,14,6.304,0.012,4.38,0.10,-0.09,0.01,4821,19,6.278,0.014,4.31,0.01,-0.10,0.02
1583,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5049,66,9.492,0.122,4.65,0.27,-0.65,0.30,4150,4,8.878,0.052,4.35,1.11,-1.74,0.86,5235,28,9.891,0.016,5.05,0.02,0.23,0.02,5224,31,9.864,0.028,4.84,0.20,-0.17,0.33
1584,6.995,4068,0.505,5.20,-2.34,8.82100,0.39200,277.58756,0.00730,3997,0,0.480,0.039,4.95,0.27,-2.06,0.77,3981,33,0.393,0.086,4.53,0.51,-2.31,0.58,3943,31,0.347,0.049,4.39,0.20,-2.28,0.21,3942,14,0.329,0.021,4.66,0.00,-2.27,0.01
1585,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3899,0,1.338,0.039,5.08,0.42,-1.17,0.27,3867,99,1.355,0.200,5.16,0.51,-0.79,0.39,3949,14,1.483,0.015,5.14,0.07,-0.55,0.02,3970,12,1.493,0.014,5.17,0.03,-0.50,0.02
1586,16.462,7231,2.606,4.12,-1.93,3.02800,2.23300,0.57517,0.09435,7104,67,2.570,0.077,4.40,0.22,-1.22,0.40,7197,897,2.599,0.345,4.15,1.62,-1.24,2.09,7094,23,2.565,0.012,3.86,0.11,-1.80,0.29,7027,41,2.533,0.017,3.82,0.10,-1.96,0.20
1587,12.914,3741,1.720,4.78,0.31,8.80500,1.18300,26.00160,0.01773,3651,0,1.429,0.039,4.88,0.27,0.09,0.43,3513,45,1.483,0.026,4.46,0.44,-0.07,0.21,3799,15,1.841,0.024,5.00,0.05,0.57,0.03,3632,11,1.532,0.045,4.69,0.02,0.19,0.01
1588,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3849,799,1.917,0.257,4.99,0.22,-0.08,0.58,4041,693,2.418,0.916,5.33,2.66,0.50,0.65,3934,15,2.162,0.047,5.59,0.26,0.87,0.05,3685,97,1.448,0.287,4.67,0.02,0.20,0.00
1589,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4327,244,0.442,0.039,4.91,0.27,-1.14,0.27,4291,148,0.456,0.196,4.90,0.41,-0.95,0.23,4362,14,0.532,0.011,5.17,0.15,-0.84,0.01,4385,18,0.564,0.023,5.19,0.00,-0.80,0.03
1590,15.445,3973,5.272,5.09,-1.67,10.13700,3.61200,45.79310,0.04836,4202,257,5.566,0.121,4.86,0.22,-1.11,0.40,4237,500,5.585,0.629,5.50,2.11,-0.89,1.26,4210,23,5.546,0.033,5.82,0.10,-1.10,0.09,4214,16,5.576,0.024,5.17,0.02,-0.86,0.07
1591,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4447,244,0.529,0.039,4.88,0.27,-0.09,0.30,4383,172,0.513,0.207,4.73,0.57,-0.13,0.32,4480,4,0.626,0.006,5.02,0.04,-0.06,0.01,4477,30,0.613,0.039,4.99,0.14,-0.03,0.02
1592,13.217,3924,3.653,5.16,-0.39,10.39200,2.55400,88.26733,0.01537,3925,0,3.637,0.062,4.99,0.27,-0.69,0.30,3768,42,3.480,0.068,4.52,0.31,-0.69,0.12,3950,6,3.715,0.005,5.30,0.13,-0.32,0.02,4003,29,3.778,0.042,5.19,0.00,-0.22,0.03
1593,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3616,0,8.281,0.122,4.96,0.27,-0.06,0.30,3483,43,8.116,0.079,5.07,0.34,0.05,0.16,3568,13,8.163,0.005,5.51,0.07,0.28,0.05,3576,43,8.234,0.106,5.13,0.09,0.16,0.02
1594,12.469,5306,1.802,4.12,0.19,4.14900,1.45600,4.23838,0.01106,5209,66,1.744,0.039,4.41,0.27,0.06,0.43,5106,200,1.708,0.154,4.00,0.53,0.10,0.27,5227,25,1.788,0.018,4.02,0.06,0.24,0.02,5266,37,1.822,0.029,4.09,0.12,0.20,0.00
1595,14.580,7242,5.305,4.38,0.30,2.71500,4.19800,2.92685,0.01759,7303,42,5.199,0.062,4.38,0.27,-0.48,0.30,7095,774,5.265,0.290,3.63,0.87,0.02,0.58,7442,5,5.381,0.004,4.07,0.02,-0.01,0.04,7347,20,5.349,0.008,3.94,0.03,-0.02,0.03
1596,7.012,4913,5.589,5.05,-2.29,7.30800,4.02700,732.14989,0.00730,5025,66,5.689,0.062,4.68,0.27,-1.32,0.27,5049,10,5.703,0.039,5.41,0.80,-2.02,0.43,5017,39,5.681,0.029,5.24,0.13,-2.05,0.02,5051,8,5.707,0.007,5.18,0.01,-2.04,0.04
1597,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4513,377,0.976,0.135,4.81,0.25,-1.83,0.60,3166,119,0.000,0.494,2.18,0.60,-1.67,0.16,4517,22,0.960,0.050,5.30,0.23,-1.96,0.19,4642,21,1.147,0.038,5.14,0.05,-1.74,0.18
1598,12.060,6002,0.606,4.58,-1.61,5.32800,0.53100,5.75175,0.01282,6032,59,0.622,0.039,4.59,0.27,-1.59,0.27,5995,195,0.608,0.118,4.45,0.66,-1.49,0.27,6046,35,0.639,0.019,4.44,0.05,-1.44,0.04,6048,50,0.639,0.028,4.50,0.14,-1.45,0.08
1599,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3362,0,1.845,0.039,4.97,0.27,0.05,0.43,3268,23,1.862,0.092,5.15,0.16,0.30,0.07,3400,5,1.947,0.015,5.03,0.02,0.40,0.03,3355,4,1.739,0.035,4.66,0.01,0.20,0.00
1600,19.591,5468,4.935,4.61,-0.42,5.58400,3.71400,0.87378,0.26690,4671,814,4.101,0.217,4.83,0.22,-1.58,0.56,3506,130,2.586,0.774,1.60,6.89,-1.81,1.05,4772,47,4.309,0.100,4.57,0.92,-1.68,0.64,5213,44,4.713,0.089,4.69,0.31,-0.84,0.76
1601,19.566,5928,1.432,4.14,0.11,3.63400,1.20600,0.11345,0.26974,5689,427,1.201,0.257,4.57,0.22,-0.79,0.58,4234,2521,0.448,2.939,2.88,4.64,-0.24,3.48,5772,40,1.355,0.060,4.66,0.90,-0.57,0.57,7825,61,2.380,0.060,4.53,0.10,-0.86,0.83
1602,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5028,66,4.835,0.062,4.71,0.27,-1.46,0.27,4645,140,4.508,0.097,3.21,3.83,-2.50,1.18,5000,15,4.761,0.013,5.46,0.09,-2.42,0.05,4951,24,4.736,0.018,5.05,0.09,-2.27,0.01
1603,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4124,244,2.530,0.039,4.94,0.27,-1.70,0.27,4127,118,2.436,0.183,4.64,1.11,-1.90,0.85,4032,20,2.318,0.024,4.15,0.16,-2.17,0.16,3905,34,2.102,0.062,4.66,0.00,-2.27,0.01
1604,12.088,5955,0.958,4.57,-1.19,5.23500,0.82800,6.23448,0.01398,5950,66,0.928,0.039,4.62,0.27,-1.49,0.27,5924,204,0.939,0.122,4.84,1.06,-1.26,0.16,5987,16,0.974,0.009,4.76,0.07,-1.15,0.01,5907,18,0.928,0.010,4.68,0.11,-1.29,0.01
1605,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4917,244,3.401,0.062,4.72,0.27,-0.74,0.30,4751,24,3.283,0.032,4.63,1.68,-0.71,0.43,4937,7,3.446,0.006,4.73,0.02,-0.43,0.01,4949,27,3.455,0.023,4.76,0.12,-0.43,0.08
1606,18.401,5924,8.549,4.21,0.30,3.81200,6.00600,1.92044,0.20139,5116,263,7.901,0.172,4.74,0.25,-0.99,0.46,7000,3101,9.147,1.368,5.50,7.14,0.24,3.48,5211,38,8.102,0.073,4.73,0.90,-0.95,0.66,5203,28,8.103,0.042,4.00,0.27,-0.18,0.19
1607,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4932,257,8.977,0.226,4.63,0.22,-0.17,0.32,4074,464,8.275,0.655,2.37,1.78,-0.45,0.93,5155,17,9.444,0.017,5.96,0.04,0.84,0.03,5134,45,9.380,0.031,4.63,0.01,0.20,0.00
1608,16.766,6010,8.596,4.17,-0.71,3.96000,6.06500,4.48539,0.11081,5613,241,8.186,0.226,4.65,0.22,-1.11,0.40,5746,1161,8.745,0.674,5.50,9.73,-2.50,6.23,5748,14,8.458,0.023,4.90,0.43,-1.04,0.22,5690,22,8.462,0.023,4.23,0.26,-0.64,0.37
1609,17.244,5704,1.871,4.50,-1.01,5.30800,1.55200,0.83792,0.14051,5764,263,1.862,0.135,4.65,0.25,-1.42,0.60,5912,920,2.009,0.537,4.94,7.32,-0.60,0.86,5808,18,1.931,0.021,4.64,0.48,-0.90,0.16,5936,28,2.023,0.019,4.47,0.16,-0.67,0.10
1610,15.403,8007,6.573,4.40,-2.17,3.27300,5.11700,3.95731,0.04073,7709,67,6.221,0.226,4.46,0.22,-0.52,0.32,7753,298,6.523,0.093,4.09,0.31,-1.26,5.02,7962,34,6.571,0.011,4.31,0.03,-2.34,0.18,8046,34,6.597,0.010,4.36,0.03,-2.09,0.16
1611,9.002,5495,0.176,4.66,0.06,5.35900,0.15100,20.02627,0.00730,5475,66,0.177,0.039,4.55,0.27,0.09,0.43,5390,75,0.164,0.062,4.53,0.37,0.03,0.07,5507,8,0.241,0.006,4.77,0.02,0.12,0.01,5486,20,0.225,0.014,4.64,0.01,0.11,0.02
1612,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3577,0,3.950,0.062,5.04,0.42,-1.55,0.27,3600,18,3.961,0.057,5.25,0.37,-2.08,0.65,3579,9,3.955,0.016,5.46,0.03,-2.68,0.12,3595,52,4.058,0.131,5.06,0.23,-2.28,0.00
1613,8.760,3578,8.342,4.86,0.07,9.57400,5.00400,1458.14261,0.00730,3569,0,8.458,0.122,4.88,0.27,0.06,0.43,3582,56,8.365,0.070,5.19,0.39,0.26,0.19,3481,26,8.185,0.049,5.10,0.11,0.18,0.04,3456,18,8.160,0.032,4.98,0.11,0.13,0.03
1614,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4635,244,1.642,0.039,4.81,0.27,-0.64,0.30,4650,14,1.722,0.033,5.32,1.16,-0.54,0.27,4684,6,1.751,0.006,5.45,0.01,-0.48,0.01,4698,24,1.774,0.022,5.19,0.00,-0.37,0.05
1615,18.374,3698,3.858,5.30,-1.86,11.38100,2.65900,13.58939,0.20154,3755,660,3.989,0.244,5.03,0.58,-1.32,0.60,3845,191,4.104,0.422,5.50,5.72,-1.71,5.85,3713,23,3.887,0.066,5.17,0.27,-1.61,0.29,3634,13,3.836,0.070,4.72,0.06,-1.59,0.05
1616,18.708,4424,0.804,4.91,-1.11,8.11800,0.63800,1.02235,0.21981,4745,377,1.045,0.135,4.78,0.25,-1.25,0.60,3893,474,0.000,0.832,0.75,1.26,0.50,0.80,4823,18,1.229,0.033,5.68,0.22,-0.68,0.16,4578,29,0.985,0.051,5.05,0.12,-0.99,0.15
1617,18.078,5105,1.191,3.69,-0.30,3.40800,0.97500,0.18239,0.18712,4955,377,1.230,0.135,4.46,0.25,-0.96,0.46,5537,257,1.493,0.140,5.07,2.92,0.44,0.84,4855,30,0.996,0.053,2.28,0.98,-0.77,0.27,4830,20,0.991,0.041,3.88,1.05,-0.87,0.43
1618,11.149,6530,3.442,4.13,-0.14,3.11000,2.80800,8.98669,0.00923,6612,59,3.529,0.062,4.31,0.27,-0.59,0.30,6452,40,3.442,0.032,3.06,0.35,-0.19,0.15,6586,6,3.499,0.000,3.37,0.04,-0.16,0.01,6599,21,3.499,0.001,3.46,0.14,-0.15,0.01
1619,10.145,6867,7.502,4.47,-0.74,3.90500,5.55000,72.77798,0.00925,6496,59,7.104,0.122,4.55,0.27,-1.03,0.27,7097,32,7.576,0.055,4.70,0.35,-0.92,1.09,6667,19,7.396,0.009,4.04,0.05,-1.55,0.10,6692,44,7.409,0.020,4.13,0.07,-1.34,0.09
1620,7.430,5935,0.301,4.80,-2.27,5.71500,0.26500,51.30976,0.00730,6043,59,0.306,0.039,4.66,0.27,-1.98,0.27,5913,136,0.300,0.048,4.69,1.34,-2.13,0.39,6065,25,0.358,0.014,5.41,0.16,-2.31,0.06,6090,10,0.377,0.007,5.19,0.01,-2.24,0.03
1621,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5793,241,0.981,0.077,4.68,0.22,-1.38,0.40,5594,386,0.887,0.221,4.88,5.07,-1.45,0.67,5828,19,1.058,0.014,4.89,0.22,-0.96,0.05,5888,30,1.099,0.022,4.75,0.22,-0.79,0.06
1622,16.120,8064,0.860,4.29,-1.70,2.89900,0.79800,0.32764,0.08036,7995,67,0.834,0.077,4.32,0.22,-1.00,0.32,8097,35,0.850,0.047,4.45,0.35,-1.41,5.28,7991,35,0.838,0.014,4.20,0.05,-1.88,0.28,7965,22,0.832,0.010,4.18,0.04,-1.95,0.20
1623,17.403,7507,0.149,4.42,-2.00,3.69800,0.13900,0.19355,0.14628,7491,313,0.169,0.135,4.44,0.25,-1.50,0.60,7563,835,0.195,0.358,4.19,0.79,-2.12,3.77,7499,56,0.161,0.019,4.30,0.08,-2.10,0.29,7396,14,0.117,0.013,4.28,0.07,-1.88,0.22
1624,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6558,59,1.351,0.039,4.55,0.27,-1.57,0.27,6482,158,1.338,0.084,4.18,0.27,-1.46,0.30,6603,20,1.390,0.010,4.34,0.04,-1.37,0.03,6539,36,1.361,0.016,4.26,0.03,-1.40,0.03
1625,11.342,5800,2.484,4.49,0.10,4.69600,2.01500,11.85223,0.00730,5693,66,2.401,0.039,4.48,0.27,-0.34,0.30,5421,130,2.308,0.097,3.86,0.91,-0.23,0.13,5747,20,2.500,0.017,3.96,0.17,0.13,0.14,5733,18,2.486,0.010,3.89,0.05,-0.01,0.01
1626,8.648,5615,0.910,4.57,-0.31,5.29400,0.77200,30.45089,0.00730,5589,66,0.888,0.039,4.57,0.27,-0.48,0.30,5388,39,0.787,0.033,4.40,0.70,-0.55,0.09,5613,24,0.934,0.014,4.69,0.05,-0.28,0.02,5615,21,0.937,0.015,4.63,0.02,-0.27,0.03
1627,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4139,244,5.877,0.062,4.88,0.27,-0.11,0.30,4137,235,5.988,0.298,4.26,0.40,-0.12,0.17,4146,6,5.898,0.019,4.49,0.08,-0.02,0.04,4149,1,5.901,0.015,4.68,0.02,-0.03,0.02
1628,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,4001,257,3.973,0.121,4.96,0.22,-0.79,0.32,4132,441,4.101,0.557,5.35,1.85,-0.23,0.38,3980,22,3.915,0.036,4.63,0.17,-0.50,0.03,3958,8,3.882,0.020,4.71,0.05,-0.50,0.02
1629,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3560,0,3.946,0.062,5.04,0.42,-1.57,0.27,3601,18,3.958,0.057,5.22,0.38,-2.04,0.63,3530,26,3.867,0.065,5.05,0.49,-2.55,0.45,3589,53,4.014,0.146,5.06,0.23,-2.25,0.04
1630,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,4072,257,3.353,0.121,4.96,0.22,-0.76,0.32,4088,449,3.307,0.650,4.72,1.74,-0.66,0.90,4002,32,3.189,0.052,4.42,0.20,-0.78,0.10,4045,19,3.252,0.035,4.74,0.08,-0.73,0.08
1631,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,4696,377,2.240,0.135,4.77,0.25,-0.98,0.46,4985,1200,2.638,1.268,5.50,8.47,-2.50,6.97,4827,27,2.544,0.049,5.68,0.34,-1.49,0.32,5122,30,2.848,0.040,4.97,0.23,-0.68,0.33
1632,11.184,3278,0.346,4.86,-2.00,11.22200,0.24700,114.02498,0.01067,3338,0,0.261,0.039,5.11,0.42,-2.53,0.77,3285,6,0.300,0.014,4.99,0.07,-2.00,0.10,3345,43,0.286,0.142,5.55,0.14,-1.56,0.06,3359,83,0.350,0.269,5.19,0.00,-1.65,0.01
1633,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5185,427,2.372,0.257,4.62,0.22,-1.49,0.56,5071,1907,2.553,1.876,-0.50,19.22,-2.50,11.37,5280,34,2.549,0.060,3.37,1.29,-0.69,0.61,5056,42,2.301,0.080,4.89,0.21,-1.63,0.55
1634,11.648,5689,0.041,4.74,-2.19,6.23900,0.03600,8.42170,0.01471,5746,66,0.090,0.039,4.67,0.27,-1.83,0.27,5686,174,0.047,0.092,4.47,1.32,-2.14,0.18,5731,22,0.062,0.016,4.95,0.15,-2.19,0.07,5729,16,0.060,0.012,4.93,0.17,-2.18,0.05
1635,11.629,4517,1.679,5.10,-1.83,8.59800,1.30800,45.22723,0.01088,4507,244,1.679,0.039,4.84,0.27,-1.68,0.27,4563,142,1.693,0.156,5.44,0.93,-2.01,0.36,4489,15,1.638,0.015,4.87,0.09,-2.03,0.02,4496,13,1.645,0.014,4.90,0.09,-2.02,0.02
1636,12.217,4486,5.329,4.76,-1.25,7.64400,3.78700,69.63058,0.01338,4642,244,5.479,0.062,4.76,0.27,-0.95,0.30,4450,14,5.287,0.044,4.80,0.71,-1.24,0.54,4644,46,5.471,0.040,5.42,0.17,-1.19,0.02,4587,26,5.426,0.025,5.14,0.09,-1.19,0.03
1637,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3081,0,9.230,0.122,5.38,0.42,-1.59,0.27,3049,1,9.029,0.010,4.02,0.29,-2.46,0.21,3124,44,9.397,0.134,4.03,0.17,-2.88,0.16,3184,80,9.484,0.290,4.84,0.34,-1.93,0.85
1638,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3778,0,0.184,0.039,5.02,0.42,0.09,0.43,3792,25,0.314,0.034,5.34,0.37,0.43,0.09,3861,11,0.413,0.015,5.41,0.03,0.66,0.02,3754,36,0.103,0.109,4.66,0.00,0.20,0.00
1639,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4488,244,0.536,0.039,4.87,0.27,-0.15,0.30,4548,5,0.689,0.058,5.00,0.81,0.05,0.24,4540,16,0.661,0.007,5.17,0.06,0.07,0.05,4612,12,0.747,0.001,5.18,0.01,0.14,0.04
1640,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3902,0,2.090,0.077,5.03,0.58,-0.87,0.32,3749,5,1.925,0.113,4.30,0.57,-0.70,0.09,3937,25,2.156,0.029,5.26,0.14,-0.40,0.04,3929,12,2.157,0.019,5.04,0.06,-0.40,0.02
1641,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4162,244,2.556,0.039,4.93,0.27,-1.69,0.27,4185,75,2.477,0.078,5.04,1.07,-2.09,0.88,4110,26,2.406,0.035,4.64,0.17,-2.09,0.08,4121,26,2.415,0.038,4.76,0.09,-2.06,0.13
1642,7.430,5935,0.301,4.80,-2.27,5.71500,0.26500,51.30976,0.00730,6043,59,0.306,0.039,4.66,0.27,-1.91,0.27,5905,136,0.299,0.057,4.49,0.91,-2.07,0.37,6096,33,0.382,0.029,5.17,0.27,-2.26,0.05,6126,34,0.399,0.020,5.14,0.09,-2.22,0.04
1643,18.819,5218,2.091,4.92,-1.17,6.63100,1.68400,0.79287,0.22467,5316,263,2.096,0.135,4.54,0.25,-0.93,0.46,5282,2035,2.259,1.504,1.94,11.69,-0.59,3.70,5388,30,2.234,0.033,4.29,1.20,-0.44,0.26,5168,34,2.081,0.050,4.91,0.22,-1.00,0.42
1644,10.847,5248,7.281,4.70,-0.89,6.19800,5.14800,125.83458,0.00874,5356,66,7.237,0.122,4.63,0.27,-0.97,0.30,5398,370,7.359,0.294,3.74,3.81,-0.83,1.15,5425,11,7.363,0.011,3.18,0.25,-1.05,0.08,5420,22,7.359,0.020,3.26,0.47,-1.07,0.12
1645,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3716,0,0.116,0.039,5.05,0.42,-0.05,0.30,3606,56,0.093,0.098,4.70,0.41,-0.03,0.17,3793,30,0.325,0.043,5.28,0.16,0.42,0.07,3743,7,0.201,0.018,4.67,0.01,0.20,0.00
1646,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3606,799,0.654,0.257,4.97,0.22,0.28,0.97,3676,165,0.733,0.125,5.50,1.65,0.50,0.66,3626,38,0.714,0.091,5.39,0.24,0.40,0.09,3472,31,0.538,0.093,4.88,0.14,0.04,0.05
1647,11.109,4152,2.663,4.92,0.13,8.48600,1.92000,72.34358,0.01255,4050,244,2.534,0.039,4.96,0.27,0.10,0.43,3979,28,2.517,0.034,4.61,0.35,-0.06,0.05,4100,20,2.678,0.030,5.16,0.04,0.16,0.01,4099,38,2.615,0.117,5.11,0.10,0.19,0.01
1648,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3400,799,7.237,0.347,4.91,0.22,-0.08,0.58,3361,256,7.262,0.726,4.58,2.62,-0.24,0.94,3417,57,7.258,0.164,4.71,0.56,-0.10,0.15,3587,27,6.891,0.100,4.67,0.02,0.20,0.01
1649,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3151,0,1.564,0.039,5.22,0.42,-3.50,0.00,3098,33,1.883,0.115,4.27,0.10,-2.50,0.09,3187,3,1.703,0.033,5.16,0.02,-1.82,0.03,3268,103,1.933,0.340,5.18,0.04,-1.42,0.54
1650,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4062,244,0.139,0.039,4.85,0.27,-2.17,0.77,3981,24,0.000,0.063,3.88,0.37,-2.29,0.24,4016,20,0.014,0.028,4.05,0.08,-2.30,0.11,4014,6,0.005,0.003,4.66,0.00,-2.27,0.00
1651,7.231,5259,0.225,4.48,0.05,5.42500,0.19000,47.51164,0.00730,5246,66,0.255,0.039,4.48,0.27,0.11,0.43,5250,3,0.280,0.012,4.57,0.24,0.08,0.03,5277,42,0.295,0.027,4.60,0.12,0.14,0.08,5258,23,0.282,0.013,4.52,0.09,0.10,0.02
1652,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3560,0,3.129,0.062,5.09,0.42,-1.75,0.27,3584,22,3.200,0.070,5.42,0.37,-1.95,0.56,3597,3,3.246,0.022,5.52,0.07,-1.88,0.18,3523,55,3.084,0.138,5.03,0.22,-1.79,0.09
1653,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,3987,0,5.679,0.062,4.91,0.27,-0.03,0.30,3946,307,5.748,0.420,4.51,0.62,-0.15,0.25,4040,9,5.840,0.015,4.44,0.03,0.04,0.03,4049,1,5.792,0.040,4.68,0.02,0.10,0.04
1654,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4816,244,6.187,0.122,4.66,0.27,-0.08,0.30,4286,262,5.710,0.322,3.19,0.60,-0.31,0.37,4865,19,6.317,0.016,4.49,0.09,-0.09,0.01,4861,33,6.312,0.027,4.46,0.11,-0.09,0.01
1655,7.618,4377,6.135,5.06,-1.56,8.93000,4.24900,1294.79198,0.00730,4513,244,6.337,0.122,4.77,0.27,-1.12,0.27,4556,260,6.310,0.255,5.37,0.72,-1.41,0.41,4441,19,6.201,0.018,5.07,0.08,-1.52,0.01,4500,33,6.258,0.036,5.19,0.01,-1.48,0.02
1656,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4924,814,4.199,0.217,4.87,0.22,-1.54,0.56,4653,2307,4.026,2.496,5.14,21.25,-2.50,11.48,5084,45,4.540,0.090,5.13,0.65,-1.65,0.65,5059,32,4.493,0.055,4.95,0.15,-1.98,0.20
1657,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3934,0,0.634,0.077,4.99,0.22,0.45,0.33,3000,79,0.000,0.287,2.07,0.24,-2.05,0.10,3932,8,0.622,0.020,5.42,0.09,0.22,0.01,3944,5,0.637,0.008,4.99,0.14,0.20,0.00
1658,15.307,6041,7.964,2.61,-2.17,-0.91400,5.71600,0.79287,0.03560,6102,108,7.869,0.226,4.57,0.22,-1.15,0.40,6032,1261,7.981,0.643,2.58,2.96,-1.18,3.78,6215,12,8.053,0.010,2.92,0.08,-2.03,0.28,6533,235,8.304,0.369,4.15,0.93,-1.18,0.59
1659,10.275,4532,1.263,4.73,-0.13,7.20000,0.98600,38.21202,0.00730,4530,244,1.266,0.039,4.86,0.27,-0.14,0.30,4727,31,1.535,0.017,5.50,0.35,0.05,0.19,4592,26,1.413,0.037,4.98,0.07,-0.07,0.01,4579,33,1.396,0.044,4.91,0.10,-0.06,0.02
1660,14.779,6395,0.165,4.42,-0.66,4.26900,0.14900,0.84684,0.02083,6551,59,0.220,0.039,4.49,0.27,-0.82,0.30,6414,444,0.184,0.244,4.50,0.61,-0.64,0.21,6542,22,0.233,0.010,4.68,0.04,-0.55,0.02,6529,26,0.226,0.013,4.62,0.03,-0.54,0.02
1661,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6373,59,0.832,0.039,4.60,0.27,-1.54,0.27,6188,150,0.750,0.061,4.60,0.91,-1.71,0.28,6367,24,0.831,0.012,5.19,0.06,-1.59,0.05,6343,34,0.818,0.017,5.14,0.04,-1.66,0.02
1662,18.703,5271,0.513,4.91,-0.67,6.33100,0.43400,0.40964,0.21911,5226,263,0.393,0.135,4.60,0.25,-0.48,0.46,5418,730,0.612,0.580,5.26,4.72,-0.32,1.21,5293,19,0.546,0.028,4.98,0.90,-0.55,0.19,5208,24,0.479,0.031,4.74,0.29,-0.54,0.18
1663,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4482,244,1.130,0.039,4.85,0.27,-0.95,0.30,4466,256,1.140,0.276,5.03,0.69,-0.89,0.30,4510,21,1.184,0.022,5.15,0.03,-0.86,0.03,4504,11,1.180,0.011,5.12,0.03,-0.87,0.01
1664,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4765,244,0.023,0.039,4.71,0.27,0.22,0.43,4790,67,0.084,0.053,4.90,0.17,0.27,0.14,4780,25,0.070,0.031,4.87,0.12,0.28,0.03,4875,16,0.205,0.023,4.64,0.01,0.20,0.00
1665,8.858,3815,1.619,5.46,-1.43,10.95700,1.18500,453.73262,0.00730,3831,0,1.578,0.039,5.12,0.42,-1.56,0.27,3827,38,1.659,0.086,5.15,0.25,-1.11,0.27,3899,33,1.748,0.049,5.81,0.32,-1.12,0.11,3856,11,1.681,0.015,5.38,0.20,-1.01,0.13
1666,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4118,244,5.939,0.062,4.88,0.27,-0.88,0.30,4050,5,5.742,0.060,4.73,0.91,-0.93,0.46,4062,20,5.766,0.021,4.70,0.16,-0.88,0.06,4059,9,5.756,0.009,4.72,0.05,-0.89,0.05
1667,12.197,4632,0.518,4.83,-1.73,7.62600,0.42200,14.79790,0.01242,4632,244,0.536,0.039,4.81,0.27,-1.63,0.27,4606,121,0.496,0.128,4.73,0.67,-1.76,0.19,4621,10,0.508,0.010,4.78,0.04,-1.75,0.01,4647,8,0.530,0.005,4.93,0.08,-1.71,0.03
1668,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,5074,263,2.366,0.135,4.66,0.25,-1.28,0.60,5236,364,2.469,0.163,5.50,5.17,-2.16,1.98,5140,28,2.483,0.038,5.64,0.26,-1.40,0.20,5264,23,2.602,0.026,5.04,0.13,-0.98,0.21
1669,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4791,377,1.631,0.135,4.90,0.25,-0.82,0.46,4783,2423,1.757,2.025,4.59,1.97,-0.08,3.52,4888,16,1.856,0.027,5.69,0.21,-0.41,0.13,4679,26,1.684,0.036,4.98,0.15,-0.66,0.12
1670,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3938,0,2.519,0.077,5.01,0.58,-1.62,0.40,4150,10,2.658,0.141,5.50,2.31,-1.40,2.00,3862,7,2.312,0.018,3.80,0.12,-1.58,0.05,3800,11,2.171,0.028,4.67,0.02,-2.25,0.03
1671,16.558,6857,0.554,4.28,-0.94,3.59500,0.50200,0.32196,0.10375,6641,108,0.443,0.077,4.55,0.22,-1.58,0.40,6514,745,0.400,0.384,3.72,1.10,-1.06,0.76,6675,29,0.476,0.016,4.06,0.10,-0.84,0.07,6737,39,0.502,0.019,4.17,0.09,-0.87,0.08
1672,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3690,0,0.118,0.039,5.01,0.42,0.00,0.43,3792,25,0.320,0.034,5.37,0.37,0.44,0.09,3738,23,0.266,0.028,5.19,0.06,0.29,0.06,3739,6,0.205,0.039,4.69,0.05,0.20,0.00
1673,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3743,0,0.162,0.039,5.02,0.42,0.10,0.43,3790,27,0.293,0.035,5.39,0.36,0.45,0.09,3793,25,0.324,0.034,5.34,0.07,0.43,0.04,3735,11,0.198,0.042,4.71,0.09,0.20,0.00
1674,19.484,3628,0.897,5.27,-2.16,10.24600,0.65800,1.92309,0.26078,3646,799,0.855,0.257,5.05,0.69,-1.04,0.56,3142,224,0.000,0.962,2.49,0.61,-2.25,0.45,3681,33,0.947,0.101,5.27,0.39,-1.74,0.41,4309,85,1.699,0.219,5.09,0.09,0.14,0.06
1675,13.976,4189,2.493,4.86,-2.06,8.76600,1.85400,21.32063,0.01835,4224,244,2.589,0.039,4.92,0.27,-1.75,0.27,4250,6,2.516,0.049,5.42,1.16,-2.36,0.95,4186,22,2.490,0.025,4.73,0.18,-2.19,0.09,4137,19,2.439,0.023,4.83,0.11,-2.08,0.14
1676,13.499,5736,4.695,4.54,-1.43,5.51800,3.59600,13.26783,0.01569,5768,66,4.716,0.062,4.61,0.27,-1.25,0.27,5653,418,4.640,0.270,4.50,3.74,-1.57,1.65,5775,15,4.718,0.010,4.72,0.15,-1.39,0.05,5798,14,4.729,0.009,5.06,0.11,-1.36,0.05
1677,15.057,4304,0.302,5.20,-2.09,8.76900,0.24000,6.17447,0.02194,4268,257,0.301,0.077,4.86,0.22,-2.07,0.80,4298,134,0.317,0.086,5.12,1.80,-2.11,0.80,4237,16,0.243,0.018,4.79,0.15,-2.17,0.06,4182,24,0.161,0.038,4.68,0.03,-2.17,0.04
1678,9.073,6764,1.270,4.39,-0.74,3.83900,1.11800,15.02450,0.00730,6736,59,1.267,0.039,4.39,0.27,-1.08,0.27,6684,153,1.243,0.076,4.16,0.27,-0.75,0.18,6744,22,1.267,0.009,4.24,0.01,-0.72,0.02,6754,23,1.271,0.009,4.25,0.01,-0.72,0.01
1679,18.610,5089,0.477,4.85,-1.19,6.87700,0.40100,0.54150,0.21263,5127,263,0.418,0.135,4.74,0.25,-0.97,0.46,5535,355,0.779,0.220,5.50,5.06,0.17,1.26,5163,24,0.527,0.035,5.26,0.48,-1.02,0.22,5488,16,0.781,0.022,4.49,0.26,-0.32,0.16
1680,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3802,0,0.627,0.039,5.09,0.42,-1.95,0.27,3800,18,0.603,0.056,4.83,0.27,-2.22,0.60,3808,8,0.634,0.019,4.54,0.40,-1.79,0.30,3818,13,0.627,0.014,4.90,0.12,-2.04,0.05
1681,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4757,244,0.011,0.039,4.70,0.27,0.23,0.43,4750,3,0.046,0.027,4.88,0.25,0.23,0.08,4779,20,0.071,0.023,4.87,0.12,0.27,0.02,4848,66,0.195,0.115,5.01,0.22,-0.00,0.29
1682,13.396,6950,7.632,4.59,-1.63,4.35000,5.63500,20.78739,0.01484,6406,59,7.231,0.122,4.55,0.27,-1.03,0.27,7164,732,7.715,0.300,4.84,1.46,-1.35,3.34,6526,17,7.454,0.014,3.91,0.04,-2.16,0.19,6576,16,7.475,0.006,3.95,0.05,-2.18,0.07
1683,11.300,4819,0.414,4.75,-0.73,6.89700,0.34300,15.41700,0.01080,4881,244,0.450,0.039,4.77,0.27,-0.61,0.30,4816,109,0.410,0.112,4.75,0.33,-0.74,0.21,4906,32,0.488,0.031,4.99,0.05,-0.63,0.06,4860,8,0.446,0.006,4.98,0.13,-0.71,0.03
1684,10.873,5278,2.349,4.44,-0.05,5.27600,1.86900,17.96387,0.00911,5224,66,2.353,0.039,4.53,0.27,-0.26,0.30,5073,171,2.267,0.135,4.22,0.41,-0.20,0.21,5260,8,2.396,0.007,4.50,0.08,-0.07,0.02,5292,13,2.420,0.009,4.57,0.02,-0.05,0.01
1685,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5107,66,1.660,0.039,4.76,0.27,-1.87,0.27,5042,253,1.601,0.173,3.74,2.87,-2.50,0.67,5115,35,1.662,0.026,4.30,0.23,-2.38,0.08,5072,35,1.618,0.030,4.66,0.00,-2.28,0.00
1686,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3953,0,3.892,0.121,4.95,0.22,-0.56,0.32,3822,246,3.709,0.425,3.66,1.28,-0.74,0.54,3925,16,3.834,0.032,4.32,0.14,-0.54,0.02,3933,20,3.816,0.033,4.71,0.05,-0.48,0.02
1687,12.765,5792,1.505,4.67,-0.99,5.42700,1.26800,6.10942,0.01332,5708,66,1.433,0.039,4.66,0.27,-1.36,0.27,5771,162,1.501,0.061,4.19,2.75,-0.98,0.27,5718,32,1.476,0.017,3.78,0.07,-0.88,0.02,5800,11,1.503,0.005,4.87,0.38,-1.04,0.12
1688,6.955,6821,1.004,3.95,-1.82,3.07200,0.89500,25.26969,0.00730,6758,59,0.994,0.039,4.19,0.27,-1.41,0.27,6871,126,1.020,0.063,3.92,0.22,-2.18,0.85,6753,26,0.978,0.010,3.89,0.03,-1.65,0.06,6731,33,0.968,0.014,3.85,0.05,-1.71,0.09
1689,16.797,5870,2.854,4.51,-1.49,5.27800,2.31400,1.44278,0.11576,5811,241,2.819,0.077,4.60,0.22,-1.26,0.40,5599,1166,2.690,0.688,3.39,6.41,-2.49,5.54,5773,21,2.785,0.020,4.31,0.34,-1.76,0.23,5817,26,2.803,0.024,4.69,0.26,-1.81,0.23
1690,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3562,0,3.125,0.062,5.09,0.42,-1.76,0.27,3582,23,3.196,0.070,5.44,0.37,-1.99,0.58,3597,4,3.208,0.036,5.45,0.12,-1.72,0.29,3596,2,3.180,0.021,5.38,0.01,-1.57,0.05
1691,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3606,0,0.657,0.039,5.15,0.42,-1.90,0.27,3595,10,0.742,0.019,5.50,0.10,-2.31,0.23,3585,6,0.578,0.057,5.62,0.03,-1.70,0.09,3629,10,0.781,0.047,5.51,0.04,-1.63,0.03
1692,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3868,0,1.306,0.039,5.11,0.42,-1.13,0.27,3886,104,1.395,0.204,5.24,0.51,-0.79,0.39,3920,17,1.438,0.020,5.14,0.05,-0.61,0.04,3850,0,1.333,0.005,5.08,0.04,-0.83,0.02
1693,7.074,3747,2.200,5.18,-2.09,9.98500,1.58300,792.13645,0.00730,3730,0,2.202,0.039,5.11,0.42,-1.64,0.27,3701,16,2.126,0.052,4.97,0.32,-1.83,0.43,3716,39,2.163,0.080,4.90,0.07,-2.07,0.35,3704,6,2.177,0.041,4.78,0.13,-2.09,0.13
1694,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3629,0,8.288,0.122,4.96,0.27,-0.04,0.30,3559,58,8.142,0.074,5.26,0.43,0.22,0.21,3616,36,8.238,0.080,5.49,0.10,0.34,0.04,3592,34,8.163,0.112,4.95,0.10,0.20,0.00
1695,8.733,3738,3.799,5.01,-0.55,10.17600,2.61200,647.14262,0.00730,3779,0,3.807,0.062,4.97,0.27,-0.61,0.30,3707,51,3.776,0.096,4.68,0.17,-0.68,0.13,3826,14,3.912,0.022,5.32,0.03,-0.41,0.02,3833,27,3.909,0.039,5.18,0.01,-0.37,0.05
1696,17.176,4513,2.154,4.87,-0.88,7.87600,1.65700,2.96074,0.13603,4614,377,2.188,0.135,4.80,0.25,-0.69,0.46,3486,53,0.480,0.197,2.77,0.93,-1.39,0.20,4672,21,2.297,0.030,5.60,0.21,-0.82,0.11,4783,42,2.430,0.040,5.14,0.05,-0.43,0.14
1697,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4739,244,0.001,0.039,4.70,0.27,0.17,0.43,4692,127,0.000,0.115,4.74,0.18,0.19,0.20,4762,29,0.059,0.029,4.86,0.13,0.24,0.02,4742,19,0.033,0.018,4.91,0.17,0.20,0.00
1698,11.109,4152,2.663,4.92,0.13,8.48600,1.92000,72.34358,0.01255,4059,244,2.539,0.039,4.96,0.27,0.12,0.43,3951,2,2.493,0.024,4.50,0.25,-0.10,0.06,4123,30,2.712,0.043,5.22,0.08,0.23,0.08,4094,16,2.670,0.024,5.13,0.04,0.16,0.01
1699,16.222,4653,0.666,4.87,-0.31,7.31100,0.53700,2.11446,0.08480,4600,257,0.566,0.077,4.82,0.22,-0.28,0.32,4769,749,0.816,0.705,5.50,1.50,-0.26,1.56,4676,20,0.725,0.025,5.12,0.13,-0.33,0.04,4724,15,0.772,0.014,5.16,0.03,-0.23,0.04
1700,18.818,4163,5.802,4.76,-0.50,8.01500,3.97700,4.31320,0.23041,4120,377,5.710,0.244,4.92,0.25,-0.94,0.46,4028,1732,5.374,2.202,2.85,3.19,-0.03,1.30,4104,35,5.680,0.080,5.19,0.57,-0.82,0.42,3792,31,5.347,0.084,4.89,0.15,-1.94,0.18
1701,18.057,7226,2.274,4.46,-0.85,3.59900,1.96700,0.31754,0.18268,6962,238,2.152,0.135,4.51,0.25,-1.29,0.60,7502,60,2.341,0.235,4.88,1.70,-2.32,23.71,6945,29,2.150,0.027,4.03,0.21,-1.52,0.42,6604,23,1.961,0.023,4.36,0.16,-1.41,0.38
1702,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4289,377,0.261,0.135,4.88,0.25,-1.37,0.60,4105,254,0.047,0.555,4.36,3.79,-1.73,1.97,4242,36,0.134,0.076,5.34,0.35,-1.97,0.29,4310,40,0.267,0.071,4.97,0.15,-1.58,0.23
1703,10.615,5527,3.440,4.72,-2.16,6.24800,2.70100,46.43014,0.00730,5547,66,3.488,0.062,4.65,0.27,-1.55,0.27,5618,119,3.496,0.038,5.07,1.65,-1.84,0.61,5529,17,3.453,0.013,4.62,0.14,-1.84,0.07,5554,34,3.471,0.019,4.61,0.20,-1.76,0.09
1704,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5564,66,4.448,0.062,4.59,0.27,-0.50,0.30,5496,106,4.534,0.081,4.64,1.73,-0.01,0.31,5665,41,4.643,0.026,4.55,0.11,0.25,0.04,5714,26,4.672,0.017,4.56,0.07,0.20,0.00
1705,13.927,4444,4.946,4.78,-1.77,7.81400,3.53300,30.47895,0.01787,4593,244,5.154,0.062,4.77,0.27,-1.18,0.27,5699,661,5.939,0.373,5.50,4.13,-0.56,0.87,4549,21,5.043,0.019,5.30,0.13,-1.68,0.04,4558,17,5.052,0.021,5.18,0.01,-1.74,0.06
1706,11.648,5689,0.041,4.74,-2.19,6.23900,0.03600,8.42170,0.01471,5742,66,0.090,0.039,4.65,0.27,-1.85,0.27,5673,169,0.046,0.093,4.35,1.17,-2.09,0.19,5733,18,0.061,0.015,4.99,0.17,-2.18,0.07,5724,17,0.058,0.012,4.89,0.20,-2.19,0.05
1707,13.086,6536,4.845,4.36,-0.59,3.96900,3.79900,8.63774,0.01574,6507,59,4.759,0.062,4.51,0.27,-0.99,0.30,6406,547,4.786,0.265,4.34,1.97,-0.57,0.89,6557,9,4.858,0.005,4.43,0.10,-0.50,0.03,6589,34,4.871,0.015,4.54,0.05,-0.47,0.03
1708,7.110,3536,1.336,5.11,-0.72,11.24100,0.95000,1037.52842,0.00730,3611,0,1.429,0.039,5.01,0.42,-0.52,0.30,3633,16,1.483,0.018,5.50,0.14,-0.47,0.06,3638,6,1.502,0.003,5.60,0.05,-0.47,0.02,3631,12,1.500,0.005,5.51,0.09,-0.52,0.03
1709,19.737,3821,0.102,5.23,-1.37,11.03300,0.07800,1.88278,0.27648,4065,814,0.211,0.257,5.26,0.69,-1.55,0.56,4480,1407,0.679,1.624,5.50,10.89,-2.50,4.05,4311,72,0.826,0.160,5.30,0.54,-0.50,0.36,3498,136,1.146,0.434,4.79,0.20,-1.79,0.79
1710,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3841,0,2.016,0.077,5.07,0.58,-1.12,0.40,3814,146,1.994,0.272,4.77,0.46,-0.57,0.27,3876,17,2.080,0.030,5.14,0.07,-0.51,0.03,3985,21,2.217,0.035,5.18,0.01,-0.31,0.02
1711,11.645,8125,9.242,2.88,0.03,-2.04100,6.77900,4.15528,0.01433,9626,34,9.883,0.122,4.29,0.27,-2.01,0.77,9199,2191,9.470,0.469,0.82,0.26,-0.23,3.05,9350,42,9.585,0.007,1.58,0.01,-0.10,0.01,9383,76,9.573,0.025,1.96,0.00,-1.57,0.65
1712,13.036,6636,4.105,4.37,-1.11,4.05300,3.29700,7.29122,0.01251,6589,59,4.092,0.062,4.50,0.27,-1.16,0.27,6601,304,4.092,0.136,4.33,1.16,-1.07,0.90,6604,10,4.092,0.004,4.28,0.04,-1.10,0.03,6618,47,4.101,0.019,4.29,0.05,-1.04,0.03
1713,17.060,6402,0.947,4.42,-2.27,4.54300,0.83400,0.46047,0.13460,6481,238,0.997,0.135,4.56,0.25,-1.95,0.60,6337,1119,0.957,0.589,3.92,1.92,-1.83,2.74,6456,25,0.986,0.020,4.20,0.18,-1.93,0.26,6369,22,0.930,0.015,4.21,0.09,-2.04,0.16
1714,8.332,7369,2.729,4.38,-0.91,3.35800,2.33700,29.67563,0.00730,7184,42,2.688,0.039,4.39,0.27,-1.02,0.27,7426,179,2.749,0.070,4.60,0.35,-0.77,0.39,7177,32,2.671,0.012,4.23,0.04,-0.68,0.02,7132,27,2.653,0.011,4.13,0.10,-0.71,0.03
1715,17.690,6110,2.487,3.97,-1.55,3.20900,2.06200,0.32825,0.16094,6144,238,2.545,0.135,4.54,0.25,-1.47,0.60,5994,876,2.470,0.418,2.74,2.38,-1.13,0.87,6121,16,2.498,0.022,3.81,0.30,-1.51,0.26,5967,35,2.398,0.025,4.22,0.25,-1.35,0.18
1716,17.403,7507,0.149,4.42,-2.00,3.69800,0.13900,0.19355,0.14628,7643,313,0.178,0.135,4.40,0.25,-1.38,0.60,7639,767,0.219,0.348,4.53,0.78,-1.65,2.10,7659,18,0.203,0.014,4.62,0.09,-2.08,0.26,7521,21,0.156,0.012,4.44,0.08,-2.01,0.23
1717,8.123,6359,1.114,4.08,-1.19,3.54200,0.97400,18.99328,0.00730,6324,59,1.089,0.039,4.37,0.27,-1.31,0.27,6351,35,1.113,0.017,4.05,0.27,-1.14,0.18,6336,16,1.108,0.008,4.00,0.03,-1.15,0.01,6344,32,1.111,0.015,4.01,0.05,-1.14,0.03
1718,17.079,6613,0.714,3.83,-1.73,2.57000,0.63900,0.16827,0.12857,6768,238,0.786,0.135,4.41,0.25,-1.42,0.60,6592,553,0.714,0.249,3.58,1.15,-1.61,1.24,6759,20,0.773,0.014,4.16,0.14,-1.65,0.23,6843,20,0.802,0.010,4.25,0.12,-1.64,0.29
1719,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3647,0,0.866,0.039,5.16,0.42,-1.84,0.27,3603,12,0.853,0.042,5.09,0.12,-2.22,0.28,3641,60,0.838,0.151,5.35,0.19,-1.71,0.16,3746,6,1.095,0.007,5.67,0.03,-1.52,0.07
1720,10.578,6923,1.484,4.34,-1.04,3.68700,1.30500,7.63484,0.00730,6820,59,1.462,0.039,4.39,0.27,-1.22,0.27,6924,90,1.511,0.026,3.99,0.42,-1.08,0.37,6804,24,1.447,0.011,3.99,0.04,-0.98,0.03,6852,13,1.462,0.007,4.07,0.09,-0.99,0.12
1721,18.401,5924,8.549,4.21,0.30,3.81200,6.00600,1.92044,0.20139,5176,263,7.989,0.172,4.64,0.25,-0.95,0.46,5244,1975,8.202,1.386,5.50,7.95,-0.50,4.29,5241,51,8.124,0.082,4.26,1.73,-0.69,0.46,5284,22,8.217,0.042,4.37,0.21,-0.20,0.19
1722,9.531,5782,2.032,4.01,-0.08,3.57600,1.67200,13.91233,0.00730,5661,66,2.020,0.039,4.43,0.27,-0.39,0.30,5634,270,1.997,0.183,3.56,1.74,-0.14,0.30,5659,10,2.007,0.005,3.66,0.24,-0.12,0.01,5694,37,2.027,0.022,3.65,0.06,-0.10,0.03
1723,7.110,5201,1.704,4.49,0.17,5.47600,1.37400,88.67476,0.00730,5086,66,1.653,0.039,4.44,0.27,0.06,0.43,4985,145,1.589,0.117,4.09,0.30,0.05,0.21,5106,26,1.678,0.020,4.38,0.01,0.22,0.04,5125,27,1.700,0.027,4.45,0.07,0.19,0.00
1724,11.342,5800,2.484,4.49,0.10,4.69600,2.01500,11.85223,0.00730,5672,66,2.392,0.039,4.48,0.27,-0.35,0.30,5411,137,2.294,0.103,3.77,0.99,-0.25,0.14,5707,27,2.471,0.017,3.88,0.11,-0.02,0.07,5729,19,2.487,0.013,4.07,0.25,0.04,0.09
1725,18.454,3763,2.456,4.86,-2.19,9.38200,1.76200,3.44985,0.20524,3922,660,2.689,0.135,5.06,0.58,-1.23,0.60,3868,298,2.587,0.566,4.09,1.86,-0.84,0.98,3922,19,2.699,0.051,4.94,0.64,-1.34,0.44,4037,25,2.847,0.051,4.90,0.15,-0.77,0.12
1726,7.896,5866,4.489,4.41,0.21,4.41900,3.45500,99.03758,0.00730,5904,66,4.381,0.062,4.53,0.27,-0.31,0.30,5410,312,4.243,0.225,3.98,1.94,-0.21,0.45,6077,9,4.654,0.005,4.12,0.04,0.63,0.01,6107,20,4.659,0.011,4.64,0.01,0.20,0.00
1727,19.832,5117,2.389,4.70,-1.59,6.78000,1.89700,0.58749,0.27665,5571,427,2.499,0.257,4.65,0.22,-1.15,0.56,6560,3083,3.399,1.307,4.80,15.62,0.50,2.35,5786,37,2.887,0.068,4.65,0.93,-0.96,0.70,5496,38,2.665,0.072,4.78,0.30,-1.47,0.71
1728,15.884,8205,0.151,4.31,-1.19,2.74400,0.14400,0.25165,0.06454,8420,170,0.187,0.077,4.34,0.22,-0.92,0.32,8181,1050,0.142,0.347,4.30,0.30,-0.80,1.09,8408,26,0.201,0.009,4.48,0.02,-2.06,0.22,8338,39,0.181,0.012,4.44,0.05,-1.74,0.48
1729,10.530,5555,0.676,4.75,-0.37,5.67100,0.57600,13.91233,0.00948,5560,66,0.650,0.039,4.63,0.27,-0.49,0.30,5319,92,0.543,0.078,4.23,0.70,-0.60,0.10,5590,17,0.712,0.013,4.67,0.05,-0.33,0.01,5611,15,0.727,0.011,4.64,0.01,-0.31,0.01
1730,8.391,6610,5.375,4.34,-0.67,3.85300,4.16400,84.21705,0.00730,6612,59,5.265,0.062,4.51,0.27,-1.00,0.30,6361,351,5.256,0.161,3.87,0.96,-0.82,0.57,6704,12,5.394,0.004,4.45,0.04,-0.91,0.01,6719,29,5.399,0.011,4.44,0.03,-0.94,0.04
1731,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5366,263,7.520,0.172,4.58,0.25,-0.57,0.46,4313,1976,7.208,2.113,2.79,3.39,0.26,2.39,5478,43,7.751,0.056,4.66,1.09,-0.58,0.43,5654,39,7.797,0.048,4.65,0.32,-1.36,0.49
1732,10.101,4112,0.126,4.75,-2.30,8.84900,0.09900,58.80307,0.00951,4085,244,0.153,0.039,4.86,0.27,-2.20,0.77,4095,42,0.104,0.090,4.64,0.47,-2.33,0.41,4046,29,0.041,0.044,4.30,0.12,-2.25,0.12,4072,32,0.070,0.049,4.66,0.01,-2.27,0.00
1733,8.027,5640,1.244,4.47,-0.46,5.17200,1.04800,43.51109,0.00730,5642,66,1.225,0.039,4.57,0.27,-0.72,0.30,5452,14,1.130,0.020,3.68,0.81,-0.65,0.09,5659,10,1.258,0.004,4.13,0.09,-0.43,0.02,5680,36,1.273,0.022,4.24,0.09,-0.41,0.03
1734,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5304,263,4.141,0.244,4.70,0.25,-0.46,0.46,5239,1449,4.101,1.097,0.45,9.67,-1.00,3.89,5334,23,4.195,0.025,5.34,0.39,-0.10,0.17,5455,31,4.267,0.027,4.42,0.15,0.03,0.10
1735,12.745,5649,0.260,4.61,-0.31,5.29100,0.22500,3.58261,0.01273,5667,66,0.272,0.039,4.60,0.27,-0.30,0.30,5596,109,0.251,0.088,4.46,0.79,-0.33,0.06,5685,18,0.303,0.014,4.62,0.26,-0.24,0.02,5646,15,0.285,0.007,4.57,0.04,-0.29,0.02
1736,9.803,5766,2.011,4.17,0.28,3.86500,1.65100,13.88673,0.00730,5667,66,1.940,0.039,4.39,0.27,-0.04,0.30,5726,236,2.016,0.155,4.16,1.28,0.28,0.22,5685,22,1.989,0.013,4.00,0.04,0.24,0.03,5770,13,2.048,0.008,4.41,0.11,0.20,0.00
1737,7.110,3536,1.336,5.11,-0.72,11.24100,0.95000,1037.52842,0.00730,3604,0,1.422,0.039,5.00,0.42,-0.52,0.30,3626,16,1.475,0.018,5.50,0.13,-0.49,0.06,3613,8,1.493,0.008,5.44,0.05,-0.56,0.03,3630,15,1.500,0.006,5.32,0.14,-0.50,0.05
1738,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3660,799,7.430,0.347,4.97,0.22,-0.57,0.58,4254,3003,8.339,3.290,5.50,5.62,-0.50,3.85,3811,64,7.921,0.186,5.51,0.37,0.60,0.12,3563,42,7.801,0.134,4.96,0.15,-0.09,0.05
1739,8.732,4626,1.441,4.78,-1.66,7.52700,1.14200,97.14043,0.00730,4642,244,1.479,0.039,4.80,0.27,-1.50,0.27,4727,73,1.517,0.030,5.50,0.73,-1.71,0.23,4634,17,1.445,0.014,5.13,0.10,-1.58,0.02,4612,11,1.428,0.010,5.01,0.04,-1.59,0.01
1740,11.338,7011,8.379,4.50,-1.75,4.17600,6.09200,61.09420,0.01139,6209,59,7.830,0.122,4.59,0.27,-1.10,0.27,6368,585,8.165,0.299,3.85,1.59,-0.81,1.47,6397,33,8.156,0.017,3.79,0.08,-1.15,0.08,6359,29,8.135,0.015,3.69,0.07,-1.27,0.08
1741,9.564,6262,0.795,4.66,-1.56,5.18600,0.69900,18.37384,0.00730,6375,59,0.813,0.039,4.57,0.27,-1.60,0.27,6149,22,0.750,0.012,4.12,0.57,-1.60,0.49,6408,33,0.851,0.017,5.18,0.03,-1.53,0.04,6423,18,0.861,0.010,5.17,0.02,-1.64,0.00
1742,15.407,3933,2.138,5.26,-0.42,10.68100,1.55200,23.18462,0.04263,3925,0,2.085,0.077,5.04,0.58,-0.89,0.32,3750,5,1.945,0.113,4.04,0.72,-0.75,0.11,3945,12,2.184,0.014,5.25,0.13,-0.41,0.02,3955,23,2.198,0.025,5.12,0.08,-0.38,0.04
1743,14.761,5353,5.852,4.59,-1.09,5.77000,4.29100,11.47625,0.01859,5535,66,5.875,0.062,4.63,0.27,-1.09,0.27,5288,590,5.795,0.397,4.55,4.92,-1.28,1.15,5565,12,5.959,0.011,4.56,0.28,-1.18,0.08,5632,13,5.998,0.010,4.58,0.22,-1.18,0.08
1744,9.803,5766,2.011,4.17,0.28,3.86500,1.65100,13.88673,0.00730,5727,66,1.963,0.039,4.39,0.27,-0.01,0.30,5632,213,1.960,0.144,3.96,1.34,0.20,0.22,5772,13,2.039,0.008,4.13,0.05,0.31,0.01,5818,18,2.080,0.013,4.40,0.10,0.20,0.00
1745,15.301,5462,2.660,4.61,-0.01,5.42600,2.11600,2.80673,0.03419,5307,241,2.591,0.077,4.51,0.22,-0.44,0.32,5165,183,2.511,0.139,3.90,2.31,-0.24,0.45,5313,29,2.626,0.022,4.60,0.10,-0.08,0.05,5238,36,2.570,0.027,4.42,0.11,-0.15,0.05
1746,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3948,660,3.114,0.244,5.02,0.58,-0.39,0.46,3874,828,3.292,1.140,4.09,2.40,-0.13,0.93,4011,28,3.276,0.067,5.64,0.24,0.11,0.04,4028,26,3.339,0.059,5.07,0.10,0.07,0.05
1747,11.648,5689,0.041,4.74,-2.19,6.23900,0.03600,8.42170,0.01471,5775,66,0.107,0.039,4.67,0.27,-1.84,0.27,5748,11,0.084,0.043,4.91,1.71,-2.07,0.31,5741,31,0.070,0.020,4.85,0.17,-2.15,0.07,5729,22,0.062,0.014,4.90,0.18,-2.18,0.06
1748,11.376,5524,9.840,4.67,-0.82,5.74800,6.67800,162.18101,0.01490,5165,66,9.356,0.122,4.71,0.27,-1.09,0.27,3851,2,8.283,0.098,3.15,2.14,-2.34,1.66,5424,24,9.876,0.010,5.99,0.01,-0.12,0.02,5423,17,9.861,0.018,4.91,0.27,-0.27,0.24
1749,19.810,3659,0.930,4.91,-0.04,9.63000,0.65500,1.24451,0.27488,4110,814,1.785,0.257,4.88,0.22,0.24,0.97,5112,4848,3.308,3.162,5.21,3.70,0.50,4.92,4140,9,1.895,0.029,5.60,0.25,0.98,0.02,4122,43,1.669,0.101,5.16,0.03,0.20,0.00
1750,12.346,6933,1.551,4.31,-0.47,3.40300,1.36100,3.04509,0.01141,6933,59,1.517,0.039,4.34,0.27,-0.94,0.30,6833,118,1.520,0.038,4.05,0.62,-0.56,0.33,6967,25,1.568,0.010,4.38,0.04,-0.42,0.01,6950,34,1.561,0.014,4.34,0.06,-0.42,0.02
1751,15.817,5826,0.647,4.06,0.10,3.60200,0.55500,0.46580,0.06397,6234,108,0.827,0.077,4.38,0.22,0.20,0.33,5589,307,0.557,0.236,4.25,2.30,-0.10,0.23,6323,23,0.966,0.012,5.27,0.18,0.62,0.03,6417,15,1.062,0.009,4.61,0.07,0.20,0.00
1752,9.380,7936,0.730,4.67,-1.72,3.60000,0.67600,9.53235,0.00730,7861,42,0.745,0.039,4.55,0.27,-1.52,0.27,7950,117,0.751,0.035,4.57,0.26,-1.58,1.59,7799,9,0.691,0.004,4.46,0.01,-1.62,0.04,7855,48,0.712,0.018,4.52,0.04,-1.51,0.13
1753,8.648,5615,0.910,4.57,-0.31,5.29400,0.77200,30.45089,0.00730,5611,66,0.900,0.039,4.56,0.27,-0.46,0.30,5432,70,0.822,0.058,4.33,0.62,-0.46,0.09,5651,23,0.956,0.013,4.71,0.07,-0.24,0.02,5612,18,0.936,0.013,4.63,0.02,-0.27,0.02
1754,12.670,5769,0.656,4.51,-0.38,5.02600,0.56500,3.83884,0.01406,5733,66,0.621,0.039,4.55,0.27,-0.56,0.30,5592,172,0.565,0.127,3.84,0.89,-0.53,0.14,5751,52,0.658,0.031,4.18,0.11,-0.38,0.04,5812,14,0.695,0.009,4.39,0.04,-0.34,0.01
1755,12.017,5696,4.611,4.52,0.12,4.86300,3.51500,18.70682,0.01312,5568,66,4.457,0.062,4.59,0.27,-0.45,0.30,5455,109,4.502,0.084,4.41,1.96,-0.03,0.32,5659,16,4.639,0.009,4.63,0.05,0.24,0.01,5623,17,4.615,0.011,4.74,0.27,0.02,0.30
1756,9.623,7100,1.544,3.92,-1.21,2.52100,1.36600,7.12525,0.00730,6971,59,1.496,0.039,4.15,0.27,-1.14,0.27,7064,258,1.544,0.105,3.88,0.37,-1.06,0.44,6934,27,1.484,0.012,3.53,0.08,-1.17,0.05,7076,49,1.536,0.019,3.94,0.14,-1.13,0.04
1757,11.586,5945,2.992,4.68,-0.66,5.22600,2.42100,16.30797,0.01026,5911,66,2.960,0.039,4.59,0.27,-1.10,0.27,5905,227,2.968,0.132,4.77,1.62,-0.71,0.22,5935,21,2.985,0.011,4.70,0.11,-0.66,0.04,5866,25,2.948,0.014,4.55,0.08,-0.73,0.04
1758,16.766,6010,8.596,4.17,-0.71,3.96000,6.06500,4.48539,0.11081,5579,241,8.174,0.226,4.67,0.22,-1.22,0.40,5822,1432,8.547,0.887,5.50,12.03,-0.59,1.85,5718,23,8.456,0.027,5.06,0.44,-0.95,0.22,5790,23,8.525,0.022,4.38,0.20,-0.43,0.21
1759,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4568,244,4.958,0.062,4.76,0.27,-0.16,0.30,4528,211,4.953,0.205,4.87,0.48,-0.14,0.33,4593,60,5.020,0.060,4.86,0.19,-0.03,0.05,4560,25,4.988,0.027,4.79,0.12,-0.06,0.03
1760,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4819,244,6.186,0.122,4.66,0.27,-0.07,0.30,4351,24,5.805,0.039,3.48,1.24,-0.31,0.28,4866,17,6.317,0.014,4.48,0.10,-0.10,0.01,4877,25,6.327,0.021,4.48,0.10,-0.10,0.01
1761,14.166,7597,1.003,4.01,-0.67,2.05700,0.91600,0.57730,0.01498,7554,42,0.960,0.039,4.22,0.27,-0.99,0.30,7607,336,1.019,0.131,3.90,0.41,-0.57,0.45,7605,33,1.005,0.012,4.03,0.04,-0.65,0.04,7643,43,1.017,0.013,4.05,0.04,-0.73,0.15
1762,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4753,244,0.011,0.039,4.70,0.27,0.19,0.43,4750,3,0.052,0.027,4.79,0.27,0.21,0.09,4773,23,0.068,0.024,4.86,0.13,0.25,0.01,4805,43,0.124,0.052,4.94,0.21,0.15,0.05
1763,10.275,4532,1.263,4.73,-0.13,7.20000,0.98600,38.21202,0.00730,4551,244,1.266,0.039,4.85,0.27,-0.13,0.30,4659,34,1.473,0.020,5.39,0.26,0.09,0.12,4634,13,1.455,0.022,5.02,0.04,-0.02,0.03,4619,31,1.426,0.071,5.02,0.04,0.00,0.08
1764,12.346,6933,1.551,4.31,-0.47,3.40300,1.36100,3.04509,0.01141,6940,59,1.523,0.039,4.32,0.27,-0.87,0.30,6801,122,1.503,0.041,3.89,0.57,-0.61,0.33,6969,13,1.570,0.005,4.38,0.02,-0.43,0.01,6984,18,1.575,0.007,4.42,0.03,-0.43,0.01
1765,11.109,4152,2.663,4.92,0.13,8.48600,1.92000,72.34358,0.01255,4054,244,2.529,0.039,4.96,0.27,0.11,0.43,3959,33,2.496,0.038,4.55,0.30,-0.07,0.05,4138,13,2.729,0.015,5.28,0.06,0.24,0.08,4094,21,2.669,0.032,5.15,0.04,0.16,0.01
1766,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4799,244,6.181,0.122,4.66,0.27,-0.08,0.30,4388,292,5.845,0.335,3.50,0.54,-0.27,0.39,4857,18,6.309,0.016,4.43,0.12,-0.09,0.02,4859,38,6.306,0.034,4.46,0.14,-0.09,0.02
1767,17.352,4969,2.347,4.84,-1.79,7.09400,1.85000,2.08161,0.14351,4953,377,2.279,0.135,4.74,0.25,-1.84,0.60,5032,595,2.378,0.434,5.27,4.05,-1.79,1.47,4964,27,2.309,0.034,5.05,0.26,-2.04,0.15,5061,37,2.376,0.037,5.11,0.08,-2.09,0.13
1768,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6035,59,7.729,0.122,4.59,0.27,-1.29,0.27,6138,273,7.915,0.178,4.34,1.76,-1.83,2.94,6138,32,7.906,0.015,4.11,0.07,-2.39,0.15,6120,21,7.899,0.010,4.10,0.09,-2.23,0.06
1769,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4556,244,4.960,0.062,4.76,0.27,-0.17,0.30,4442,242,4.854,0.249,4.30,0.49,-0.29,0.36,4567,11,4.992,0.010,4.88,0.01,-0.05,0.02,4536,23,4.958,0.025,4.76,0.13,-0.07,0.02
1770,9.187,4708,0.744,4.90,-0.84,7.65800,0.60500,65.34314,0.00730,4772,244,0.774,0.039,4.79,0.27,-0.72,0.30,4752,84,0.772,0.069,5.24,0.48,-0.82,0.15,4779,19,0.798,0.019,5.26,0.07,-0.78,0.02,4795,20,0.819,0.020,5.19,0.00,-0.72,0.04
1771,18.703,5271,0.513,4.91,-0.67,6.33100,0.43400,0.40964,0.21911,5507,263,0.682,0.135,4.57,0.25,-0.87,0.46,6750,128,1.380,0.129,5.47,4.54,0.50,0.68,5482,19,0.656,0.028,5.01,0.73,-0.67,0.19,5456,20,0.637,0.025,4.52,0.32,-0.51,0.18
1772,8.391,6610,5.375,4.34,-0.67,3.85300,4.16400,84.21705,0.00730,6537,59,5.246,0.062,4.51,0.27,-0.99,0.30,6261,362,5.215,0.174,3.83,1.03,-0.96,0.66,6609,11,5.357,0.004,4.34,0.04,-0.88,0.01,6584,19,5.347,0.007,4.25,0.06,-0.90,0.02
1773,17.142,4585,8.669,4.74,-2.08,7.59200,5.78100,17.62788,0.13433,4681,377,8.741,0.172,4.74,0.25,-1.28,0.60,4832,860,8.945,0.688,5.50,5.74,-1.80,1.94,4672,19,8.745,0.029,5.74,0.21,-2.22,0.16,4765,32,8.834,0.031,5.08,0.10,-2.21,0.06
1774,15.066,5074,9.267,4.63,0.19,5.75500,6.23300,24.23260,0.02030,4889,257,8.963,0.226,4.67,0.22,-0.39,0.32,6482,705,10.000,0.328,5.50,2.47,0.50,0.90,5062,30,9.364,0.029,5.83,0.16,0.79,0.04,5043,42,9.298,0.045,4.79,0.18,-0.12,0.35
1775,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5024,66,9.489,0.122,4.65,0.27,-0.66,0.30,4314,122,9.039,0.114,3.70,1.56,-1.63,0.92,5213,11,9.878,0.006,5.06,0.03,0.23,0.01,5211,35,9.868,0.036,4.76,0.20,-0.00,0.29
1776,17.765,7169,5.183,4.09,-0.78,2.63800,4.10800,0.62546,0.16724,7162,313,5.092,0.244,4.42,0.25,-0.46,0.46,6982,1966,5.116,0.721,3.60,2.22,-0.46,2.90,7246,39,5.218,0.027,4.12,0.13,-0.79,0.50,7310,28,5.232,0.027,4.17,0.10,-1.08,0.51
1777,11.673,3975,0.719,4.97,-2.14,9.23700,0.55000,41.95657,0.00730,3982,0,0.726,0.039,5.02,0.42,-1.95,0.27,3995,17,0.735,0.038,5.19,0.53,-2.29,0.58,3981,6,0.750,0.000,4.28,0.15,-1.76,0.04,3988,10,0.741,0.006,4.89,0.24,-1.82,0.17
1778,17.060,6402,0.947,4.42,-2.27,4.54300,0.83400,0.46047,0.13460,6526,238,1.011,0.135,4.51,0.25,-1.78,0.60,6582,842,1.039,0.417,4.07,1.35,-2.50,3.01,6517,24,1.000,0.019,4.41,0.23,-2.15,0.22,6361,16,0.930,0.014,4.23,0.11,-2.01,0.18
1779,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3394,0,5.088,0.062,5.17,0.42,-1.90,0.27,3411,12,5.113,0.056,5.04,0.13,-2.03,0.20,3401,2,5.139,0.007,5.10,0.02,-2.31,0.07,3403,1,5.091,0.028,4.99,0.05,-2.02,0.13
1780,17.467,7911,0.199,4.50,0.15,2.29600,0.18900,0.10083,0.14840,8187,392,0.359,0.135,4.25,0.25,-0.71,0.46,8101,33,0.271,0.059,3.76,0.40,-0.65,1.88,8212,48,0.367,0.024,3.57,0.07,-0.31,0.21,8348,30,0.418,0.026,3.72,0.06,-0.36,0.27
1781,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,4035,377,1.774,0.135,4.97,0.25,-0.65,0.46,4021,395,1.736,0.597,4.54,1.80,-0.40,0.44,4004,30,1.679,0.053,5.17,0.31,-0.36,0.06,4021,22,1.684,0.048,5.09,0.09,-0.23,0.04
1782,19.163,3541,0.496,5.00,0.06,10.36200,0.34500,2.03610,0.23789,3616,799,0.770,0.257,4.95,0.22,-0.13,0.58,3522,199,0.737,0.230,4.71,2.20,-0.02,1.10,3628,42,0.820,0.114,5.19,0.34,0.28,0.10,3641,72,0.652,0.193,4.67,0.02,0.20,0.00
1783,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4286,814,6.540,0.347,4.96,0.22,-1.69,0.56,4381,3113,6.880,3.158,4.44,5.14,-0.22,4.82,4413,47,6.887,0.108,3.87,1.03,-0.27,0.75,4967,41,7.324,0.083,4.92,0.15,-1.50,0.55
1784,12.715,5393,1.732,4.44,0.25,5.09400,1.40800,5.72269,0.01432,5282,66,1.641,0.039,4.43,0.27,0.08,0.43,5200,208,1.640,0.157,4.13,0.66,0.13,0.29,5320,44,1.717,0.027,4.41,0.09,0.30,0.05,5332,16,1.735,0.009,4.10,0.48,0.17,0.04
1785,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3178,0,1.563,0.039,5.23,0.42,-3.46,0.00,3094,33,1.867,0.115,4.28,0.10,-2.50,0.09,3178,3,1.557,0.052,5.26,0.04,-1.69,0.05,3240,138,1.758,0.466,4.81,0.68,-2.24,2.11
1786,7.896,4333,0.500,4.98,-0.84,8.66800,0.39700,171.23794,0.00730,4347,244,0.463,0.039,4.89,0.27,-1.11,0.27,4155,25,0.289,0.040,4.25,0.28,-1.12,0.10,4379,14,0.548,0.017,5.31,0.02,-0.83,0.02,4367,21,0.545,0.026,5.10,0.10,-0.82,0.03
1787,14.020,3924,1.316,4.90,-0.45,8.95500,0.97700,15.21949,0.01404,3969,0,1.318,0.039,5.09,0.42,-0.90,0.30,3832,100,1.202,0.191,4.69,0.29,-0.56,0.16,4022,18,1.468,0.025,5.24,0.07,-0.36,0.02,4124,24,1.594,0.029,5.19,0.00,-0.13,0.06
1788,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3950,0,2.519,0.077,5.00,0.58,-1.38,0.40,4044,178,2.571,0.325,4.08,1.39,-1.22,1.05,3850,39,2.262,0.073,4.15,0.27,-1.71,0.34,3888,9,2.314,0.023,4.73,0.06,-1.97,0.10
1789,19.374,3725,7.632,4.85,0.29,9.20700,4.68100,7.99466,0.25359,3725,799,7.693,0.347,4.91,0.22,-0.40,0.58,3662,1026,7.866,1.083,4.75,5.85,0.08,2.56,3767,61,7.804,0.171,5.05,0.59,0.52,0.13,4489,493,8.436,0.904,5.02,0.14,-0.38,1.01
1790,18.103,6604,4.363,4.15,-1.72,3.63500,3.47700,0.63358,0.18833,6638,238,4.285,0.244,4.50,0.25,-0.72,0.46,6497,3350,4.341,1.302,3.28,7.59,-2.50,9.13,6720,36,4.424,0.046,4.26,0.33,-1.24,0.64,7065,66,4.538,0.056,4.51,0.11,-1.81,0.44
1791,8.401,3588,0.837,5.05,-2.25,10.19600,0.61300,303.10982,0.00730,3668,0,0.879,0.039,5.15,0.42,-1.84,0.27,3673,27,0.969,0.062,5.50,0.13,-2.50,0.41,3740,12,1.080,0.023,5.71,0.02,-1.58,0.16,3740,5,1.094,0.003,5.68,0.01,-1.60,0.06
1792,8.341,7630,3.564,2.90,-2.27,-1.14800,3.02100,5.08628,0.00730,8139,175,3.998,0.062,3.92,0.63,-0.81,0.30,7664,183,3.574,0.071,2.90,0.21,-2.42,0.60,7859,29,3.639,0.012,3.18,0.03,-2.54,0.09,7893,31,3.655,0.011,3.20,0.06,-2.27,0.01
1793,10.800,7371,1.946,4.50,-2.24,3.89000,1.70600,9.10332,0.00908,7231,42,1.942,0.039,4.44,0.27,-1.34,0.27,7365,186,1.951,0.075,4.47,0.26,-2.23,1.37,7198,30,1.892,0.012,4.42,0.04,-1.61,0.04,7154,4,1.874,0.002,4.39,0.01,-1.62,0.02
1794,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3923,0,1.384,0.039,5.06,0.42,-1.16,0.27,3886,108,1.393,0.209,5.18,0.48,-0.74,0.34,3970,19,1.499,0.011,5.44,0.23,-0.56,0.02,4066,21,1.624,0.028,5.19,0.00,-0.32,0.04
1795,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3806,0,5.001,0.062,4.93,0.27,0.24,0.43,3786,137,5.209,0.159,5.10,0.52,0.13,0.21,3943,10,5.390,0.015,4.93,0.04,0.35,0.02,3863,34,5.165,0.066,4.93,0.46,0.02,0.30
1796,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4135,244,5.870,0.062,4.88,0.27,-0.13,0.30,4099,209,5.902,0.273,4.55,0.40,-0.14,0.17,4149,1,5.900,0.019,4.51,0.06,-0.01,0.02,4149,0,5.883,0.020,4.68,0.02,-0.00,0.03
1797,15.377,3391,1.372,5.08,-0.57,11.27600,0.94900,23.42071,0.03484,3495,0,1.488,0.077,5.01,0.58,0.17,0.33,3516,40,1.487,0.045,5.50,0.46,-0.17,0.19,3491,14,1.502,0.002,5.84,0.13,-0.28,0.08,3542,12,1.532,0.025,5.19,0.01,-0.23,0.02
1798,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,5025,263,2.752,0.135,4.67,0.25,-1.21,0.60,4686,540,2.461,0.323,2.90,8.33,-2.50,3.88,5060,33,2.814,0.061,4.31,0.91,-0.85,0.50,4938,30,2.674,0.054,4.96,0.15,-1.70,0.35
1799,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4506,244,1.142,0.039,4.88,0.27,-0.97,0.30,4417,239,1.102,0.273,4.69,0.62,-0.95,0.31,4529,22,1.207,0.023,5.13,0.04,-0.83,0.03,4572,25,1.260,0.032,5.18,0.01,-0.77,0.04
1800,12.127,3234,1.382,5.24,-0.19,11.43800,0.90200,110.30622,0.01251,3247,0,1.397,0.039,5.12,0.42,-0.11,0.30,3216,20,1.326,0.085,5.50,0.14,0.09,0.07,3237,8,1.375,0.014,5.84,0.10,0.14,0.06,3238,88,1.394,0.294,5.18,0.01,-0.33,0.76
1801,18.452,3809,6.468,5.07,-0.72,10.44500,4.25500,17.76642,0.20193,3986,660,6.742,0.172,4.95,0.25,-1.19,0.60,4122,489,6.922,0.759,5.50,7.23,-1.31,5.43,3936,17,6.595,0.045,5.43,0.36,-0.72,0.14,4000,31,6.655,0.065,5.06,0.12,-0.53,0.03
1802,11.648,5689,0.041,4.74,-2.19,6.23900,0.03600,8.42170,0.01471,5754,66,0.095,0.039,4.65,0.27,-1.85,0.27,5693,176,0.053,0.089,4.56,1.50,-2.08,0.18,5775,22,0.095,0.011,4.72,0.18,-2.05,0.03,5776,26,0.092,0.019,4.90,0.16,-2.08,0.08
1803,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,3974,0,5.793,0.062,4.89,0.27,-1.29,0.27,4102,79,5.696,0.118,5.23,1.02,-1.80,0.97,3794,26,5.299,0.035,4.21,0.42,-2.22,0.28,3852,41,5.389,0.053,4.75,0.14,-2.27,0.00
1804,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3919,0,3.354,0.062,4.98,0.27,-0.87,0.30,3776,38,3.167,0.082,4.57,0.21,-1.01,0.19,3908,26,3.329,0.032,4.76,0.12,-0.59,0.03,3879,24,3.288,0.037,4.67,0.02,-0.64,0.05
1805,18.820,4140,0.016,4.81,-2.08,8.65100,0.01300,0.93068,0.22598,4278,377,0.209,0.135,4.96,0.25,-1.78,0.60,4336,861,0.004,1.115,5.50,7.59,-2.50,2.58,4223,21,0.076,0.050,5.14,0.40,-2.07,0.24,4124,13,0.022,0.016,4.73,0.08,-1.91,0.18
1806,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5066,66,2.803,0.039,4.73,0.27,-1.54,0.27,4976,173,2.723,0.134,4.81,1.59,-1.99,0.47,5053,21,2.788,0.016,5.14,0.17,-1.83,0.06,5031,16,2.770,0.013,5.03,0.07,-1.89,0.04
1807,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3581,0,5.518,0.062,5.07,0.42,-1.36,0.27,3617,47,5.396,0.119,5.14,0.20,-1.08,0.18,3551,2,5.409,0.026,5.86,0.09,-2.68,0.12,3550,34,5.435,0.085,4.99,0.24,-2.02,0.30
1808,10.275,4532,1.263,4.73,-0.13,7.20000,0.98600,38.21202,0.00730,4522,244,1.253,0.039,4.85,0.27,-0.14,0.30,4662,35,1.485,0.022,5.33,0.27,-0.06,0.11,4571,22,1.375,0.046,4.96,0.04,-0.04,0.05,4647,4,1.461,0.007,5.06,0.07,0.00,0.01
1809,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4589,244,1.610,0.039,4.84,0.27,-0.67,0.30,4601,181,1.680,0.186,5.09,0.51,-0.55,0.40,4628,11,1.697,0.010,5.15,0.02,-0.52,0.02,4601,23,1.670,0.024,5.11,0.02,-0.56,0.04
1810,16.494,3897,0.473,5.01,0.06,9.49700,0.34900,4.68166,0.09823,3836,0,0.514,0.077,5.06,0.58,0.28,0.33,3497,52,0.045,0.125,3.99,0.38,-0.68,0.14,3775,8,0.396,0.021,5.06,0.08,-0.02,0.01,3790,40,0.426,0.092,5.22,0.30,-0.15,0.21
1811,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5132,263,7.386,0.172,4.71,0.25,-0.89,0.46,4517,1259,7.103,1.387,4.12,5.48,-0.88,4.24,5257,26,7.625,0.050,4.29,1.21,-0.65,0.38,5255,24,7.610,0.040,4.95,0.16,-0.99,0.34
1812,19.881,4141,1.313,4.92,-2.06,8.75100,1.00300,0.94319,0.28034,4224,814,1.449,0.257,4.90,0.22,-1.83,0.56,3637,731,0.435,1.370,2.17,3.68,-0.50,0.98,4188,50,1.345,0.112,5.13,0.53,-1.62,0.47,4385,27,1.602,0.067,4.91,0.17,-0.91,0.34
1813,10.520,3565,3.914,5.05,-2.10,10.41300,2.66600,324.93762,0.00730,3568,0,3.952,0.062,5.04,0.42,-1.54,0.27,3601,18,3.961,0.057,5.25,0.37,-2.07,0.64,3547,40,3.878,0.108,5.23,0.42,-2.56,0.49,3609,5,4.033,0.031,5.19,0.00,-2.22,0.05
1814,15.883,4614,2.002,4.79,-2.09,7.59700,1.55700,4.51024,0.06484,4639,257,2.057,0.077,4.79,0.22,-1.80,0.40,4629,465,2.012,0.435,5.09,2.82,-2.03,1.09,4629,28,2.017,0.029,4.90,0.16,-2.04,0.08,4638,21,2.010,0.023,4.99,0.13,-2.17,0.07
1815,15.665,5764,1.019,4.72,-0.98,5.64500,0.87100,1.47979,0.05506,5644,241,0.910,0.077,4.62,0.22,-1.32,0.40,5749,33,1.010,0.062,4.89,4.48,-1.08,0.87,5678,39,0.969,0.028,4.74,0.32,-1.11,0.11,5588,24,0.910,0.018,4.45,0.19,-1.21,0.05
1816,7.742,6692,0.376,4.39,-0.32,3.69600,0.34000,18.14680,0.00730,6619,59,0.369,0.039,4.13,0.27,-0.59,0.30,6599,275,0.336,0.114,3.93,0.80,-0.27,0.30,6614,20,0.355,0.009,3.86,0.04,-0.28,0.01,6534,21,0.319,0.012,3.73,0.04,-0.33,0.02
1817,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3563,0,3.119,0.062,5.09,0.42,-1.79,0.27,3589,23,3.216,0.071,5.44,0.37,-1.94,0.55,3595,1,3.230,0.012,5.50,0.04,-1.85,0.08,3623,19,3.291,0.069,5.37,0.02,-1.50,0.20
1818,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4237,814,3.709,0.217,4.92,0.22,-1.57,0.56,3580,144,2.778,0.658,1.40,4.42,-1.50,0.85,4267,36,3.804,0.085,4.85,0.63,-1.69,0.54,4043,35,3.513,0.075,4.92,0.15,-1.68,0.39
1819,9.602,3894,5.288,4.99,0.24,9.31100,3.46900,432.11565,0.00730,3765,0,4.991,0.062,4.93,0.27,0.28,0.43,4005,183,5.482,0.235,5.50,0.46,0.50,0.17,3861,29,5.280,0.056,4.94,0.09,0.23,0.06,3843,18,5.222,0.067,4.83,0.15,0.19,0.00
1820,18.221,4617,1.610,4.81,-0.62,7.44400,1.26600,1.25256,0.19409,4518,377,1.309,0.135,4.80,0.25,-0.92,0.46,3898,133,0.645,0.358,2.50,2.48,-1.81,1.29,4644,37,1.601,0.051,5.13,0.37,-0.47,0.20,4909,40,1.790,0.085,5.03,0.24,-0.05,0.27
1821,10.013,3957,3.376,4.94,-0.46,9.13400,2.39200,200.72432,0.00730,3931,0,3.356,0.062,4.98,0.27,-0.87,0.30,3772,39,3.153,0.083,4.48,0.21,-0.96,0.16,3934,11,3.374,0.017,4.73,0.02,-0.54,0.02,3932,10,3.371,0.015,4.74,0.01,-0.54,0.02
1822,8.559,6021,0.416,4.40,-1.03,4.66800,0.36700,19.73331,0.00730,5968,66,0.408,0.039,4.51,0.27,-1.25,0.27,5982,159,0.389,0.098,4.55,0.58,-1.09,0.13,5960,19,0.380,0.010,4.44,0.10,-1.14,0.04,5998,30,0.402,0.017,4.54,0.12,-1.09,0.02
1823,19.868,6569,1.069,4.58,-1.27,4.61400,0.94200,0.13728,0.28072,5954,427,0.760,0.257,4.41,0.22,-0.94,0.58,7286,3296,1.370,1.268,4.08,4.12,0.24,1.35,5891,39,0.648,0.064,4.64,0.76,-1.54,0.52,5552,31,0.403,0.055,4.84,0.26,-1.82,0.34
1824,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4924,244,3.388,0.062,4.73,0.27,-0.73,0.30,4701,276,3.234,0.268,4.52,0.91,-0.87,0.54,4955,22,3.460,0.016,4.84,0.14,-0.42,0.01,4978,21,3.477,0.019,5.04,0.22,-0.46,0.08
1825,17.176,4513,2.154,4.87,-0.88,7.87600,1.65700,2.96074,0.13603,4629,377,2.135,0.135,4.86,0.25,-0.98,0.46,3593,88,0.672,0.252,2.79,1.11,-1.18,0.30,4710,31,2.330,0.038,5.66,0.23,-0.82,0.13,4921,19,2.563,0.019,5.18,0.01,-0.51,0.01
1826,14.439,4665,7.984,5.01,-1.87,7.94200,5.41400,60.72954,0.01915,4759,244,8.048,0.122,4.76,0.27,-1.18,0.27,4776,411,8.070,0.364,5.45,2.80,-1.68,1.14,4780,13,8.071,0.014,5.64,0.12,-1.84,0.06,4767,16,8.054,0.013,5.16,0.03,-1.93,0.07
1827,13.734,3323,9.383,5.37,-1.83,11.36900,5.68800,461.95535,0.01481,3060,0,9.195,0.122,5.37,0.42,-1.53,0.27,3097,13,8.985,0.018,3.87,0.25,-1.55,0.12,3099,50,9.335,0.181,3.97,0.16,-2.97,0.12,3296,264,9.528,0.466,2.98,2.00,-1.38,0.93
1828,19.564,4511,1.474,4.91,-0.81,8.10400,1.15500,0.86896,0.26696,4779,814,1.784,0.257,4.55,0.22,-0.83,0.58,3966,310,1.091,0.722,1.51,2.82,-1.08,1.76,4814,33,1.859,0.063,3.38,0.96,-0.06,0.28,3744,18,0.998,0.050,4.69,0.04,-2.21,0.06
1829,17.097,5488,0.581,3.58,-0.21,2.33900,0.49300,0.14035,0.13122,5594,263,0.620,0.135,4.50,0.25,-0.56,0.46,4704,251,0.005,0.307,1.87,1.96,-1.74,0.70,5645,12,0.717,0.010,4.08,0.28,-0.05,0.04,5651,16,0.733,0.010,4.23,0.20,-0.11,0.04
1830,16.967,4112,3.333,5.03,-0.61,9.37000,2.40000,9.13272,0.13215,4264,257,3.466,0.121,4.99,0.22,-1.12,0.40,3967,354,3.125,0.565,4.43,1.47,-0.65,0.76,4306,37,3.548,0.054,5.58,0.20,-0.35,0.13,4273,28,3.544,0.049,5.15,0.04,-0.52,0.02
1831,15.445,3973,5.272,5.09,-1.67,10.13700,3.61200,45.79310,0.04836,4066,257,5.561,0.121,4.87,0.22,-0.95,0.32,4186,396,5.515,0.537,5.27,1.97,-0.92,1.19,3939,24,5.227,0.033,4.90,0.27,-1.84,0.43,3908,29,5.191,0.051,4.88,0.20,-1.95,0.22
1832,15.077,9373,4.683,4.55,-1.14,2.62500,3.96300,2.00540,0.02427,9681,357,4.847,0.121,4.10,0.22,-0.06,0.32,9569,2063,4.742,0.362,4.56,0.25,-0.28,3.51,9574,17,4.729,0.012,4.56,0.02,-1.03,0.70,9764,25,4.793,0.006,4.64,0.01,0.04,0.05
1833,11.838,7710,0.281,4.15,-0.75,2.45300,0.26400,1.49899,0.00932,7769,42,0.279,0.039,4.25,0.27,-0.99,0.30,7811,154,0.323,0.051,4.20,0.28,-0.68,0.43,7788,25,0.307,0.007,4.25,0.04,-0.67,0.05,7803,22,0.311,0.008,4.28,0.03,-0.65,0.03
1834,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4068,244,6.294,0.122,4.91,0.27,-0.54,0.30,4010,118,6.214,0.172,4.80,0.33,-0.32,0.11,4078,29,6.299,0.046,4.61,0.03,-0.23,0.05,4093,32,6.321,0.051,4.67,0.01,-0.21,0.04
1835,18.286,3362,4.706,4.90,0.23,10.32300,2.88700,9.65606,0.19337,3448,660,4.829,0.244,4.92,0.25,0.58,0.79,3375,129,4.998,0.414,5.25,1.37,0.42,0.55,3479,15,4.918,0.047,5.40,0.22,0.59,0.09,3322,96,4.717,0.313,4.74,0.35,0.08,0.44
1836,9.083,7420,0.152,4.53,-2.20,3.92200,0.14200,9.91288,0.00730,7372,42,0.172,0.039,4.51,0.27,-1.65,0.27,7557,183,0.225,0.076,4.39,0.16,-2.50,0.52,7376,42,0.144,0.017,4.48,0.05,-2.07,0.15,7328,17,0.124,0.007,4.43,0.02,-2.22,0.06
1837,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4127,244,5.864,0.062,4.88,0.27,-0.13,0.30,4133,231,5.942,0.292,4.63,0.41,-0.12,0.16,4144,9,5.918,0.012,4.47,0.05,-0.04,0.03,4145,5,5.919,0.019,4.66,0.01,-0.06,0.03
1838,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3719,0,0.164,0.039,5.01,0.42,0.12,0.43,3681,63,0.189,0.116,4.88,0.40,0.13,0.14,3748,16,0.282,0.019,5.24,0.06,0.31,0.05,3740,5,0.219,0.032,4.73,0.07,0.20,0.00
1839,19.591,5468,4.935,4.61,-0.42,5.58400,3.71400,0.87378,0.26690,5720,427,4.887,0.217,4.79,0.22,-2.85,1.06,4842,3903,4.015,2.354,-0.50,13.72,-2.50,12.10,5848,41,5.133,0.075,4.32,0.96,-1.32,0.78,6834,38,5.509,0.053,4.38,0.16,-1.87,0.32
1840,17.964,7079,0.807,4.57,-0.87,3.91800,0.72900,0.21707,0.17992,6614,238,0.668,0.135,4.37,0.25,-0.88,0.46,6885,1164,0.713,0.473,4.20,3.26,-0.55,1.82,6583,21,0.603,0.023,3.74,0.24,-0.74,0.14,6452,24,0.563,0.027,3.30,0.26,-0.80,0.13
1841,18.418,5122,4.023,4.85,-0.34,6.26100,3.04800,1.50800,0.20112,5230,263,4.031,0.244,4.70,0.25,-0.52,0.46,7874,3186,5.776,0.972,5.50,3.25,0.50,2.94,5297,21,4.167,0.028,5.48,0.36,-0.27,0.22,5291,28,4.175,0.038,4.49,0.27,-0.25,0.35
1842,13.426,3305,0.004,5.09,-2.26,11.08100,0.00300,34.00948,0.00933,3198,0,-0.217,0.000,5.11,0.42,-2.88,0.77,3000,27,0.000,0.093,2.93,0.09,-2.35,0.06,3207,13,-0.179,0.005,4.57,0.06,-2.36,0.11,3275,98,0.048,0.332,4.79,0.22,-2.28,0.00
1843,18.401,5924,8.549,4.21,0.30,3.81200,6.00600,1.92044,0.20139,5015,263,7.813,0.172,4.72,0.25,-1.25,0.60,5457,4618,8.945,2.781,1.88,8.78,-0.36,5.77,5094,29,7.984,0.050,4.65,0.82,-1.86,0.42,4766,22,7.807,0.039,4.48,0.52,-0.79,0.47
1844,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3209,0,1.588,0.039,5.24,0.42,-3.44,0.00,3093,33,1.861,0.115,4.28,0.10,-2.50,0.09,3207,34,1.572,0.122,5.42,0.16,-1.56,0.03,3247,64,1.662,0.200,5.18,0.00,-1.64,0.00
1845,19.356,3771,2.579,5.06,-1.82,10.50200,1.84300,3.96096,0.25137,3977,799,2.664,0.257,5.04,0.69,-1.32,0.56,4010,588,2.808,0.811,5.50,3.26,-0.17,0.60,4085,33,2.960,0.077,5.41,0.35,-0.62,0.19,3821,22,2.639,0.062,5.06,0.21,-1.34,0.17
1846,12.642,4363,0.072,4.91,-0.06,7.98800,0.05700,12.03927,0.01681,4368,244,0.094,0.039,4.96,0.27,-0.08,0.30,3668,46,0.000,0.109,4.97,0.17,-0.66,0.14,4416,9,0.223,0.011,5.43,0.02,0.08,0.02,4381,36,0.189,0.053,5.08,0.11,0.07,0.03
1847,19.896,3800,0.262,5.17,-1.01,10.85000,0.19800,1.69981,0.28262,3386,799,0.095,0.257,5.07,0.69,-1.30,0.56,3421,113,0.000,0.558,2.70,1.57,-1.62,0.41,3438,6,0.291,0.009,2.74,0.25,-2.00,0.11,3420,46,0.117,0.160,4.68,0.03,-2.24,0.04
1848,18.861,4823,1.365,5.03,-2.23,7.53000,1.09400,0.89702,0.22639,4951,377,1.488,0.135,4.70,0.25,-1.29,0.60,4823,814,1.443,0.804,5.50,6.27,-2.50,2.70,4947,47,1.487,0.067,5.46,0.37,-2.08,0.28,5354,23,1.807,0.033,4.94,0.15,-1.93,0.22
1849,13.730,6241,6.944,4.41,-1.92,4.77000,5.11100,16.99026,0.01682,6190,59,6.835,0.122,4.54,0.27,-1.17,0.27,6100,847,6.870,0.503,4.37,2.47,-2.50,8.35,6276,41,6.958,0.018,4.48,0.13,-2.47,0.10,6343,16,6.992,0.008,4.48,0.07,-2.24,0.04
1850,16.857,7493,1.546,4.20,-2.02,3.08800,1.38100,0.33297,0.12127,7119,67,1.328,0.077,4.40,0.22,-1.28,0.40,7159,945,1.434,0.396,3.87,0.81,-1.16,1.21,7184,31,1.436,0.017,3.94,0.09,-1.24,0.21,7292,27,1.493,0.024,3.97,0.11,-1.58,0.36
1851,15.883,4614,2.002,4.79,-2.09,7.59700,1.55700,4.51024,0.06484,4726,257,2.066,0.077,4.86,0.22,-1.77,0.40,4795,323,2.130,0.318,5.50,2.32,-2.22,1.15,4741,43,2.098,0.039,5.48,0.23,-2.07,0.06,4832,18,2.221,0.023,5.18,0.01,-1.81,0.07
1852,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3601,0,0.396,0.039,5.15,0.42,-1.84,0.27,3600,14,0.400,0.047,5.26,0.14,-2.09,0.27,3595,5,0.390,0.031,5.29,0.02,-2.23,0.18,3603,5,0.348,0.033,5.27,0.08,-1.78,0.14
1853,8.329,3427,5.169,5.18,-2.34,10.34500,3.39100,1206.14633,0.00730,3375,0,5.067,0.062,5.17,0.42,-1.94,0.27,3410,12,5.106,0.056,5.03,0.13,-2.00,0.19,3392,7,5.168,0.021,5.16,0.01,-2.56,0.06,3396,57,5.203,0.183,5.02,0.21,-2.28,0.00
1854,7.287,5859,2.320,4.51,-1.29,5.18200,1.91200,91.45343,0.00730,5845,66,2.319,0.039,4.64,0.27,-1.41,0.27,5797,155,2.299,0.096,3.95,0.61,-1.14,0.19,5846,19,2.325,0.010,4.10,0.04,-1.14,0.04,5870,14,2.337,0.007,4.13,0.07,-1.09,0.01
1855,10.800,7371,1.946,4.50,-2.24,3.89000,1.70600,9.10332,0.00908,7233,42,1.949,0.039,4.44,0.27,-1.33,0.27,7322,195,1.942,0.078,4.32,0.25,-2.21,1.28,7199,39,1.892,0.015,4.42,0.05,-1.60,0.06,7148,13,1.872,0.005,4.37,0.02,-1.64,0.03
1856,19.510,4477,9.012,4.78,-1.79,7.81500,5.94700,7.08598,0.26273,4039,814,8.674,0.347,4.81,0.22,-0.89,0.58,5897,6924,10.000,3.190,5.50,25.79,0.50,4.29,3881,67,8.248,0.187,2.37,1.22,-1.81,0.42,5274,40,9.552,0.070,4.93,0.15,-1.98,0.18
1857,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3860,660,1.532,0.135,5.05,0.58,-1.22,0.60,3665,144,1.240,0.401,3.91,1.01,-1.14,0.69,3839,15,1.491,0.036,4.61,0.36,-0.74,0.17,3792,27,1.423,0.049,4.79,0.10,-0.92,0.17
1858,9.931,3654,0.640,5.47,-0.70,11.33100,0.46900,236.48304,0.00730,3680,0,0.713,0.039,5.08,0.42,-0.66,0.30,3714,30,0.752,0.047,5.50,0.16,-0.54,0.08,3680,23,0.686,0.043,5.85,0.08,-0.69,0.07,3689,40,0.705,0.067,5.66,0.15,-0.66,0.14
1859,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3934,0,2.504,0.077,4.99,0.22,-1.51,0.40,4248,12,2.786,0.130,5.50,2.17,-1.22,1.62,3850,33,2.270,0.066,4.04,0.22,-1.72,0.34,3970,12,2.422,0.024,4.92,0.15,-1.66,0.12
1860,18.703,5271,0.513,4.91,-0.67,6.33100,0.43400,0.40964,0.21911,5244,263,0.440,0.135,4.67,0.25,-0.61,0.46,4716,648,0.000,0.670,1.12,3.38,-1.44,1.39,5274,27,0.497,0.036,4.21,1.02,-0.79,0.25,5454,30,0.627,0.029,4.65,0.35,-0.58,0.20
1861,17.142,4585,8.669,4.74,-2.08,7.59200,5.78100,17.62788,0.13433,4668,377,8.685,0.172,4.80,0.25,-1.12,0.60,5543,1203,9.416,0.699,5.50,13.46,-1.34,2.86,4728,36,8.822,0.041,5.77,0.17,-1.96,0.22,4729,19,8.808,0.025,5.06,0.12,-2.14,0.11
1862,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3971,0,1.350,0.039,5.06,0.42,-0.92,0.30,3870,62,1.284,0.117,4.54,0.23,-0.63,0.13,4016,12,1.479,0.016,5.07,0.05,-0.41,0.01,3987,21,1.436,0.033,5.00,0.05,-0.44,0.03
1863,10.121,5084,2.890,4.58,-0.04,5.76400,2.24100,37.73984,0.00741,4999,244,2.865,0.039,4.61,0.27,-0.22,0.30,5007,293,2.900,0.231,4.57,0.38,-0.05,0.41,5026,17,2.914,0.014,4.68,0.11,-0.03,0.01,5018,17,2.907,0.013,4.63,0.01,-0.03,0.02
1864,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5302,66,1.056,0.039,4.71,0.27,-1.39,0.27,5223,127,1.017,0.105,4.55,1.80,-1.46,0.37,5342,32,1.100,0.025,5.12,0.08,-1.32,0.08,5396,36,1.142,0.030,5.05,0.17,-1.20,0.10
1865,9.108,5726,0.079,3.81,-0.86,3.34900,0.06900,7.28115,0.00730,5618,66,0.084,0.039,4.40,0.27,-0.80,0.30,5752,11,0.091,0.019,3.87,0.31,-0.82,0.06,5556,39,-0.019,0.030,3.25,0.12,-1.07,0.06,5616,25,0.016,0.017,3.53,0.12,-0.98,0.03
1866,10.953,3901,5.442,4.73,-2.27,8.77500,3.70000,201.55798,0.00958,4009,244,5.807,0.062,4.89,0.27,-1.30,0.27,4103,82,5.691,0.122,5.34,1.05,-1.70,0.96,3840,18,5.369,0.031,4.07,0.23,-1.76,0.36,3837,23,5.350,0.031,4.66,0.00,-1.95,0.19
1867,14.840,3536,1.097,5.24,-2.23,10.23400,0.79300,17.27428,0.01752,3546,0,1.035,0.039,5.17,0.42,-2.11,0.77,3505,25,1.054,0.102,4.95,0.27,-2.07,0.54,3513,53,0.955,0.153,5.24,0.22,-1.96,0.04,3491,7,0.923,0.051,5.09,0.04,-2.02,0.05
1868,18.472,4359,0.810,4.74,-2.09,7.96100,0.64000,1.06121,0.20095,4443,377,0.866,0.135,4.87,0.25,-1.68,0.60,3857,105,0.134,0.366,2.07,2.21,-2.50,0.96,4440,32,0.871,0.060,5.30,0.27,-2.03,0.22,4432,23,0.892,0.046,4.99,0.14,-1.97,0.18
1869,18.445,4594,2.357,4.75,-1.82,7.52100,1.81500,1.50730,0.20439,4802,377,2.509,0.135,4.79,0.25,-1.21,0.60,3279,89,0.256,0.420,2.20,0.93,-1.82,0.21,4825,34,2.542,0.064,5.13,0.64,-1.77,0.41,4960,34,2.691,0.057,4.98,0.15,-1.74,0.40
1870,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,4199,377,3.585,0.244,4.83,0.25,-0.43,0.46,4298,875,3.961,0.970,5.50,3.05,0.33,0.61,4241,32,3.680,0.070,5.56,0.29,0.54,0.13,4460,90,4.061,0.224,5.15,0.05,-0.40,1.03
1871,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3814,0,0.629,0.039,5.11,0.42,-1.96,0.27,3803,17,0.612,0.054,4.81,0.30,-2.14,0.59,3815,20,0.637,0.029,4.71,0.33,-1.88,0.26,3872,22,0.727,0.044,4.75,0.15,-1.64,0.20
1872,9.480,4680,5.014,4.84,-0.02,7.12400,3.59400,176.84794,0.00730,4543,244,4.951,0.062,4.76,0.27,-0.17,0.30,4434,243,4.852,0.251,4.24,0.46,-0.25,0.34,4565,12,4.991,0.012,4.85,0.01,-0.04,0.02,4563,40,4.988,0.041,4.78,0.12,-0.04,0.04
1873,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,4903,814,4.117,0.217,4.74,0.22,-1.12,0.56,4746,1294,4.342,1.281,5.50,8.52,-2.13,6.90,5171,52,4.700,0.104,5.20,0.55,-0.68,0.93,5053,37,4.525,0.061,4.97,0.15,-1.99,0.22
1874,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5044,66,2.801,0.039,4.74,0.27,-1.57,0.27,4993,177,2.738,0.134,4.69,1.66,-1.98,0.47,5031,13,2.771,0.011,5.03,0.06,-1.88,0.04,5046,30,2.784,0.026,5.04,0.16,-1.84,0.08
1875,13.386,3840,0.097,5.12,-0.23,10.20800,0.07300,23.93316,0.01578,3872,0,0.199,0.039,5.07,0.42,-0.19,0.30,3950,3,0.306,0.037,5.50,0.41,0.01,0.07,3872,20,0.193,0.027,5.31,0.10,-0.09,0.04,3844,25,0.161,0.025,5.10,0.08,-0.15,0.06
1876,10.470,3577,0.371,5.14,-2.12,10.41600,0.27400,110.66238,0.00730,3639,0,0.430,0.039,5.16,0.42,-1.79,0.27,3601,14,0.401,0.047,5.26,0.14,-2.07,0.27,3621,45,0.369,0.117,5.53,0.27,-1.86,0.13,3635,52,0.425,0.129,5.37,0.21,-1.72,0.11
1877,7.908,5574,0.318,4.13,0.08,4.05900,0.27300,19.25750,0.00730,5571,66,0.328,0.039,4.41,0.27,0.05,0.43,5599,103,0.378,0.077,4.04,0.78,0.22,0.10,5587,26,0.376,0.018,4.38,0.05,0.22,0.02,5629,29,0.410,0.021,4.40,0.12,0.20,0.00
1878,12.676,5190,2.324,4.75,-0.96,6.43000,1.85600,13.24342,0.01172,5260,66,2.371,0.039,4.67,0.27,-1.06,0.27,5204,126,2.344,0.106,4.96,1.02,-0.87,0.29,5266,19,2.396,0.015,4.66,0.05,-0.76,0.03,5276,9,2.403,0.007,4.61,0.07,-0.74,0.01
1879,7.630,6557,1.355,4.55,-1.60,4.60400,1.18200,42.77598,0.00730,6561,59,1.363,0.039,4.56,0.27,-1.54,0.27,6502,155,1.347,0.082,4.20,0.27,-1.42,0.28,6564,23,1.371,0.011,4.29,0.05,-1.40,0.05,6585,14,1.381,0.007,4.30,0.02,-1.40,0.02
1880,8.173,4493,1.168,5.01,-0.88,8.44500,0.92100,173.22078,0.00730,4479,244,1.116,0.039,4.86,0.27,-1.01,0.27,4416,232,1.105,0.266,4.62,0.61,-0.97,0.29,4523,14,1.198,0.015,5.15,0.02,-0.85,0.02,4532,30,1.212,0.037,5.14,0.03,-0.82,0.04
1881,7.296,3956,8.933,5.15,-0.78,10.38800,5.70700,5751.74998,0.00730,4050,244,9.087,0.122,4.91,0.27,-1.03,0.27,3979,37,8.984,0.047,5.50,0.80,-0.61,0.27,4017,20,9.022,0.041,5.75,0.12,-0.63,0.07,4015,39,9.002,0.057,5.19,0.01,-0.45,0.06
1882,13.426,3305,0.004,5.09,-2.26,11.08100,0.00300,34.00948,0.00933,3181,0,-0.241,0.000,5.12,0.42,-2.90,0.77,3000,27,0.000,0.093,2.94,0.09,-2.33,0.06,3207,5,-0.175,0.003,4.56,0.02,-2.37,0.05,3225,10,-0.085,0.063,4.66,0.00,-2.28,0.00
1883,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6159,59,1.938,0.039,4.58,0.27,-1.54,0.27,6190,365,1.955,0.198,4.55,1.39,-1.73,1.13,6149,30,1.937,0.015,4.59,0.05,-1.62,0.04,6128,26,1.924,0.013,4.61,0.08,-1.67,0.04
1884,9.651,3238,2.094,5.17,-2.24,11.13700,1.42800,382.64849,0.00730,3165,0,1.562,0.039,5.23,0.42,-3.50,0.00,3100,33,1.887,0.115,4.30,0.10,-2.50,0.09,3182,3,1.614,0.034,5.21,0.02,-1.74,0.03,3144,106,1.459,0.371,4.99,0.63,-5.04,5.85
1885,11.964,5352,6.905,4.75,-2.14,6.58500,4.93200,81.35795,0.00926,5471,66,6.936,0.122,4.65,0.27,-1.31,0.27,5549,18,7.019,0.059,5.50,2.52,-2.49,1.62,5463,27,6.944,0.018,4.59,0.52,-3.42,0.43,5480,17,6.992,0.013,4.31,0.39,-2.00,0.32
1886,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3520,799,1.658,0.257,5.04,0.69,0.19,0.97,3378,88,1.514,0.164,4.94,1.14,-0.35,0.46,3567,39,1.798,0.108,5.64,0.20,0.16,0.06,3629,49,1.774,0.133,5.12,0.22,0.01,0.30
1887,18.398,3694,2.978,4.85,-0.51,9.58300,2.07300,4.48332,0.20520,3778,660,3.004,0.244,4.97,0.25,-1.03,0.60,4313,971,4.055,1.049,5.50,3.70,-0.10,0.91,3837,29,3.166,0.069,5.57,0.31,-0.33,0.04,3896,32,3.221,0.077,5.10,0.09,-0.19,0.04
1888,16.514,4063,2.559,4.97,-1.35,9.30700,1.87700,8.59014,0.09946,3930,0,2.489,0.077,5.01,0.58,-1.52,0.40,3879,89,2.318,0.231,4.04,1.34,-1.40,1.01,3861,29,2.283,0.063,4.20,0.26,-1.78,0.32,4031,21,2.514,0.032,5.04,0.13,-1.96,0.18
1889,7.941,6633,1.535,4.45,-1.51,4.33600,1.33500,35.15604,0.00730,6650,59,1.563,0.039,4.50,0.27,-1.43,0.27,6649,19,1.509,0.007,5.50,0.90,-1.42,0.35,6620,22,1.512,0.009,5.00,0.07,-1.55,0.05,6625,25,1.529,0.014,4.65,0.01,-1.56,0.05
1890,12.042,4237,5.960,4.90,0.07,8.16400,4.03600,107.54742,0.00977,4139,244,5.868,0.062,4.88,0.27,-0.14,0.30,4045,187,5.829,0.252,4.49,0.39,-0.26,0.15,4149,1,5.909,0.031,4.53,0.09,-0.03,0.04,4149,0,5.885,0.015,4.71,0.04,-0.01,0.02
1891,13.523,6557,4.995,4.69,-2.29,4.87900,3.89700,11.23570,0.01749,6480,59,4.999,0.062,4.53,0.27,-1.32,0.27,6500,530,4.967,0.254,4.53,1.91,-2.50,4.22,6453,28,4.951,0.013,4.52,0.06,-2.41,0.07,6501,44,4.973,0.019,4.60,0.06,-2.21,0.07
1892,17.932,3968,1.659,5.06,-0.46,9.81400,1.22600,4.18408,0.17889,3911,660,1.500,0.135,5.06,0.58,-0.93,0.46,3688,180,1.231,0.443,4.11,0.82,-0.92,0.52,3985,23,1.678,0.048,5.17,0.31,-0.47,0.07,4102,19,1.817,0.044,5.04,0.12,-0.16,0.04
1893,8.642,5742,4.539,4.88,-1.63,6.05500,3.48900,151.49559,0.00730,5788,66,4.553,0.062,4.59,0.27,-1.32,0.27,5666,110,4.507,0.048,4.62,1.76,-1.75,0.66,5804,3,4.569,0.002,5.51,0.04,-1.72,0.02,5797,19,4.571,0.014,5.18,0.01,-1.63,0.07
1894,10.965,5442,9.926,4.50,0.03,5.22100,6.68600,154.31211,0.00895,5042,66,9.491,0.122,4.66,0.27,-0.68,0.30,4298,117,9.012,0.115,3.91,1.48,-1.66,0.92,5250,13,9.901,0.008,5.11,0.04,0.20,0.02,5167,29,9.823,0.027,4.94,0.19,-0.33,0.29
1895,14.053,4081,5.827,4.84,0.09,8.34900,3.89100,43.39103,0.01814,4009,244,5.703,0.062,4.91,0.27,-0.04,0.30,3997,334,5.783,0.447,4.60,0.65,-0.00,0.25,4049,1,5.807,0.015,4.63,0.06,0.08,0.01,4028,19,5.842,0.024,4.67,0.01,0.01,0.02
1896,8.236,3956,4.417,4.77,-0.03,8.41000,2.99900,431.12182,0.00730,3891,0,4.321,0.062,4.92,0.27,0.08,0.43,3718,119,4.235,0.180,4.25,0.31,-0.40,0.19,3942,8,4.487,0.015,4.75,0.04,0.03,0.02,3962,18,4.490,0.015,4.82,0.09,0.11,0.07
1897,17.547,3506,6.296,5.40,-0.38,11.49700,3.97600,38.47689,0.15162,3557,660,6.324,0.172,5.09,0.58,-0.53,0.46,3668,130,6.502,0.055,5.50,2.26,-0.08,0.58,3598,32,6.444,0.068,5.73,0.09,-0.20,0.03,3646,3,6.377,0.017,5.17,0.02,-0.13,0.01
1898,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3572,0,5.505,0.062,5.08,0.42,-1.37,0.27,3620,47,5.407,0.118,5.23,0.21,-1.10,0.19,3526,26,5.381,0.070,5.41,0.57,-2.36,0.55,3572,42,5.521,0.155,5.09,0.20,-2.13,0.26
1899,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6169,59,1.942,0.039,4.60,0.27,-1.63,0.27,6181,352,1.948,0.192,4.64,1.42,-1.66,0.99,6171,16,1.954,0.009,4.44,0.07,-1.63,0.05,6137,22,1.935,0.011,4.50,0.06,-1.62,0.04
1900,10.847,5248,7.281,4.70,-0.89,6.19800,5.14800,125.83458,0.00874,5366,66,7.241,0.122,4.63,0.27,-0.95,0.30,5364,352,7.336,0.278,3.42,3.23,-0.92,1.25,5413,23,7.350,0.020,3.17,0.67,-1.19,0.10,5456,14,7.384,0.008,3.31,0.39,-1.01,0.05
1901,13.666,3752,0.217,5.00,0.21,9.75700,0.15700,17.76642,0.01683,3738,0,0.166,0.039,5.01,0.42,0.01,0.43,3790,26,0.320,0.035,5.36,0.37,0.43,0.09,3793,26,0.328,0.037,5.36,0.10,0.44,0.05,3744,17,0.108,0.050,4.66,0.01,0.20,0.00
1902,9.128,5091,1.932,4.79,-1.86,6.78500,1.55100,69.47043,0.00730,5069,66,1.947,0.039,4.74,0.27,-1.65,0.27,5085,137,1.920,0.098,4.69,1.40,-1.91,0.34,5046,20,1.893,0.015,4.50,0.12,-1.99,0.05,5024,40,1.864,0.041,4.66,0.01,-2.07,0.11
1903,13.484,5422,0.415,4.83,-1.30,6.28200,0.35600,4.27366,0.01630,5386,66,0.392,0.039,4.70,0.27,-1.35,0.27,5425,121,0.430,0.101,4.92,1.91,-1.24,0.37,5382,21,0.382,0.015,4.72,0.20,-1.38,0.02,5345,20,0.354,0.015,4.72,0.15,-1.46,0.07
1904,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3526,0,5.464,0.062,5.08,0.42,-1.34,0.27,3513,29,5.285,0.097,4.78,0.17,-1.38,0.17,3475,8,5.296,0.015,5.12,0.03,-2.59,0.10,3435,156,5.228,0.492,5.06,0.24,-2.09,0.41
1905,19.052,4384,3.896,4.99,-2.13,8.15400,2.83600,2.44118,0.24182,5085,427,4.410,0.217,4.79,0.22,-1.38,0.56,3807,559,3.149,1.051,2.15,3.88,-0.81,1.22,5199,48,4.674,0.091,4.58,1.10,-1.09,0.87,5316,41,4.672,0.054,4.93,0.15,-1.92,0.21
1906,17.703,5157,5.777,4.74,-1.17,6.54200,4.20800,4.06818,0.16135,5435,263,5.840,0.244,4.64,0.25,-0.96,0.46,4856,1518,5.515,0.982,-0.43,5.11,-1.90,4.35,5532,26,6.019,0.032,5.17,0.68,-0.87,0.26,5541,15,6.046,0.024,4.84,0.28,-0.74,0.20
1907,12.280,3337,1.832,4.99,0.13,10.82000,1.18600,88.14547,0.01379,3353,0,1.845,0.039,4.98,0.27,0.06,0.43,3307,21,1.893,0.087,5.19,0.17,0.28,0.07,3391,3,1.980,0.010,4.99,0.03,0.34,0.02,3373,8,1.894,0.058,4.66,0.00,0.20,0.00
1908,18.086,5061,6.263,3.77,-0.10,3.63700,4.47200,1.01065,0.17913,5132,263,6.260,0.172,4.60,0.25,-0.15,0.46,4102,333,5.370,0.568,1.96,3.52,-1.08,2.05,5200,20,6.411,0.026,3.26,0.73,-0.12,0.11,5347,18,6.485,0.012,3.84,0.18,-0.29,0.11
1909,10.950,3885,7.720,5.21,-1.84,10.82100,5.02100,951.48074,0.00730,4102,244,8.101,0.122,4.90,0.27,-1.18,0.27,4070,85,7.926,0.126,5.42,0.88,-0.93,0.49,4037,21,7.911,0.027,5.34,0.29,-1.09,0.22,4001,15,7.868,0.024,5.10,0.09,-1.13,0.03
1910,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,4993,814,8.912,0.347,4.82,0.22,-1.01,0.56,3811,486,7.920,1.073,1.63,4.40,-1.05,1.77,5242,59,9.422,0.084,4.18,1.20,-0.54,0.57,5135,28,9.326,0.051,4.90,0.19,-0.85,0.42
1911,9.821,4604,6.594,4.75,-0.12,7.10300,4.55700,233.23837,0.00730,4576,244,6.607,0.122,4.74,0.27,-0.32,0.30,4725,310,6.724,0.270,4.71,0.30,0.30,0.38,4581,24,6.634,0.025,4.73,0.14,-0.16,0.02,4598,23,6.652,0.022,4.81,0.03,-0.14,0.04
1912,9.362,3548,8.106,5.12,0.03,11.02000,4.87900,2029.55114,0.00730,3642,0,8.299,0.122,4.96,0.27,-0.02,0.30,3489,40,8.095,0.077,5.30,0.35,0.12,0.16,3616,22,8.190,0.063,5.63,0.13,0.41,0.04,3559,4,8.137,0.015,5.19,0.01,0.19,0.01
1913,12.088,5955,0.958,4.57,-1.19,5.23500,0.82800,6.23448,0.01398,5981,66,0.947,0.039,4.60,0.27,-1.38,0.27,5850,42,0.899,0.020,4.46,0.63,-1.36,0.60,6013,23,0.990,0.013,4.76,0.07,-1.12,0.03,5988,37,0.979,0.024,4.67,0.06,-1.15,0.07
1914,19.721,4640,1.859,5.01,-1.21,8.14000,1.45600,0.94450,0.27528,3993,799,1.013,0.257,5.03,0.69,-1.40,0.56,4363,1645,1.019,1.938,5.26,12.55,-2.50,5.26,3974,65,0.955,0.158,4.22,0.95,-1.67,0.49,6445,35,3.102,0.052,4.40,0.16,0.06,0.17
1915,17.132,6934,1.570,4.60,-1.87,4.38900,1.37500,0.53284,0.13768,7028,313,1.674,0.135,4.46,0.25,-1.62,0.60,7293,1162,1.688,0.448,5.50,2.39,-0.94,1.73,6957,30,1.582,0.027,4.68,0.28,-1.72,0.35,6816,36,1.514,0.032,4.44,0.14,-1.93,0.22
1916,17.922,4476,4.479,4.79,-1.33,7.71500,3.24300,4.04762,0.16931,4683,377,4.683,0.244,4.78,0.25,-1.09,0.60,4288,481,4.286,0.596,3.82,3.86,-2.10,2.37,4675,27,4.656,0.035,5.51,0.24,-1.32,0.19,4713,20,4.718,0.026,5.01,0.13,-1.03,0.16
1917,14.717,4393,2.034,4.96,-1.41,8.44400,1.55600,11.39200,0.01886,4420,244,2.088,0.039,4.84,0.27,-1.30,0.27,4435,515,2.078,0.556,5.21,1.77,-1.32,0.78,4416,23,2.056,0.025,5.12,0.10,-1.42,0.03,4319,38,1.951,0.053,4.71,0.08,-1.56,0.08
1918,19.416,7819,2.677,3.84,-0.36,1.20100,2.33700,0.06674,0.25398,9272,1142,3.104,0.217,4.16,0.22,-0.65,0.58,8226,4596,2.840,1.227,3.20,1.77,0.06,5.13,9299,55,3.141,0.049,4.36,0.20,-0.33,0.90,9286,44,3.130,0.052,4.53,0.21,-0.11,0.89
1919,13.366,4969,4.751,5.21,-2.25,7.36600,3.50200,31.65192,0.01547,5024,66,4.827,0.062,4.72,0.27,-1.48,0.27,4950,20,4.722,0.085,5.06,1.83,-2.48,1.32,4978,15,4.747,0.013,5.35,0.12,-2.41,0.05,5020,24,4.792,0.019,5.18,0.01,-2.27,0.02
1920,10.333,5706,1.205,4.44,0.14,4.67800,1.01100,11.78148,0.00730,5663,66,1.192,0.039,4.39,0.27,0.02,0.43,5439,94,1.089,0.072,4.14,0.54,-0.05,0.10,5666,29,1.223,0.015,4.29,0.04,0.12,0.02,5657,12,1.216,0.004,4.24,0.03,0.12,0.01
1921,16.439,5620,5.968,4.85,-2.03,6.34500,4.40100,7.26775,0.09586,5541,241,5.925,0.121,4.67,0.22,-1.15,0.40,5077,822,5.652,0.615,2.58,4.82,-2.50,4.32,5545,35,5.938,0.026,3.65,0.25,-1.88,0.24,5527,19,5.953,0.015,4.26,0.13,-1.40,0.13
1922,18.119,5035,7.467,4.72,-0.94,6.59500,5.21800,5.48025,0.18660,5090,263,7.416,0.172,4.63,0.25,-1.10,0.60,4452,764,7.069,0.895,2.44,9.84,-1.08,3.92,5118,38,7.470,0.063,2.63,2.04,-1.05,0.40,5215,21,7.583,0.031,4.93,0.15,-0.90,0.25
1923,9.484,5467,8.719,4.47,-0.82,5.41300,6.03400,246.94487,0.00730,5400,66,8.516,0.122,4.65,0.27,-1.08,0.27,5022,238,8.436,0.218,3.89,5.04,-1.53,0.93,5511,31,8.745,0.025,6.00,0.00,-1.19,0.09,5556,5,8.753,0.003,5.19,0.00,-1.37,0.04
1924,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,5210,427,9.045,0.347,4.69,0.22,-0.80,0.58,3694,220,7.924,0.650,2.44,4.39,-1.64,2.44,5439,27,9.504,0.051,4.24,1.09,-1.25,0.51,5043,29,9.202,0.050,4.93,0.15,-1.64,0.39
1925,14.649,3674,0.803,5.19,-0.39,11.17300,0.58400,26.39976,0.02112,3749,0,0.963,0.039,5.04,0.42,-0.11,0.30,3690,101,0.827,0.201,5.34,0.43,-0.32,0.20,3731,25,0.918,0.046,5.47,0.08,-0.27,0.05,3741,9,0.909,0.010,5.19,0.00,-0.24,0.03
1926,12.650,4806,3.325,4.76,-0.71,6.92200,2.53000,22.92979,0.01561,4944,244,3.415,0.062,4.71,0.27,-0.76,0.30,4850,21,3.367,0.034,4.90,1.42,-0.62,0.45,4949,17,3.454,0.013,4.90,0.17,-0.45,0.03,4971,22,3.470,0.018,5.03,0.22,-0.47,0.06
1927,19.584,4331,6.873,4.71,-0.78,7.57900,4.67700,3.42137,0.26693,4613,814,7.202,0.347,4.65,0.22,-0.64,0.58,7369,7382,8.995,1.346,3.50,4.33,-0.45,11.12,4577,39,7.126,0.093,4.15,0.93,-0.93,0.82,3454,49,5.962,0.157,4.78,0.11,-2.13,0.13
1928,10.105,3561,0.682,5.32,-2.25,10.24600,0.49900,134.27650,0.00730,3588,0,0.649,0.039,5.16,0.42,-1.93,0.27,3595,10,0.738,0.019,5.50,0.10,-2.31,0.23,3595,10,0.654,0.058,5.59,0.01,-1.81,0.07,3616,23,0.703,0.116,5.55,0.06,-1.61,0.03
1929,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5208,66,0.987,0.039,4.76,0.27,-1.58,0.27,5214,124,1.006,0.105,4.67,1.73,-1.50,0.38,5209,15,1.002,0.012,4.62,0.13,-1.48,0.02,5244,37,1.032,0.029,4.67,0.13,-1.41,0.07
1930,17.703,5157,5.777,4.74,-1.17,6.54200,4.20800,4.06818,0.16135,5290,263,5.821,0.244,4.63,0.25,-0.82,0.46,6436,2219,6.393,0.872,3.97,6.11,-0.34,2.55,5342,23,5.902,0.041,5.34,0.55,-1.23,0.37,5408,32,5.925,0.041,4.94,0.15,-1.59,0.34
1931,18.494,9259,5.107,3.89,-0.76,0.76600,4.27800,0.20417,0.20740,10778,0,5.774,0.244,3.98,0.63,0.18,0.79,8149,3646,5.356,1.308,3.76,1.38,0.50,5.61,10980,33,5.575,0.018,5.25,0.14,0.76,0.21,11050,25,5.562,0.017,4.83,0.24,-0.84,0.97
1932,12.061,5270,1.821,4.40,-0.27,5.33200,1.47600,8.90020,0.01001,5279,66,1.844,0.039,4.54,0.27,-0.38,0.30,5196,157,1.802,0.125,4.31,0.63,-0.31,0.25,5310,7,1.883,0.005,4.55,0.02,-0.18,0.01,5289,27,1.868,0.019,4.48,0.08,-0.20,0.02
1933,7.858,4353,2.731,4.77,-1.91,8.07900,2.04600,284.05341,0.00730,4354,244,2.816,0.039,4.86,0.27,-1.59,0.27,4433,229,2.795,0.249,5.13,1.39,-2.02,0.53,4300,17,2.672,0.021,4.27,0.08,-2.09,0.01,4269,45,2.602,0.065,4.72,0.12,-2.21,0.05
1934,8.192,4514,1.593,4.74,-0.67,7.38900,1.24400,122.51803,0.00730,4603,244,1.621,0.039,4.84,0.27,-0.68,0.30,4597,187,1.670,0.192,5.03,0.52,-0.56,0.41,4646,14,1.714,0.013,5.29,0.16,-0.51,0.02,4605,12,1.674,0.012,5.11,0.01,-0.54,0.02
1935,10.219,6726,6.145,4.31,-1.31,3.87200,4.68200,46.45153,0.00917,6653,59,5.990,0.062,4.49,0.27,-1.07,0.27,6203,440,5.913,0.194,3.27,1.10,-2.07,2.00,6730,20,6.091,0.009,4.09,0.05,-2.88,0.26,6742,23,6.120,0.010,3.88,0.02,-2.27,0.00
1936,13.941,6180,1.957,4.50,-1.56,4.94600,1.65100,3.39782,0.01565,6149,59,1.934,0.039,4.59,0.27,-1.56,0.27,6278,365,2.005,0.195,4.58,1.05,-1.52,0.80,6154,20,1.943,0.010,4.52,0.09,-1.58,0.03,6131,28,1.929,0.014,4.51,0.08,-1.61,0.04
1937,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5269,66,1.026,0.039,4.73,0.27,-1.46,0.27,5270,205,1.055,0.139,4.44,2.33,-1.25,0.35,5281,20,1.061,0.011,4.71,0.28,-1.35,0.04,5257,16,1.038,0.015,4.79,0.17,-1.44,0.08
1938,17.176,4513,2.154,4.87,-0.88,7.87600,1.65700,2.96074,0.13603,4444,377,2.047,0.135,4.94,0.25,-1.26,0.60,4111,214,1.698,0.361,3.17,1.79,-1.88,1.38,4496,18,2.135,0.030,4.99,0.17,-0.91,0.09,4533,15,2.168,0.018,5.12,0.07,-0.96,0.07
1939,11.845,3226,0.380,5.17,-0.28,11.37500,0.25600,90.61498,0.01119,3244,0,0.512,0.039,5.08,0.42,-0.08,0.30,3151,0,0.318,0.028,4.97,0.11,-0.40,0.04,3218,36,0.439,0.135,5.33,0.11,-0.22,0.07,3376,87,0.966,0.309,4.22,1.66,-0.59,0.64
1940,14.443,4503,0.559,4.77,-0.08,7.28200,0.44300,4.53315,0.01857,4482,244,0.573,0.039,4.85,0.27,-0.03,0.30,5148,8,1.298,0.039,5.50,0.83,0.50,0.17,4501,35,0.649,0.030,4.96,0.03,-0.01,0.07,4500,9,0.651,0.010,5.01,0.03,-0.03,0.02
1941,14.440,3461,5.001,4.96,-0.50,10.79800,3.23500,82.90868,0.02179,3544,0,4.974,0.062,5.08,0.42,0.06,0.43,3496,52,5.005,0.140,5.07,0.36,-0.41,0.14,3587,13,5.126,0.016,5.57,0.06,-0.21,0.04,3574,20,5.076,0.018,5.19,0.01,-0.24,0.02
1942,16.508,7680,2.690,3.75,-1.87,1.72600,2.33500,0.32404,0.10043,7754,67,2.829,0.077,4.20,0.22,-0.81,0.32,7367,922,2.589,0.369,3.34,1.25,-1.15,2.33,7687,29,2.709,0.010,3.62,0.07,-1.55,0.46,7498,12,2.649,0.008,3.37,0.07,-1.34,0.50
1943,10.944,3806,0.617,4.78,-2.04,9.54700,0.46500,65.10285,0.00834,3828,0,0.634,0.039,5.09,0.42,-1.98,0.27,3802,17,0.610,0.054,4.82,0.29,-2.16,0.59,3848,31,0.681,0.049,4.83,0.23,-1.79,0.27,3829,8,0.639,0.014,5.00,0.02,-2.03,0.05
1944,15.651,5494,0.142,4.59,-0.64,5.64900,0.12300,1.05730,0.05161,5499,241,0.138,0.077,4.69,0.22,-0.72,0.32,5469,230,0.129,0.188,4.31,2.01,-0.69,0.18,5498,29,0.145,0.023,4.46,0.18,-0.63,0.04,5583,23,0.199,0.014,4.56,0.13,-0.53,0.03
1945,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5083,66,2.629,0.039,4.58,0.27,-0.20,0.30,5071,259,2.655,0.202,4.52,0.46,0.03,0.37,5101,8,2.680,0.006,4.61,0.02,0.07,0.01,5095,21,2.675,0.016,4.61,0.01,0.07,0.03
1946,7.074,3747,2.200,5.18,-2.09,9.98500,1.58300,792.13645,0.00730,3699,0,2.187,0.039,5.12,0.42,-1.69,0.27,3697,15,2.124,0.051,4.94,0.31,-2.06,0.52,3669,21,2.093,0.034,4.98,0.06,-2.79,0.43,3708,5,2.212,0.044,4.72,0.10,-2.16,0.14
1947,7.424,3827,1.393,5.23,-1.28,11.05700,1.02700,855.46058,0.00730,3833,0,1.357,0.039,5.12,0.42,-1.53,0.27,3985,58,1.613,0.107,5.50,0.76,-0.93,0.43,3862,13,1.449,0.007,5.45,0.41,-1.15,0.25,3864,21,1.450,0.033,5.50,0.28,-1.25,0.24
1948,7.201,3324,1.190,5.11,-0.08,11.62500,0.78700,1102.04670,0.00730,3365,0,1.242,0.039,5.05,0.42,-0.14,0.30,3305,14,1.385,0.052,4.88,0.17,-0.07,0.07,3363,30,1.235,0.094,5.88,0.04,0.47,0.02,3361,36,1.218,0.099,5.06,0.09,0.20,0.00
1949,19.661,3595,5.561,5.06,-1.00,11.14600,3.65500,10.66596,0.26438,3715,799,5.798,0.217,4.97,0.22,-1.05,0.56,4078,1298,6.165,1.696,5.50,3.73,0.05,0.95,3646,43,5.568,0.114,5.52,0.30,-0.88,0.13,3523,38,5.540,0.107,5.38,0.21,-1.37,0.24
1950,10.145,6867,7.502,4.47,-0.74,3.90500,5.55000,72.77798,0.00925,6486,59,7.097,0.122,4.56,0.27,-1.04,0.27,6573,453,7.376,0.238,4.13,1.24,-0.98,1.90,6687,37,7.406,0.020,4.09,0.05,-1.47,0.12,6695,28,7.413,0.009,4.13,0.07,-1.27,0.09
1951,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,6059,59,7.739,0.122,4.58,0.27,-1.25,0.27,6126,272,7.921,0.180,4.32,1.74,-1.91,3.25,6152,22,7.915,0.009,4.15,0.04,-2.25,0.16,6195,13,7.938,0.008,4.23,0.06,-2.12,0.12
1952,12.699,6404,2.091,4.55,-1.16,4.70100,1.77200,5.68329,0.01139,6336,59,2.045,0.039,4.55,0.27,-1.42,0.27,6369,252,2.079,0.130,4.32,0.53,-1.20,0.37,6320,16,2.054,0.008,4.34,0.04,-1.22,0.02,6345,25,2.065,0.012,4.39,0.04,-1.20,0.03
1953,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5111,66,2.640,0.039,4.58,0.27,-0.16,0.30,5058,266,2.650,0.209,4.54,0.47,-0.01,0.39,5124,30,2.697,0.023,4.70,0.10,0.08,0.02,5184,25,2.743,0.017,4.65,0.01,0.15,0.04
1954,8.943,5082,0.171,4.95,-0.92,6.73000,0.14500,38.58336,0.00730,5140,66,0.175,0.039,4.81,0.27,-0.85,0.30,5015,72,0.123,0.077,4.79,0.47,-0.97,0.15,5176,17,0.244,0.009,5.06,0.10,-0.79,0.02,5195,19,0.257,0.017,5.06,0.04,-0.75,0.03
1955,17.098,4285,0.533,5.14,-2.18,8.83500,0.42100,2.70147,0.13233,4356,377,0.626,0.135,4.78,0.25,-1.67,0.60,4457,468,0.600,0.576,5.50,3.47,-2.50,1.26,4351,39,0.598,0.053,5.62,0.21,-2.07,0.17,4498,32,0.834,0.045,5.16,0.03,-1.66,0.11
1956,11.045,6078,4.754,4.55,-0.77,4.92100,3.68000,32.44890,0.01084,6057,59,4.705,0.062,4.56,0.27,-1.09,0.27,6081,266,4.759,0.150,4.71,1.83,-0.73,0.52,6084,39,4.762,0.021,4.69,0.08,-0.70,0.04,6109,42,4.776,0.022,4.57,0.09,-0.65,0.04
1957,17.010,8662,4.833,4.50,-1.71,3.04500,4.00800,1.02000,0.12594,8969,392,4.965,0.244,4.32,0.25,-0.68,0.46,8877,2480,4.846,0.513,4.37,0.58,-2.50,3.00,8965,45,4.939,0.043,4.68,0.05,-1.06,1.06,8907,21,4.907,0.016,4.60,0.04,-1.17,0.57
1958,14.649,3674,0.803,5.19,-0.39,11.17300,0.58400,26.39976,0.02112,3690,0,0.878,0.039,5.02,0.42,-0.32,0.30,3666,95,0.795,0.197,5.30,0.39,-0.38,0.21,3662,21,0.804,0.033,5.23,0.09,-0.42,0.05,3642,15,0.782,0.017,5.08,0.13,-0.46,0.02
1959,12.993,3545,5.361,5.05,-1.96,10.67900,3.54200,176.03540,0.01489,3583,0,5.503,0.062,5.07,0.42,-1.41,0.27,3614,47,5.378,0.118,5.14,0.20,-1.07,0.18,3550,0,5.415,0.016,5.90,0.04,-2.72,0.05,3578,5,5.461,0.017,5.19,0.00,-2.10,0.21
1960,18.490,3628,2.215,5.35,-0.66,11.32800,1.55700,7.56833,0.20688,3925,660,2.514,0.135,4.96,0.25,-0.71,0.46,3848,15,2.533,0.214,5.50,1.80,-0.22,0.25,3906,10,2.472,0.027,5.85,0.10,-0.03,0.02,3944,24,2.506,0.107,5.13,0.05,0.08,0.02
1961,13.086,6536,4.845,4.36,-0.59,3.96900,3.79900,8.63774,0.01574,6522,59,4.774,0.062,4.51,0.27,-0.98,0.30,6505,453,4.835,0.217,4.50,1.77,-0.58,0.88,6570,22,4.862,0.010,4.49,0.05,-0.53,0.02,6689,14,4.916,0.006,4.54,0.05,-0.50,0.03
1962,8.027,5890,4.259,4.51,-1.08,5.17400,3.31900,123.93672,0.00730,5890,66,4.256,0.062,4.58,0.27,-1.17,0.27,5808,327,4.217,0.185,4.24,2.25,-1.11,0.57,5888,29,4.256,0.015,4.57,0.19,-1.05,0.02,5871,32,4.247,0.017,4.52,0.10,-1.07,0.05
1963,19.502,3357,1.598,4.99,-0.43,11.04700,1.08600,3.35892,0.25502,3494,799,1.604,0.257,4.93,0.22,0.45,0.97,3492,122,1.546,0.397,5.50,1.79,0.44,0.74,3491,42,1.600,0.132,5.68,0.21,0.10,0.06,3094,152,1.325,0.527,4.20,1.53,-1.15,0.77
1964,14.863,8226,8.981,4.61,-0.51,2.74400,6.62900,7.97995,0.01200,6223,59,7.771,0.122,4.61,0.27,-0.42,0.30,7356,701,8.688,0.292,3.70,0.76,0.50,1.93,6694,45,8.537,0.032,2.90,0.10,0.47,0.07,6625,32,8.494,0.013,3.04,0.00,0.19,0.00
1965,10.394,4017,0.094,5.25,-1.68,10.73300,0.07300,120.89268,0.00730,3985,0,0.046,0.039,5.00,0.27,-1.84,0.27,3995,23,0.065,0.048,5.31,0.76,-1.79,0.66,3991,11,0.056,0.010,5.11,0.33,-1.69,0.19,4025,42,0.112,0.060,5.10,0.15,-1.54,0.19
1966,13.440,5285,1.058,4.90,-1.40,6.62200,0.88200,6.49830,0.01506,5287,66,1.041,0.039,4.73,0.27,-1.44,0.27,5210,125,1.004,0.106,4.66,1.74,-1.50,0.38,5292,34,1.068,0.029,4.81,0.11,-1.33,0.08,5321,25,1.090,0.022,4.95,0.23,-1.32,0.09
1967,12.642,4363,0.072,4.91,-0.06,7.98800,0.05700,12.03927,0.01681,4395,244,0.103,0.039,4.96,0.27,-0.02,0.30,4448,2,0.271,0.033,5.33,0.47,0.10,0.11,4449,1,0.214,0.037,5.36,0.07,0.28,0.13,4447,2,0.242,0.020,5.18,0.01,0.18,0.03
1968,18.078,5105,1.191,3.69,-0.30,3.40800,0.97500,0.18239,0.18712,5055,263,1.338,0.135,4.64,0.25,-0.72,0.46,5471,220,1.504,0.144,4.92,4.45,0.12,1.07,4962,11,1.129,0.019,4.33,0.34,-0.44,0.11,5205,28,1.299,0.028,4.41,0.15,-0.01,0.07
1969,16.652,3982,3.890,4.81,-0.43,8.54500,2.72800,8.39847,0.10981,3980,0,3.948,0.121,4.95,0.22,-0.80,0.32,4002,349,3.953,0.499,4.72,1.35,-0.46,0.49,3953,17,3.884,0.025,4.66,0.21,-0.51,0.03,3926,3,3.890,0.011,4.85,0.12,-0.64,0.03
1970,7.509,6282,7.987,4.47,-1.69,4.83900,5.74800,412.66725,0.00730,5990,66,7.712,0.122,4.59,0.27,-1.28,0.27,6051,17,7.872,0.085,4.17,1.58,-2.02,3.97,6108,16,7.893,0.010,4.10,0.06,-2.30,0.16,6076,17,7.880,0.009,3.99,0.05,-2.25,0.02
1971,18.490,3628,2.215,5.35,-0.66,11.32800,1.55700,7.56833,0.20688,3627,660,2.101,0.135,5.03,0.58,-0.83,0.46,3480,80,1.928,0.315,4.81,0.54,-0.91,0.27,3678,25,2.263,0.061,5.57,0.21,-0.51,0.06,3790,21,2.298,0.058,5.13,0.06,-0.19,0.04
1972,12.868,5150,1.695,4.79,-2.10,6.71600,1.37500,11.08154,0.01381,5151,66,1.683,0.039,4.76,0.27,-1.85,0.27,4935,244,1.595,0.173,3.55,3.01,-2.39,0.61,5157,22,1.694,0.018,4.49,0.11,-2.27,0.07,5141,32,1.677,0.027,4.70,0.07,-2.27,0.02
1973,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4075,244,6.291,0.122,4.91,0.27,-0.56,0.30,3950,4,6.141,0.031,4.70,0.39,-0.41,0.06,4111,46,6.365,0.088,4.78,0.32,-0.19,0.06,4125,12,6.369,0.015,4.66,0.01,-0.18,0.01
1974,12.921,7366,0.038,4.10,-1.42,2.76400,0.03600,0.94580,0.01568,7465,42,0.064,0.039,4.19,0.27,-1.14,0.27,7363,287,0.039,0.119,4.04,0.33,-1.45,0.71,7473,14,0.078,0.006,4.22,0.02,-1.23,0.04,7509,23,0.081,0.006,4.19,0.04,-1.96,0.41
1975,19.063,4959,9.172,4.71,-1.57,6.87900,6.17500,6.28348,0.23340,4938,814,9.098,0.347,4.79,0.22,-1.22,0.56,3615,172,7.676,0.496,3.09,4.16,-1.44,1.02,5002,28,9.236,0.057,5.11,0.60,-1.69,0.51,5726,33,9.671,0.038,4.93,0.16,-1.95,0.18
1976,11.749,4010,1.428,5.06,-0.39,9.54100,1.06300,59.02011,0.00826,3979,0,1.354,0.039,5.06,0.42,-0.90,0.30,3881,65,1.298,0.119,4.60,0.23,-0.60,0.12,4013,25,1.467,0.032,5.08,0.08,-0.41,0.04,4019,20,1.477,0.023,5.09,0.06,-0.40,0.03
1977,7.903,3947,2.916,5.19,-0.66,10.46000,2.09000,849.96296,0.00730,3895,0,2.854,0.039,5.02,0.42,-1.09,0.27,3911,64,2.880,0.108,4.78,0.27,-0.66,0.14,3876,21,2.820,0.032,4.84,0.03,-0.77,0.07,3905,21,2.867,0.035,4.89,0.03,-0.69,0.05
1978,7.110,5201,1.704,4.49,0.17,5.47600,1.37400,88.67476,0.00730,5056,66,1.640,0.039,4.44,0.27,0.07,0.43,4968,146,1.568,0.119,4.13,0.29,0.05,0.22,5060,17,1.643,0.013,4.34,0.09,0.16,0.01,5044,14,1.632,0.012,4.29,0.10,0.14,0.02
1979,17.467,4312,7.382,5.09,-0.77,9.23500,4.96000,22.16154,0.15310,4337,377,7.420,0.172,4.79,0.25,-1.05,0.60,4352,1389,7.406,1.494,5.00,2.75,-0.25,1.96,4331,15,7.393,0.029,4.76,0.33,-0.79,0.32,4240,15,7.296,0.027,4.87,0.14,-1.03,0.23
1980,14.249,9394,1.289,3.62,-1.13,0.13300,1.22300,0.26400,0.01900,8901,175,1.198,0.039,3.95,0.63,-1.09,0.27,9256,705,1.244,0.173,3.60,0.16,-2.50,0.68,8871,41,1.173,0.007,3.50,0.03,-1.88,0.34,8965,12,1.191,0.004,3.56,0.01,-2.22,0.12
1981,14.965,5477,8.664,5.08,-2.11,6.59600,5.99100,33.43490,0.01852,5291,66,8.459,0.122,4.72,0.27,-1.47,0.27,5177,457,8.483,0.305,5.50,5.42,-1.90,1.37,5372,31,8.599,0.020,5.81,0.12,-2.27,0.11,5360,18,8.590,0.011,5.15,0.03,-2.24,0.03
1982,8.092,4056,5.912,5.19,-1.15,10.33400,4.01800,1786.48757,0.00730,4126,244,6.112,0.122,4.88,0.27,-1.09,0.27,4070,93,5.902,0.152,5.27,0.97,-1.10,0.66,4061,19,5.900,0.016,5.34,0.26,-1.41,0.23,4055,23,5.902,0.024,5.19,0.00,-1.29,0.08
1983,11.552,5218,2.707,4.63,0.07,5.71000,2.12300,18.04679,0.00985,5098,66,2.637,0.039,4.58,0.27,-0.17,0.30,5004,263,2.605,0.212,4.34,0.44,-0.06,0.40,5153,20,2.719,0.016,4.75,0.10,0.12,0.01,5152,31,2.718,0.024,4.62,0.02,0.14,0.03
1984,12.340,3487,3.093,4.87,-2.24,10.20200,2.12900,99.58639,0.01234,3562,0,3.118,0.062,5.10,0.42,-1.79,0.27,3587,23,3.191,0.073,5.25,0.28,-1.66,0.37,3596,2,3.233,0.021,5.49,0.07,-1.82,0.16,3619,12,3.316,0.076,5.37,0.03,-1.62,0.03
1985,13.598,3988,7.719,4.74,-0.28,8.28100,4.99900,86.37737,0.01266,4021,244,7.789,0.122,4.91,0.27,-0.53,0.30,3937,233,7.711,0.307,4.53,0.72,-0.33,0.33,4026,21,7.820,0.025,4.86,0.06,-0.17,0.03,4022,17,7.814,0.020,4.87,0.05,-0.18,0.02
1986,19.629,3548,0.516,5.49,-1.00,11.12200,0.37500,2.36483,0.26690,3956,799,0.317,0.257,5.17,0.69,-1.80,0.56,3471,92,0.392,0.403,5.50,0.84,-1.47,0.99,4179,66,0.904,0.170,5.79,0.17,0.96,0.04,4223,43,0.494,0.091,5.18,0.01,0.20,0.00
1987,11.892,5549,9.006,4.73,-1.89,6.09900,6.20400,120.83702,0.01436,5430,66,8.777,0.122,4.69,0.27,-1.33,0.27,4751,18,8.504,0.084,2.49,8.08,-2.25,2.21,5536,20,8.998,0.002,5.99,0.02,-2.25,0.11,5579,57,9.049,0.087,5.18,0.01,-1.82,0.76
1988,14.320,3897,1.392,5.08,-0.62,10.16600,1.03000,23.73559,0.01657,3917,0,1.366,0.039,5.08,0.42,-1.13,0.27,3950,3,1.497,0.056,5.22,0.70,-0.59,0.16,3948,33,1.467,0.041,5.31,0.17,-0.58,0.05,3996,27,1.535,0.038,5.18,0.01,-0.49,0.05
1989,15.377,3391,1.372,5.08,-0.57,11.27600,0.94900,23.42071,0.03484,3439,0,1.442,0.077,5.05,0.58,-0.00,0.32,3411,33,1.409,0.126,5.19,0.26,-0.47,0.09,3436,18,1.404,0.058,5.48,0.08,-0.39,0.02,3442,22,1.413,0.054,5.19,0.00,-0.40,0.02
1990,17.098,4285,0.533,5.14,-2.18,8.83500,0.42100,2.70147,0.13233,4288,377,0.565,0.135,4.84,0.25,-1.87,0.60,4249,11,0.515,0.276,4.57,2.55,-2.37,1.63,4289,20,0.532,0.039,5.10,0.16,-2.16,0.12,4435,16,0.759,0.010,4.89,0.17,-1.85,0.07
1991,13.552,4100,5.810,4.79,-0.66,8.21500,3.96500,53.16184,0.01621,4156,244,5.968,0.062,4.87,0.27,-0.87,0.30,4074,178,5.770,0.270,4.79,0.86,-0.76,0.49,4104,31,5.816,0.046,4.88,0.04,-0.83,0.07,4089,10,5.794,0.015,4.91,0.04,-0.90,0.03
1992,11.817,4793,0.035,4.75,0.19,6.59700,0.02900,9.15799,0.01065,4746,244,0.011,0.039,4.71,0.27,0.22,0.43,4702,124,0.000,0.113,4.63,0.17,0.19,0.20,4767,22,0.060,0.024,4.80,0.15,0.26,0.01,4753,1,0.047,0.007,4.97,0.06,0.20,0.00
1993,11.923,4966,2.731,4.86,-1.85,7.16500,2.12900,29.79888,0.01074,5021,66,2.792,0.039,4.74,0.27,-1.54,0.27,4983,179,2.728,0.136,4.64,1.71,-2.01,0.48,5010,27,2.756,0.024,4.86,0.14,-1.90,0.08,5011,30,2.756,0.023,4.88,0.19,-1.91,0.06
1994,16.314,3791,7.452,5.13,-2.26,9.80600,4.83900,46.36604,0.09092,4019,257,7.908,0.226,4.89,0.22,-1.07,0.40,3980,180,7.670,0.346,5.50,5.53,-1.86,5.37,3894,36,7.579,0.058,5.14,0.46,-1.85,0.38,3853,27,7.533,0.035,4.81,0.13,-1.80,0.28
1995,7.062,3996,0.073,4.79,-2.11,8.95600,0.05700,245.58396,0.00730,3988,0,0.100,0.039,4.93,0.27,-2.08,0.77,3996,22,0.062,0.064,4.83,0.57,-2.26,0.60,3964,40,0.023,0.071,4.51,0.20,-2.08,0.21,3963,25,0.031,0.030,4.66,0.00,-2.15,0.12
1996,8.858,3815,1.619,5.46,-1.43,10.95700,1.18500,453.73262,0.00730,3833,0,1.570,0.039,5.13,0.42,-1.54,0.27,3828,38,1.661,0.085,5.26,0.26,-1.13,0.28,3874,25,1.703,0.040,5.82,0.31,-1.24,0.20,3901,38,1.745,0.042,5.46,0.26,-0.92,0.19
1997,10.055,6266,3.586,4.37,-0.08,3.98900,2.88000,23.04624,0.00730,6294,59,3.620,0.062,4.42,0.27,-0.56,0.30,6194,284,3.599,0.151,3.10,0.56,-0.01,0.29,6318,25,3.665,0.013,3.33,0.04,0.09,0.02,6328,13,3.670,0.007,3.35,0.02,0.09,0.01
1998,11.518,4897,6.292,4.68,0.20,5.72200,4.44700,53.72792,0.01087,4801,244,6.184,0.122,4.66,0.27,-0.05,0.30,4377,277,5.832,0.322,3.43,0.55,-0.25,0.37,4860,28,6.312,0.024,4.48,0.10,-0.10,0.01,4889,23,6.333,0.014,4.68,0.29,-0.20,0.18
1999,7.279,4052,6.228,5.03,-0.25,9.46600,4.16200,1861.22981,0.00730,4075,244,6.296,0.122,4.91,0.27,-0.55,0.30,3949,5,6.140,0.033,4.67,0.38,-0.41,0.05,4099,18,6.333,0.028,4.61,0.02,-0.19,0.01,4042,12,6.247,0.008,4.67,0.02,-0.29,0.02
2000,17.964,7079,0.807,4.57,-0.87,3.91800,0.72900,0.21707,0.17992,6786,238,0.810,0.135,4.46,0.25,-1.17,0.60,7570,1178,1.038,0.471,5.33,1.78,0.11,1.02,6661,22,0.639,0.026,4.04,0.25,-0.71,0.14,6506,33,0.535,0.023,4.27,0.20,-0.88,0.16

